Anatomy of the ATLAS diboson anomaly

We perform a general analysis of new physics interpretations of the recent ATLAS diboson excesses over Standard Model expectations in LHC Run I collisions. Firstly, we estimate a likelihood function for the true signal in the $WW$, $WZ$, and $ZZ$ channels, finding that the maximum has zero events in the $WZ$ channel, though the likelihood is sufficiently flat to allow other scenarios. Secondly, we survey the possible effective field theories containing the Standard Model plus a new resonance that could explain the data, finding just two possibilities, viz., a vector that is either a left- or right-handed $SU(2)$ triplet. Finally, we compare these models with other experimental data and determine the parameter regions in which they provide a consistent explanation.

==> anc/README <==
DIRECTORY CONTENTS
------------------
As well as Figures for the paper, this directory contains:

tabaux_01.pdf: event numbers for the ATLAS fat-jets analysis, obtained from
https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/PAPERS/EXOT-2013-08/tabaux_01.pdf
on 3/6/15

mRes.nb: Mathematica 10.0 notebook for making NP data file for fig 5
likelihood.nb: Mathematica 10.0 notebook with elements of likelihood analysis
likelihood.py: python script for producing figures for likelihood analysis

Also the following UFO files
rhortrip_ufo.tar: Right handed vector triplet
rholtrip_ufo.tar: Left handed vector triplet
in which the new states are denoted rho+, rho0 and rho- (their masses are Mrhop, Mrho0 and Mrhop respectively) and the parameters grqq, grll and grho correspond to the couplings $g_q$, $g_l$ and $g_\rho$ in the paper.

mspec.dat: data file for mjj plots
mspec.gnu: gnuplot file for producing mjj plots
rhoLHTripAuxData.dat: constraint data on LH triplet
rhoRHAuxData.dat: constraint data on RH triplet
rhoRHPVals.dat: p-values for RH triplet
rlta16.out: p-values for LH triplet
like.gnu: gnuplot file for producing Figs 7,8



==> anc/like.gnu <==
# gnuplot file for Figs 7,8
# First, make data files for contours
set dgrid3d splines
set contour
set cntrparam bspline

set cntrparam levels discrete 0.3,0.05,0.01
set table "lkL.txt"
unset surface
splot "rlta16.out" u 1:2:(1-$3) 

set cntrparam levels discrete 240,400
set table "atlasWZ.txt" 
splot "rhoLHTripAuxData.dat" u 1:2:3

set cntrparam levels discrete 160
set table "cmsWhL.txt" 
splot "rhoLHTripAuxData.dat" u 1:2:4

set cntrparam levels discrete 2000
set table "cmsAllHadL.txt" 
splot "rhoLHTripAuxData.dat" u 1:2:5

set cntrparam levels discrete 0.5
set table "lepL.txt"
splot "rhoLHTripAuxData.dat" u 1:2:($1*$2)

# contours for RH triplet
set cntrparam levels discrete 0.3,0.05,0.01
set table "lkR.txt"
unset surface
splot "rhoRHPVals.dat" u 1:2:(1-$3) 

set cntrparam levels discrete 240,400
set table "atlasWZR.txt" 
splot "rhoRHAuxData.dat" u 1:2:3

set cntrparam levels discrete 160
set table "cmsWhR.txt" 
splot "rhoRHAuxData.dat" u 1:2:4

set cntrparam levels discrete 2000
set table "cmsAllHadR.txt" 
splot "rhoRHAuxData.dat" u 1:2:5

reset

set term post enhanced color "Helvetica" 24

set dgrid3d spline
set table "interp.dat"
splot "rlta16.out" 
set table "interpR.dat"
splot "rhoRHPVals.dat" 
unset table 
unset dgrid3d

set pm3d interpolate 10,5
set view map
set size square

set palette gray
set palette gamma 1.0

set cbrange [0.65:1]
set xlabel "g_{/Symbol r}"
set ylabel "g_q"
set label 1 "Allanach, Gripaios, Sutherland, arXiv:1507.01638" at 0.2,0.255 \
font "Helvetica,12"
set label 2 "1-p" at 2.6,0.265
set key at 4.0,0.25 font "Helvetica,8"
set cbtics 0.1

set output "LeftTripletLkFinal.eps"
splot [0.2:2.55] [0.01:0.25] "interp.dat" u 1:2:3 notit w pm3d, \
"lkL.txt" i 1 u 1:2:(0.0) notit w l lw 8 lc rgbcolor "green" lt 1, \
"lkL.txt" i 0 u 1:2:(0.0) notit w l lw 8 lc rgbcolor "green" lt 1, \
"atlasWZ.txt" u 1:2:(0.0) i 0 tit "ATLAS W'" w l lw 8 lc rgbcolor "red", \
"cmsWhL.txt" u 1:2:(0.0) tit "CMS Vh" w l lw 8 lc rgbcolor "blue", \
"atlasWZ.txt" u 1:2:(0.0) i 1 tit "CMS W'" w l lw 8 lc rgbcolor "yellow", \
"cmsAllHadL.txt" u 1:2:(0.0) tit "CMS jj" w l lw 8 lc rgbcolor "magenta", \
"lepL.txt" u 1:2:(0.0) tit "LEP I" w l lw 8

set output "RightTripletLkFinal.eps"
splot [0.2:2.55] [0.01:0.25] "interpR.dat" u 1:2:3 notit w pm3d, \
"lkR.txt" i 1 u 1:2:(0.0) notit w l lw 8 lc rgbcolor "green" lt 1, \
"lkR.txt" i 0 u 1:2:(0.0) notit w l lw 8 lc rgbcolor "green" lt 1, \
"atlasWZR.txt" u 1:2:(0.0) i 0 tit "ATLAS W'" w l lw 8 lc rgbcolor "red", \
"cmsWhR.txt" u 1:2:(0.0) tit "CMS Vh" w l lw 8 lc rgbcolor "blue", \
"atlasWZR.txt" u 1:2:(0.0) i 1 tit "CMS W'" w l lw 8 lc rgbcolor "yellow", \
"cmsAllHadR.txt" u 1:2:(0.0) tit "CMS jj" w l lw 8 lc rgbcolor "magenta"


!rm *.txt interp*.dat LeftTripletLkFinal.pdf RightTripletLkFinal.pdf; cd ..; pdflatex dibosons; cd anc; mv LeftTripletLkFinal-eps-converted-to.pdf LeftTripletLkFinal.pdf; mv RightTripletLkFinal-eps-converted-to.pdf RightTripletLkFinal.pdf; rm *.eps


==> anc/likelihood.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    728006,      12828]
NotebookOptionsPosition[    724473,      12722]
NotebookOutlinePosition[    725041,      12743]
CellTagsIndexPosition[    724998,      12740]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Joint", " ", "likelihood", " ", "of", " ", "measuring", " ", "nWW"}], 
    ",", " ", 
    RowBox[{
    "nWZ", " ", "and", " ", "nZZ", " ", "excess", " ", "events", " ", "at", 
     " ", "2", " ", "TeV", " ", "ignoring", " ", "background", " ", 
     RowBox[{"uncertainties", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Observed", " ", "number", " ", "of", " ", "events", " ", "in", " ", 
    "each", " ", "channel", " ", "over", " ", "3", " ", "mass", " ", "bins", 
    " ", "around", " ", "2", " ", "TeV"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"obs1", "=", 
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "5", ",", "0", ",", "4", ",", "0"}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"obs2", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "5", ",", "0", ",", "3", ",", "1"}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"obs3", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "8", ",", "5", ",", "0", ",", "2", ",", "2"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Expected", " ", "number", " ", "of", " ", "SM", " ", "events", " ", "in",
      " ", "each", " ", "channel", " ", "over", " ", "3", " ", "mass", " ", 
     "bins", " ", "around", " ", "2", " ", "TeV"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"backgroundexp", "=", 
     RowBox[{"{", 
      RowBox[{
      "2.0908", ",", "2.7192", ",", "1.", ",", "2.43", ",", "0.4608", ",", 
       "0.3392"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Efficiency", " ", "to", " ", "get", " ", "a", " ", "fat", " ", "jet", 
     " ", "from", " ", "hadronically", " ", "decaying", " ", "boson"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"epsilon", "=", 
     RowBox[{"0.33", " ", "0.67"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Matrix", " ", "of", " ", "probabilities", " ", "for", " ", "tagging", 
     " ", "a", " ", "certain", " ", "diboson", " ", "signal", " ", "region"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.063", ",", "0.182", ",", "0.132", ",", "0.018", ",", "0.025", ",", 
         "0.001"}], " ", "}"}], ",", "\n", 
       RowBox[{"{", 
        RowBox[{
        "0.028", ",", "0.139", ",", "0.143", ",", "0.057", ",", "0.090", ",", 
         "0.007"}], " ", "}"}], ",", "\n", 
       RowBox[{"{", 
        RowBox[{
        "0.012", ",", "0.087", ",", "0.155", ",", "0.047", ",", "0.165", ",", 
         "0.044"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Number", " ", "of", " ", "delta", " ", 
     RowBox[{"chi", "^", "2"}], " ", "to", " ", "go", " ", "up", " ", "for", 
     " ", "70", "%", " ", "CL"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d70cl", "=", "3.67"}], ";", 
    RowBox[{"d95cl", "=", "7.82"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.644838298213147*^9, 3.6448385272006197`*^9}, 
   3.644838950559956*^9, {3.6449067346834087`*^9, 3.6449067866233263`*^9}, {
   3.644923725613174*^9, 3.6449237290375223`*^9}, {3.645346472493701*^9, 
   3.645346474016981*^9}, {3.645532593801819*^9, 3.645532703699424*^9}, {
   3.6455330919044123`*^9, 3.645533162883026*^9}, {3.6457724809259367`*^9, 
   3.645772502009727*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "signal", " ", "event", " ", "rates", " ", "sWW"}], 
    ",", "sWZ", ",", 
    RowBox[{"sZZ", " ", "in", " ", "the", " ", "WW"}], ",", 
    RowBox[{
    "WZ", " ", "and", " ", "ZZ", " ", "channels", " ", "respectively"}], ",", 
    " ", 
    RowBox[{
    "give", " ", "the", " ", "number", " ", "of", " ", "expected", " ", 
     "tagged", " ", "events", " ", "in", " ", "each", " ", "signal", " ", 
     "region"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tottag", "[", 
     RowBox[{"sWW_", ",", "sWZ_", ",", "sZZ_"}], "]"}], ":=", 
    RowBox[{"backgroundexp", "+", 
     RowBox[{"epsilon", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0.45", "sWW"}], ",", 
         RowBox[{"0.47", "sWZ"}], ",", 
         RowBox[{"0.49", "sZZ"}]}], "}"}], ".", "M"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "convert", " ", "disjoint", " ", "sig", " ", "regs", " ", "into", " ", 
      "ww"}], ",", 
     RowBox[{"wz", " ", "and", " ", "zz"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"toATLAS", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_"}], 
     "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "+", "b", "+", "c"}], ",", 
      RowBox[{"b", "+", "c", "+", "d", "+", "e"}], ",", 
      RowBox[{"c", "+", "e", "+", "f"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Poisson", " ", "probability", " ", "of", " ", "obtaining", " ", "n", " ",
      "events", " ", "on", " ", "a", " ", "background", " ", "of", " ", 
     "mu"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"poiss", "[", 
     RowBox[{"n_", ",", "mu_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"-", "mu"}], "]"}], 
     RowBox[{
      RowBox[{"mu", "^", "n"}], "/", 
      RowBox[{"n", "!"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Joint", " ", "likelihood", " ", "for", " ", "obtaining", " ", "nWW"}], 
     ",", "nWZ", ",", 
     RowBox[{
     "nZZ", " ", "events", " ", "tagged", " ", "in", " ", "the", " ", "WW"}], 
     ",", " ", 
     RowBox[{"WZ", " ", "and", " ", "ZZ", " ", "signal", " ", "regions"}], 
     ",", " ", "respectively"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"likelihood", "[", 
     RowBox[{"obsvec_", ",", "sWW_", ",", "sWZ_", ",", "sZZ_"}], "]"}], ":=", 
    
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "expvec", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"expvec", "=", 
        RowBox[{"tottag", "[", 
         RowBox[{"sWW", ",", "sWZ", ",", "sZZ"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"poiss", "[", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], " ", "/@", " ", 
          
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"obsvec", ",", "expvec"}], "}"}], "]"}]}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"totallikelihood", "[", 
     RowBox[{"sWW_", ",", "sWZ_", ",", "sZZ_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"likelihood", "[", 
      RowBox[{"obs1", ",", "sWW", ",", "sWZ", ",", "sZZ"}], "]"}], "+", 
     RowBox[{"likelihood", "[", 
      RowBox[{"obs2", ",", "sWW", ",", "sWZ", ",", "sZZ"}], "]"}], "+", 
     RowBox[{"likelihood", "[", 
      RowBox[{"obs3", ",", "sWW", ",", "sWZ", ",", "sZZ"}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.644838392507365*^9, 3.644838394468804*^9}, {
   3.644838661199211*^9, 3.644838684729842*^9}, {3.644838759993189*^9, 
   3.644838947770342*^9}, {3.644839267996965*^9, 3.644839270640929*^9}, 
   3.644839312407035*^9, {3.6448393465252333`*^9, 3.644839351733205*^9}, {
   3.6448395749585533`*^9, 3.6448398088401823`*^9}, 3.645263056803092*^9, {
   3.64533587850994*^9, 3.64533589487943*^9}, {3.645336138672441*^9, 
   3.645336147754877*^9}, {3.6453362091946087`*^9, 3.645336244475121*^9}, {
   3.645336309170821*^9, 3.6453363279061117`*^9}, {3.645336437440564*^9, 
   3.645336438158791*^9}, {3.645336560260056*^9, 3.645336560977275*^9}, {
   3.645336766721529*^9, 3.6453367671357718`*^9}, 3.6453410534883833`*^9, {
   3.645533050152166*^9, 3.645533051464942*^9}, {3.6455331741309032`*^9, 
   3.645533174722452*^9}, {3.645533234162375*^9, 3.645533247228971*^9}, {
   3.645533297597287*^9, 3.645533368662627*^9}, {3.6455343980118303`*^9, 
   3.6455344306127243`*^9}, {3.6455344790689917`*^9, 3.645534491734271*^9}, {
   3.645534547829114*^9, 3.645534561892819*^9}, {3.645534621302928*^9, 
   3.645534625085669*^9}, {3.645534887081749*^9, 3.645534941599931*^9}, {
   3.645793593363718*^9, 3.6457936596615973`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Calculate", " ", "the", " ", "best"}], "-", 
    RowBox[{"fit", " ", 
     RowBox[{"chi", "^", "2"}], " ", "correctly", " ", "normalised"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"m", "=", 
    RowBox[{"NMinimize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"totallikelihood", "[", 
           RowBox[{"sWW", ",", "sWZ", ",", "sZZ"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"sWW", "\[GreaterSlantEqual]", "0"}], "&&", 
         RowBox[{"sWZ", "\[GreaterSlantEqual]", "0"}], "&&", 
         RowBox[{"sZZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sWW", ",", "sWZ", ",", "sZZ"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minchi2", "=", 
     RowBox[{"m", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allcl70", "=", 
     RowBox[{"minchi2", "+", "d70cl"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"allcl95", "=", 
     RowBox[{"minchi2", "+", "d95cl"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lumi", "=", "20.3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tottag", "[", 
     RowBox[{"sWW", ",", "sWZ", ",", "sZZ"}], "]"}], "/.", 
    RowBox[{"m", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "These", " ", "probe", " ", "the", " ", "origins", " ", "of", " ", "the", 
     " ", "3", " ", "panels", " ", "in", " ", "Fig", " ", "3"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"NMinimize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"totallikelihood", "[", 
          RowBox[{"sWW", ",", "0", ",", "0"}], "]"}], "]"}]}], ",", 
       RowBox[{"sWW", "\[GreaterSlantEqual]", "0"}]}], "}"}], ",", 
     RowBox[{"{", "sWW", "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Apply", "[", 
    RowBox[{"toATLAS", ",", 
     RowBox[{
      RowBox[{"tottag", "[", 
       RowBox[{"sWW", ",", "0", ",", "0"}], "]"}], "/.", 
      RowBox[{"%", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"NMinimize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"totallikelihood", "[", 
          RowBox[{"0", ",", "sWZ", ",", "0"}], "]"}], "]"}]}], ",", 
       RowBox[{"sWZ", "\[GreaterSlantEqual]", "0"}]}], "}"}], ",", 
     RowBox[{"{", "sWZ", "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tottag", "[", 
     RowBox[{"0", ",", "sWZ", ",", "0"}], "]"}], "/.", 
    RowBox[{"%", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"NMinimize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"totallikelihood", "[", 
          RowBox[{"0", ",", "0", ",", "sZZ"}], "]"}], "]"}]}], ",", 
       RowBox[{"sZZ", "\[GreaterSlantEqual]", "0"}]}], "}"}], ",", 
     RowBox[{"{", "sZZ", "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tottag", "[", 
     RowBox[{"0", ",", "0", ",", "sZZ"}], "]"}], "/.", 
    RowBox[{"%", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Best fit \>\"", ",", 
     RowBox[{"\[Chi]", "^", "2"}], ",", "\"\< of three parameter fit=\>\"", 
     ",", 
     RowBox[{"m", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "\"\< for point m=\>\"", ",", 
     RowBox[{"m", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "\"\< 2d 70% CL is at \>\"", ",", 
     RowBox[{"\[Chi]", "^", "2"}], ",", "\"\<=\>\"", ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", "d70cl"}], ",", 
     "\"\<, 95% is at \>\"", ",", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", "d95cl"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.64483989221274*^9, 3.6448399421354313`*^9}, {
   3.644839979562892*^9, 3.644840080239571*^9}, {3.644840449514619*^9, 
   3.644840452022702*^9}, {3.644840733840762*^9, 3.644840738433152*^9}, {
   3.644841820717846*^9, 3.644841840419114*^9}, {3.6448564924082813`*^9, 
   3.644856502718697*^9}, {3.644906706559532*^9, 3.644906719169622*^9}, {
   3.6449067954585648`*^9, 3.644906804664064*^9}, {3.6449146227899523`*^9, 
   3.6449146496275377`*^9}, {3.644914683233335*^9, 3.6449146997801657`*^9}, {
   3.6449214292377663`*^9, 3.64492143766719*^9}, {3.6449220067502832`*^9, 
   3.6449220084705057`*^9}, 3.6449220769261427`*^9, 3.6449237375463142`*^9, {
   3.644927167385365*^9, 3.644927178701728*^9}, {3.6451644883307858`*^9, 
   3.645164535501938*^9}, {3.645164569503821*^9, 3.6451646123381166`*^9}, {
   3.6451646551501417`*^9, 3.645164732725531*^9}, {3.645164789028249*^9, 
   3.64516487585832*^9}, {3.645164907708786*^9, 3.645164930119985*^9}, {
   3.645165582228958*^9, 3.645165934572227*^9}, {3.645166333403904*^9, 
   3.645166435293811*^9}, {3.645262644421246*^9, 3.64526275269456*^9}, 
   3.64526278511481*^9, {3.6452630795250883`*^9, 3.645263091994405*^9}, {
   3.6452633819284573`*^9, 3.6452633882890863`*^9}, {3.645347347581461*^9, 
   3.645347348577821*^9}, 3.645347726556534*^9, {3.645347911122819*^9, 
   3.6453479310723257`*^9}, 3.645348675825144*^9, {3.645534662746811*^9, 
   3.645534663595582*^9}, {3.645534710533649*^9, 3.645534721035458*^9}, {
   3.6455347759920473`*^9, 3.6455347816973867`*^9}, {3.6455348224604673`*^9, 
   3.645534839290938*^9}, {3.645534955040236*^9, 3.6455349967826567`*^9}, {
   3.645806638898735*^9, 3.645806720497435*^9}, {3.64580709086707*^9, 
   3.6458070910708838`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20.932439376919465`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sWW", "\[Rule]", "105.57164844545397`"}], ",", 
     RowBox[{"sWZ", "\[Rule]", 
      RowBox[{"-", "8.570625121815058`*^-22"}]}], ",", 
     RowBox[{"sZZ", "\[Rule]", "118.02865259068562`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.645165811344781*^9, {3.6451658945297527`*^9, 3.645165918178232*^9}, {
   3.645166342735237*^9, 3.6451664055317173`*^9}, 3.6451664362456303`*^9, 
   3.6451920626252823`*^9, 3.645193360847514*^9, 3.645206679121718*^9, 
   3.6452552824889183`*^9, 3.645262636640312*^9, 3.645262753606184*^9, 
   3.645262785777505*^9, 3.645263092884369*^9, 3.6453367759884*^9, 
   3.645339811256257*^9, 3.6453464791444473`*^9, 3.645347032278919*^9, 
   3.6453486768859262`*^9, 3.645534669363847*^9, 3.6455347229324617`*^9, 
   3.64553499915266*^9, 3.645536697566585*^9, 3.6457663424910097`*^9, 
   3.6457725274507027`*^9, 3.645776747216035*^9, 3.6457937533751698`*^9, 
   3.645805509598989*^9, 3.645806726016769*^9, 3.645807095319336*^9, 
   3.646052099196683*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.9059878975273357`", ",", "5.74337915029158`", ",", "4.368509813313073`", 
   ",", "3.2200633119894957`", ",", "2.833268800900689`", ",", 
   "0.9123365236550613`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.645165811344781*^9, {3.6451658945297527`*^9, 3.645165918178232*^9}, {
   3.645166342735237*^9, 3.6451664055317173`*^9}, 3.6451664362456303`*^9, 
   3.6451920626252823`*^9, 3.645193360847514*^9, 3.645206679121718*^9, 
   3.6452552824889183`*^9, 3.645262636640312*^9, 3.645262753606184*^9, 
   3.645262785777505*^9, 3.645263092884369*^9, 3.6453367759884*^9, 
   3.645339811256257*^9, 3.6453464791444473`*^9, 3.645347032278919*^9, 
   3.6453486768859262`*^9, 3.645534669363847*^9, 3.6455347229324617`*^9, 
   3.64553499915266*^9, 3.645536697566585*^9, 3.6457663424910097`*^9, 
   3.6457725274507027`*^9, 3.645776747216035*^9, 3.6457937533751698`*^9, 
   3.645805509598989*^9, 3.645806726016769*^9, 3.645807095319336*^9, 
   3.64605209919911*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24.124820124295898`", ",", 
   RowBox[{"{", 
    RowBox[{"sWW", "\[Rule]", "253.85397139108272`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.645165811344781*^9, {3.6451658945297527`*^9, 3.645165918178232*^9}, {
   3.645166342735237*^9, 3.6451664055317173`*^9}, 3.6451664362456303`*^9, 
   3.6451920626252823`*^9, 3.645193360847514*^9, 3.645206679121718*^9, 
   3.6452552824889183`*^9, 3.645262636640312*^9, 3.645262753606184*^9, 
   3.645262785777505*^9, 3.645263092884369*^9, 3.6453367759884*^9, 
   3.645339811256257*^9, 3.6453464791444473`*^9, 3.645347032278919*^9, 
   3.6453486768859262`*^9, 3.645534669363847*^9, 3.6455347229324617`*^9, 
   3.64553499915266*^9, 3.645536697566585*^9, 3.6457663424910097`*^9, 
   3.6457725274507027`*^9, 3.645776747216035*^9, 3.6457937533751698`*^9, 
   3.645805509598989*^9, 3.645806726016769*^9, 3.645807095319336*^9, 
   3.646052099459469*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "15.331964733100529`", ",", "15.626820715429414`", ",", 
   "5.790637739601814`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.645165811344781*^9, {3.6451658945297527`*^9, 3.645165918178232*^9}, {
   3.645166342735237*^9, 3.6451664055317173`*^9}, 3.6451664362456303`*^9, 
   3.6451920626252823`*^9, 3.645193360847514*^9, 3.645206679121718*^9, 
   3.6452552824889183`*^9, 3.645262636640312*^9, 3.645262753606184*^9, 
   3.645262785777505*^9, 3.645263092884369*^9, 3.6453367759884*^9, 
   3.645339811256257*^9, 3.6453464791444473`*^9, 3.645347032278919*^9, 
   3.6453486768859262`*^9, 3.645534669363847*^9, 3.6455347229324617`*^9, 
   3.64553499915266*^9, 3.645536697566585*^9, 3.6457663424910097`*^9, 
   3.6457725274507027`*^9, 3.645776747216035*^9, 3.6457937533751698`*^9, 
   3.645805509598989*^9, 3.645806726016769*^9, 3.645807095319336*^9, 
   3.646052099460767*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21.706022833073778`", ",", 
   RowBox[{"{", 
    RowBox[{"sWZ", "\[Rule]", "223.64417500567356`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.645165811344781*^9, {3.6451658945297527`*^9, 3.645165918178232*^9}, {
   3.645166342735237*^9, 3.6451664055317173`*^9}, 3.6451664362456303`*^9, 
   3.6451920626252823`*^9, 3.645193360847514*^9, 3.645206679121718*^9, 
   3.6452552824889183`*^9, 3.645262636640312*^9, 3.645262753606184*^9, 
   3.645262785777505*^9, 3.645263092884369*^9, 3.6453367759884*^9, 
   3.645339811256257*^9, 3.6453464791444473`*^9, 3.645347032278919*^9, 
   3.6453486768859262`*^9, 3.645534669363847*^9, 3.6455347229324617`*^9, 
   3.64553499915266*^9, 3.645536697566585*^9, 3.6457663424910097`*^9, 
   3.6457725274507027`*^9, 3.645776747216035*^9, 3.6457937533751698`*^9, 
   3.645805509598989*^9, 3.645806726016769*^9, 3.645807095319336*^9, 
   3.646052099712427*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.7415320885538086`", ",", "5.949620011034977`", ",", "4.323381737971235`",
    ",", "3.7547046088416813`", ",", "2.552438856065812`", ",", 
   "0.501883022138452`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.645165811344781*^9, {3.6451658945297527`*^9, 3.645165918178232*^9}, {
   3.645166342735237*^9, 3.6451664055317173`*^9}, 3.6451664362456303`*^9, 
   3.6451920626252823`*^9, 3.645193360847514*^9, 3.645206679121718*^9, 
   3.6452552824889183`*^9, 3.645262636640312*^9, 3.645262753606184*^9, 
   3.645262785777505*^9, 3.645263092884369*^9, 3.6453367759884*^9, 
   3.645339811256257*^9, 3.6453464791444473`*^9, 3.645347032278919*^9, 
   3.6453486768859262`*^9, 3.645534669363847*^9, 3.6455347229324617`*^9, 
   3.64553499915266*^9, 3.645536697566585*^9, 3.6457663424910097`*^9, 
   3.6457725274507027`*^9, 3.645776747216035*^9, 3.6457937533751698`*^9, 
   3.645805509598989*^9, 3.645806726016769*^9, 3.645807095319336*^9, 
   3.646052099713665*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21.745875801163205`", ",", 
   RowBox[{"{", 
    RowBox[{"sZZ", "\[Rule]", "176.7824833023804`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.645165811344781*^9, {3.6451658945297527`*^9, 3.645165918178232*^9}, {
   3.645166342735237*^9, 3.6451664055317173`*^9}, 3.6451664362456303`*^9, 
   3.6451920626252823`*^9, 3.645193360847514*^9, 3.645206679121718*^9, 
   3.6452552824889183`*^9, 3.645262636640312*^9, 3.645262753606184*^9, 
   3.645262785777505*^9, 3.645263092884369*^9, 3.6453367759884*^9, 
   3.645339811256257*^9, 3.6453464791444473`*^9, 3.645347032278919*^9, 
   3.6453486768859262`*^9, 3.645534669363847*^9, 3.6455347229324617`*^9, 
   3.64553499915266*^9, 3.645536697566585*^9, 3.6457663424910097`*^9, 
   3.6457725274507027`*^9, 3.645776747216035*^9, 3.6457937533751698`*^9, 
   3.645805509598989*^9, 3.645806726016769*^9, 3.645807095319336*^9, 
   3.6460520999754343`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3206292495019594`", ",", "4.385462058889203`", ",", "3.968627806066972`",
    ",", "3.3301645605493397`", ",", "3.620952180651938`", ",", 
   "1.18190724817385`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.645165811344781*^9, {3.6451658945297527`*^9, 3.645165918178232*^9}, {
   3.645166342735237*^9, 3.6451664055317173`*^9}, 3.6451664362456303`*^9, 
   3.6451920626252823`*^9, 3.645193360847514*^9, 3.645206679121718*^9, 
   3.6452552824889183`*^9, 3.645262636640312*^9, 3.645262753606184*^9, 
   3.645262785777505*^9, 3.645263092884369*^9, 3.6453367759884*^9, 
   3.645339811256257*^9, 3.6453464791444473`*^9, 3.645347032278919*^9, 
   3.6453486768859262`*^9, 3.645534669363847*^9, 3.6455347229324617`*^9, 
   3.64553499915266*^9, 3.645536697566585*^9, 3.6457663424910097`*^9, 
   3.6457725274507027`*^9, 3.645776747216035*^9, 3.6457937533751698`*^9, 
   3.645805509598989*^9, 3.645806726016769*^9, 3.645807095319336*^9, 
   3.646052099976461*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Best fit \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[Chi]", "2"], 
   "\[InvisibleSpace]", "\<\" of three parameter fit=\"\>", 
   "\[InvisibleSpace]", "20.932439376919465`", 
   "\[InvisibleSpace]", "\<\" for point m=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sWW", "\[Rule]", "105.57164844545397`"}], ",", 
     RowBox[{"sWZ", "\[Rule]", 
      RowBox[{"-", "8.570625121815058`*^-22"}]}], ",", 
     RowBox[{"sZZ", "\[Rule]", "118.02865259068562`"}]}], "}"}], 
   "\[InvisibleSpace]", "\<\" 2d 70% CL is at \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["\[Chi]", "2"], "\[InvisibleSpace]", "\<\"=\"\>", 
   "\[InvisibleSpace]", "24.602439376919463`", 
   "\[InvisibleSpace]", "\<\", 95% is at \"\>", "\[InvisibleSpace]", 
   "28.752439376919465`"}],
  SequenceForm[
  "Best fit ", $CellContext`\[Chi]^2, " of three parameter fit=", 
   20.932439376919465`, 
   " for point m=", {$CellContext`sWW -> 
    105.57164844545397`, $CellContext`sWZ -> -8.570625121815058*^-22, \
$CellContext`sZZ -> 118.02865259068562`}, 
   " 2d 70% CL is at ", $CellContext`\[Chi]^2, "=", 24.602439376919463`, 
   ", 95% is at ", 28.752439376919465`],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6451658113435707`*^9, {3.645165894528584*^9, 3.645165918177157*^9}, {
   3.6451663427340097`*^9, 3.6451664055304527`*^9}, 3.6451664367350197`*^9, 
   3.645192063163694*^9, 3.645193361362232*^9, 3.645206679613682*^9, 
   3.64525528297578*^9, 3.645262637344563*^9, 3.645262754082849*^9, 
   3.645262786263297*^9, 3.64526309335832*^9, 3.645336776786792*^9, 
   3.64533981193102*^9, 3.645346479697091*^9, 3.645347032786393*^9, 
   3.645348677402725*^9, 3.645534670605462*^9, 3.645534723465576*^9, 
   3.645534999843638*^9, 3.64553669823356*^9, 3.6457663433938637`*^9, 
   3.645772528284576*^9, 3.6457767479537783`*^9, 3.645793754007018*^9, 
   3.645805510451581*^9, 3.6458067269137*^9, 3.6458070960544453`*^9, 
   3.6460520999782267`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "calculate", " ", "2", "d", " ", "plots", " ", "under", " ", 
    "the", " ", "assumption", " ", "that", " ", "one", " ", "of", " ", "the", 
    " ", "channels", " ", "has", " ", "zero", " ", 
    RowBox[{"signal", ".", " ", "First"}], " ", "assume", " ", "WW", " ", 
    "is", " ", "zero"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mww0", "=", 
    RowBox[{"NMinimize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"totallikelihood", "[", 
           RowBox[{"0.", ",", "sWZ", ",", "sZZ"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"sWZ", "\[GreaterSlantEqual]", "0"}], "&&", 
         RowBox[{"sZZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sWZ", ",", "sZZ"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tottag", "[", 
     RowBox[{"0", ",", "sWZ", ",", "sZZ"}], "]"}], "/.", 
    RowBox[{"mww0", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Apply", "[", 
    RowBox[{"toATLAS", ",", 
     RowBox[{
      RowBox[{"tottag", "[", 
       RowBox[{"0", ",", "sWZ", ",", "sZZ"}], "]"}], "/.", 
      RowBox[{"mww0", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minchi2ww0", "=", 
     RowBox[{"mww0", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ww0cl70", "=", 
    RowBox[{"minchi2ww0", "+", "d70cl"}]}], "\[IndentingNewLine]", 
   RowBox[{"ww0cl95", "=", 
    RowBox[{"minchi2ww0", "+", "d95cl"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Using", " ", "luminosity", " ", "to", " ", "convert", " ", "to", " ", 
      "a", " ", "cross"}], "-", 
     RowBox[{"section", " ", "times", " ", "BR"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cp1", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"Log", "[", 
         RowBox[{"totallikelihood", "[", 
          RowBox[{"0.", ",", 
           RowBox[{"lumi", " ", "sWZ"}], ",", 
           RowBox[{"lumi", " ", "sZZ"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"sWZ", ",", "0", ",", "25"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sZZ", ",", "0", ",", "25"}], "}"}], ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"ww0cl70", ",", "ww0cl95"}], "}"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.644840096737678*^9, 3.644840108152775*^9}, {
   3.644840211067878*^9, 3.6448402240396347`*^9}, {3.644840437384592*^9, 
   3.644840579842744*^9}, {3.644840627745413*^9, 3.644840715320743*^9}, {
   3.644840765035405*^9, 3.644840776572851*^9}, {3.644840838407893*^9, 
   3.644840940310967*^9}, {3.644840998394066*^9, 3.644841110004841*^9}, {
   3.644841182742715*^9, 3.644841204157831*^9}, {3.644841239306582*^9, 
   3.64484128723221*^9}, {3.644854741660563*^9, 3.644854777578001*^9}, {
   3.6448548446277122`*^9, 3.644854845270331*^9}, {3.644855846138816*^9, 
   3.644855906089284*^9}, {3.644855950669037*^9, 3.64485599978551*^9}, {
   3.644856051899424*^9, 3.6448561422190332`*^9}, {3.64485619274045*^9, 
   3.644856195149708*^9}, {3.6448562406194477`*^9, 3.6448563541172323`*^9}, {
   3.64485642052118*^9, 3.644856435330502*^9}, {3.644856550795908*^9, 
   3.644856551575508*^9}, {3.644906725581264*^9, 3.6449067262481337`*^9}, {
   3.644906834701367*^9, 3.6449068410761633`*^9}, {3.644927144857697*^9, 
   3.6449271602545013`*^9}, {3.644927218325232*^9, 3.6449272340441*^9}, {
   3.644928067503615*^9, 3.6449280764442873`*^9}, {3.644939935575622*^9, 
   3.644939939413978*^9}, {3.6451649983476057`*^9, 3.645165043074185*^9}, 
   3.645165176342298*^9, 3.6451919115618753`*^9, {3.645191960950254*^9, 
   3.645192027071621*^9}, {3.645193373098094*^9, 3.645193409024625*^9}, {
   3.645339652761694*^9, 3.645339655535961*^9}, {3.6453469165202713`*^9, 
   3.645346918709313*^9}, {3.645348049864987*^9, 3.6453480812949257`*^9}, {
   3.645535021653655*^9, 3.645535039113923*^9}, {3.6457936833841877`*^9, 
   3.645793701727971*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21.37786141535908`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sWZ", "\[Rule]", "118.70798606037891`"}], ",", 
     RowBox[{"sZZ", "\[Rule]", "86.28099557101667`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.645206679702401*^9, 3.645255285900258*^9, 3.645336777050097*^9, 
   3.645339656388826*^9, 3.645339812058639*^9, 3.645346479876809*^9, 
   3.645347032862318*^9, {3.6453480729227257`*^9, 3.645348082011698*^9}, 
   3.645535068110015*^9, 3.645536698381402*^9, 3.645766343618266*^9, 
   3.645772528801239*^9, 3.645793754114028*^9, 3.6458055106271877`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5483729393982397`", ",", "5.247114032241308`", ",", "4.212893724374503`",
    ",", "3.5724763825047883`", ",", "3.113373469432058`", ",", 
   "0.8368447027954633`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.645206679702401*^9, 3.645255285900258*^9, 3.645336777050097*^9, 
   3.645339656388826*^9, 3.645339812058639*^9, 3.645346479876809*^9, 
   3.645347032862318*^9, {3.6453480729227257`*^9, 3.645348082011698*^9}, 
   3.645535068110015*^9, 3.645536698381402*^9, 3.645766343618266*^9, 
   3.645772528801239*^9, 3.645793754114028*^9, 3.645805510628098*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12.00838069601405`", ",", "16.145857608552657`", ",", 
   "8.163111896602024`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.645206679702401*^9, 3.645255285900258*^9, 3.645336777050097*^9, 
   3.645339656388826*^9, 3.645339812058639*^9, 3.645346479876809*^9, 
   3.645347032862318*^9, {3.6453480729227257`*^9, 3.645348082011698*^9}, 
   3.645535068110015*^9, 3.645536698381402*^9, 3.645766343618266*^9, 
   3.645772528801239*^9, 3.645793754114028*^9, 3.645805510628928*^9}],

Cell[BoxData["25.04786141535908`"], "Output",
 CellChangeTimes->{
  3.645206679702401*^9, 3.645255285900258*^9, 3.645336777050097*^9, 
   3.645339656388826*^9, 3.645339812058639*^9, 3.645346479876809*^9, 
   3.645347032862318*^9, {3.6453480729227257`*^9, 3.645348082011698*^9}, 
   3.645535068110015*^9, 3.645536698381402*^9, 3.645766343618266*^9, 
   3.645772528801239*^9, 3.645793754114028*^9, 3.6458055106296864`*^9}],

Cell[BoxData["29.197861415359082`"], "Output",
 CellChangeTimes->{
  3.645206679702401*^9, 3.645255285900258*^9, 3.645336777050097*^9, 
   3.645339656388826*^9, 3.645339812058639*^9, 3.645346479876809*^9, 
   3.645347032862318*^9, {3.6453480729227257`*^9, 3.645348082011698*^9}, 
   3.645535068110015*^9, 3.645536698381402*^9, 3.645766343618266*^9, 
   3.645772528801239*^9, 3.645793754114028*^9, 3.645805510630356*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cp1", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"cp1", ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \(\[PlusMinus]\)]\))xBR(\!\(\
\*SuperscriptBox[\(X\), \(\[PlusMinus]\)]\)->\!\(\*SuperscriptBox[\(W\), \(\
\[PlusMinus]\)]\)Z)/fb\>\"", ",", 
        "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(0\)]\))xBR(\!\(\*SuperscriptBox[\(X\), \(0\)]\)->ZZ)/fb\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<No WW Signal\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"cp1", ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"White", ",", 
        RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"sWZ", "/", "lumi"}], ",", 
           RowBox[{"sZZ", "/", "lumi"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{"mww0", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "]"}], ",", 
     RowBox[{"r_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "RGBColor", ",", "Hue", ",", "CMYKColor", ",", "GrayLevel"}], 
           "}"}], ",", 
          RowBox[{"Head", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}], ",", 
     "i___"}], "}"}], "\[RuleDelayed]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "r", "]"}], ",", "r", ",", "i"}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<0ww.pdf\>\"", ",", "%"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tottag", "[", 
    RowBox[{"0.", ",", "sWZ", ",", "sZZ"}], "]"}], "/.", 
   RowBox[{"mww0", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.644840096737678*^9, 3.644840108152775*^9}, {
   3.644840211067878*^9, 3.6448402240396347`*^9}, {3.644840437384592*^9, 
   3.644840579842744*^9}, {3.644840627745413*^9, 3.644840715320743*^9}, {
   3.644840765035405*^9, 3.644840776572851*^9}, {3.644840838407893*^9, 
   3.644840940310967*^9}, {3.644840998394066*^9, 3.644841110004841*^9}, {
   3.644841182742715*^9, 3.644841204157831*^9}, {3.644841239306582*^9, 
   3.64484128723221*^9}, {3.644854741660563*^9, 3.644854777578001*^9}, {
   3.6448548446277122`*^9, 3.644854845270331*^9}, {3.644855846138816*^9, 
   3.644855906089284*^9}, {3.644855950669037*^9, 3.64485599978551*^9}, {
   3.644856051899424*^9, 3.6448561422190332`*^9}, {3.64485619274045*^9, 
   3.644856195149708*^9}, {3.6448562406194477`*^9, 3.6448563541172323`*^9}, {
   3.64485642052118*^9, 3.644856435330502*^9}, {3.644856550795908*^9, 
   3.644856551575508*^9}, {3.644906725581264*^9, 3.6449067262481337`*^9}, {
   3.644906834701367*^9, 3.6449068410761633`*^9}, {3.644927144857697*^9, 
   3.6449271602545013`*^9}, {3.644927218325232*^9, 3.6449272340441*^9}, {
   3.644928067503615*^9, 3.6449280764442873`*^9}, {3.644939935575622*^9, 
   3.644939939413978*^9}, {3.6451649983476057`*^9, 3.645165043074185*^9}, 
   3.645165176342298*^9, 3.6451919115618753`*^9, {3.645191960950254*^9, 
   3.645192027071621*^9}, {3.645193373098094*^9, 3.645193409024625*^9}, 
   3.645193873688086*^9, {3.645206664791377*^9, 3.64520666493431*^9}, 
   3.64525529084264*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyFW3dclMfTpyrCifSiJ02KdO4QAWN8RuwYLFiigg3F2LH3xK7YRVHsvYIa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    "], {{
      {RGBColor[0.148, 0.33, 0.54], EdgeForm[RGBColor[0.148, 0.33, 0.54]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmFuMVtUVx8/5DgMMKDADyIC2zsw3DM4IzJX0YsUZQKFJkbGxSRORJtDG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          "]], 
         PolygonBox[CompressedData["
1:eJwtk0tIUEEUhu+9pwek9NBCpJVlQWaLishaVFhQbkrDlhGotQlSiFoULdoI
JvRQlCiNtCSDyMqFm3ZJDyvTnVi2qSAJ1B6gi6S+n9/Fz3znzMydM2f+W1RT
f/RMliRJOVqECiNJSkhsQnfhScY7aZKMo39wCbkOeBn8CN6Lqtj3kPg3nIdW
w/noRjinuXr27INr0XG4jdwkfARdYH8/8Rx8CD1LXYNq+cbYTjyG5hfWaO0l
4kr4VbiWYeKTcDtanLnGNvgH3A1/Qmn4TJ09z5m58GN0At5Brg+uQVdTf6MJ
/ol64NPkdsMfUDXxKPF7eAXaSLwKXdMcusxcI/EX+J36A4+Qew0X6/zUPVKv
SlEn8QzKD99Rd9Wa9cQT6FzmHs8wriX+y1w/qoBH0DHyy9GpcE2qTblRuAD9
Sd2D7fDT8F3PEj8Jn6mz1eMNcF24l9PoJXwxzLrzcPhOupvebJZxDfGv1B7Z
Ah8If1s1q3bdWXevJB4Ke0he0p03E78Jzy1BV/R26GtqDxyE58g/h0sZ7xEH
+kzcg3aG30Rvo1wDvCfstQbWf4Rzwm/dSvxdfszcO52hs+QJeaMLbZWX1F/W
F7OuEx4Mszz7Qm8R9t4AOg+XhWtRj9Xr7vC/I091wbvQ/sQekpfkEXklD62E
D4e/pTfV26oH6sVS1Az3oqLMNT2At4VrVc/V++vhb61Dt8MekBfkubdwa/hf
zGV/C3w/3Et59GZ4j/bqjFvhnql3qnlqoWfqnf4J/Rv/AWbeikY=
          "]]}]}, 
      {RGBColor[0.3262548196715368, 0.4183643136225848, 0.6272815117585855], 
       EdgeForm[RGBColor[
       0.3262548196715368, 0.4183643136225848, 0.6272815117585855]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHuQ11UZxn/f8+pMpaTZKCCadjFNUwQLCKIbSAqltWsXkcldCoXiIiXU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          "]], PolygonBox[CompressedData["
1:eJwtlnuQl1MYx9/3PI1boWZo0kgTIlJKbJuQlIRy6UrS3diwpYaGahllak00
FFKhKKVWVONSuXalUqE0rqMhm3SRrtpofL7z/f3xnf0857y/9z3nec7zPdtg
wNAuQ1KWZRNRNVQSWfZNnmWb0WnwQPQlvAfVgr9DJfzgAeIWcHu0AP4VPQTv
R3OZLyW+Gr4CzYIPoNrwpWgG/Dc6A34bFfF8FfET8Gp0M3FndA9cyd/a6Ew0
ifgP/k7j2e/RcbgbYx/CV8LvwqvQjfBaxl6Gt6IBxCXETeBr0Dx4GxoOX4U6
ZF6z1r4bTYcbMdYY/hNNIa5LfB78OmpM/Ci/nwnv0/6I2zPfUmtH7zF3DNUV
o9bMN0FvwBejFnAd9Dx8CmoIn4yegT9RTuHP+f0yuAJdRtwUzYW7oKXM/YfO
Dj+jZ9sx/1H4nXr3WegFuB7K4c945o5wjpSreugleE54beOYnwrfjaoTJ43B
v6CRyjP728/f+sQTeLY5PF/fDtdqOmMXqRbhtVRD4+Fzw882Q/PgfqhG8h4/
hpejjsljmnszvNened80+Cc0PLlGfyXnVLldiK6HdzBWE+0lHkn8Kfoi9ztX
hNegtexi7BF4E+pKvJP3bQznXLlXjpXrSo3BE5g/lpxj5fp91AlejIoZvxC9
Gt6z9q6avgVvQb3hQYw1hCN8NuYQPwifijbk7rF71Tvqgdw98I7OG39nEv+I
MuJFqGXyM3p2Nzwb/hkl4jZoPvwPehw+J1y7lcS91bvoVuJNxOvhzeh04q3E
pfAYdDx3Dx0p1Ei1OsrnG8A/oFLiYuI9yWOaO0k1go9ojfAoxjrrrIZ7bYZq
Epa4iPnm4nDuRvDMFPj3Qm8pZ8rdROUo2XNqwF+F166afR32GHmNcrIQXovq
Z97junBPq7eVk2vDniXvkieshAehTskeI6/Zhsrgx/RM2JPkTfKYRvCL4V6q
xTfK4Z0Fb5CnyFt05nT25FHyqlHhs6VvrAnXSLWSB16us4h+y32GdJbkYfKy
qegC4gPyzsxr0tqWhnO9mvm+8OSwF/Ylfg6+M9y7OrM6u4d0pgrvuAHuEM61
eli93B2NJS4n3h6umWpXydgI+ET1VG6PuR2+JHyW5YnyxhNUs9wedxO8q1Bb
3Qm6Gx4Ov2sJuk29pTMNr0C9tBflJ7cnyhvPD+9FHiuvVY6V6/WMPQW3RcNy
e4C8oHX4btGZ1Nkcohzk9qShcBX6IHmPPeGDuhdye/Zrqm2yd6gGqsWh5N7W
nrS3Z8Pe0wvVDN+Bugu/RffB/xZ6S3vS3qqH16ozq7NbHL4bdSfobtAdpLtI
Hv8K3CrsBYdRWbgGqkUZez4qn1aP5/aw/nCfcO01tkS9HM6tela9e5jfLMtd
M9WuquD1yrFyrTtXd688pVn4m/q27sC9yZ4h79Advi/5DtZdrJwpdweJK5Jr
0A6uo5zl9qCisCfIGzQ2mviWcC/JE+QNHcN3pc6kzuZd4bOgO0l309jw3rWH
J+HZ4bupnLFZ8opwb8gz5Z33h2shDxsc9kh5pf6naApfF76rKgpr7xH2cp0J
nY3/AToqMAE=
          "]]}]}, 
      {RGBColor[1., 0.9499999999999998, 0.7499999999999998], EdgeForm[
       RGBColor[1., 0.9499999999999998, 0.7499999999999998]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmGts12cVx5/+fsZLptMXxhiUEnyhJtt0LxS3AVNmgAFTcJOWorA5CqMs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          "]], 
         PolygonBox[CompressedData["
1:eJwtlN1rj2Ecxu/n+Tpz4lDJ6wFK4QC1vG7aFFImNi9ZVt42NnKw1Fq/Mspy
gBPtADlgQi1p+GXzlvwBXlpOaCtZWIsyzSY+V9dz8Om+rud+fvdz39/vdf/m
N7bWtuQppWqYBsOR0hkedGYp7UB/gYv4Lvw+9ChcxS/h3aXoMbiBr8CvQA9B
CV/i/a3ob9CNn838QnQZNuAvMT8P/Ree4bfhm9BPYAbvVvGsH30ahvHr8Y/R
+8N6HTxCv4DX/LYG/xI9xdiTvGft/Q9jN76L8TN+EUzPvCftbS+cx5fxk+gH
UIGeBVfQK6Ep8xl11nHGjuQaqVbL4FDmmqg2D2ENeq6+i94FT5lP+LOqLfzD
D8AEz+aEa/sKzqEXwGV0MHdHa8Ft/G/oCJ9ZZ1cNG9BVcE9rQQldG659H/MT
6JnQgu+BdnQl3EUPwalwD9QLffMCenX43U9wEr0zvNcRaEPXwP3MNVKtdqsH
mc+ss2+Bdnwvfhz9i/FEciaUjR+Mjfg2xo/499CQu4aL0YNwMHfNl6M/QHPu
M6xSLcPZUM8HwmtoLX2zGv1We8K/wx9FHwlnq59nU+jr4d5qD9fCe+wt9rgZ
fSuK3uFvhmvYV/R8ezgj5SJje8Jram1l6nA4Y8qaMlWPfg6bcmdYWVaP1CvV
8CfPvxZ3SWfW2dUT9UY93Yj+Xtwt1UC1OAb16Dp4gx4p7pZqqFoqI8qKejyW
u4fqpTK0VnctfFe0pwM6azhrg8y3htfU2qrh8fB/gP4LlNnOcAaUBWW6Lpxp
ZVsZmGRsDtded1p3+z9HiZyr
          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwV0TsrhnEcBuDHSw4DkyShLJgwYMGAGLB45cxicSa9g0VSDl9BFiY+APFB
SCIROeWQCOWY6z9c3U//+/5NT9HQdHwqKYqiBIPJUbRCIQPc8hOLogzZxzf9
FNDDNV/6dLnLJlussUcvN+HOZll2hT3dzNLJFZ/6RblEB5d8eEuT7aEnTj5t
XPCuT5UtYUsreTRxxos+RW6zzgar7NDMOa82C7KBNxpJUM8pz/p5WRu21DFD
DSc86edkLtUc8+gtJivDPVXkUMER9/pIloV7ysmmlEPu9H8U+36ghEyGw79g
hCzG+GWcUQ6YZJ8J/gFRBUAn
          "]], 
         LineBox[{878, 879, 799, 938, 802, 937, 801, 908, 800, 953, 863, 951, 
          862, 952, 889, 960, 865, 959, 962, 961, 864, 957, 958, 954, 956, 
          955, 903, 888}]},
        "29.197861415359082`"],
       Annotation[#, 29.197861415359082`, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwVzE8rA2AcB/BnW3sDliQnjRM74ODPwRwUO9jW2sHZC0CyHVYS7wCXHf27
+rPaS5GUlBLCEiEu4vMcPn2f+v6+T//SSmU5EUJY5DEZQiMVwoPclXvs0MUA
z2T51d9z4T1IhmE6DPGne+LSO0c3o7wyQoIX/ZUco4cJ3hgnxSpTvDPJRtzb
XMtp1pjhgzybca+/kbOsc06LE844ZYtPdwfykH16meeLOdLxXze3skAfRb5Z
oE6NMj+U2I69zZ2s0qbJMUfxTvcPlGMyZA==
          "]], 
         LineBox[{783, 911, 784, 912, 923, 922, 936, 935, 939, 909, 778, 925, 
          924, 964, 963, 785, 867, 1001, 780, 910, 779, 1000, 866, 905, 904, 
          918, 917, 916, 810, 940, 809, 967, 869, 965, 868, 966, 891, 974, 
          975, 973, 977, 976, 870, 971, 972, 968, 970, 969, 906, 907}]},
        "25.04786141535908`"],
       Annotation[#, 25.04786141535908, "Tooltip"]& ], {}, {}}}], 
   {GrayLevel[1], PointSize[0.03], 
    PointBox[{5.8476840423831975`, 4.2502953483259445`}]}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(\[PlusMinus]\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(\[PlusMinus]\\)]\\)->\\!\\(\\*SuperscriptBox[\\(W\\), \
\\(\[PlusMinus]\\)]\\)Z)/fb\"", TraditionalForm], 
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \\(0\\)]\\)->ZZ)/fb\"", 
     TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{18, 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotLabel->FormBox["\"No WW Signal\"", TraditionalForm],
  PlotRange->{{0, 25}, {0, 25}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.644840544014186*^9, 3.644840550393319*^9}, 
   3.644840876020708*^9, {3.644840941492343*^9, 3.644840962674486*^9}, {
   3.644841001993787*^9, 3.6448411104062366`*^9}, 3.644841205004966*^9, {
   3.644841260461967*^9, 3.6448412682780046`*^9}, {3.644854778985886*^9, 
   3.644854805135364*^9}, 3.644854848682557*^9, {3.644855881416527*^9, 
   3.644855906703416*^9}, {3.64485597475321*^9, 3.644856000265524*^9}, {
   3.644856069342732*^9, 3.644856142898954*^9}, 3.644856196001965*^9, {
   3.644856269827433*^9, 3.644856308971797*^9}, 3.6448563549719467`*^9, 
   3.644856437158193*^9, 3.6448571693162737`*^9, 3.644858805873919*^9, 
   3.64487254124932*^9, 3.644906844144302*^9, 3.6449237432207108`*^9, {
   3.644927207190517*^9, 3.644927235478662*^9}, 3.644928164070973*^9, 
   3.644929666720951*^9, 3.6451650105587378`*^9, 3.645165045573263*^9, 
   3.6451664520423203`*^9, {3.6451920511138697`*^9, 3.645192066573155*^9}, {
   3.64519338701346*^9, 3.645193420619793*^9}, {3.645193875831676*^9, 
   3.6451939008969*^9}, 3.6452066800997*^9, 3.6453367773416843`*^9, 
   3.645339659170137*^9, 3.64533981229113*^9, 3.645346480127276*^9, 
   3.645347033077783*^9, 3.64553508499776*^9, 3.64553669875292*^9, 
   3.6457663455931063`*^9, 3.645772529871541*^9, 3.645793754787261*^9, 
   3.645805511109977*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5483729393982397`", ",", "5.247114032241308`", ",", "4.212893724374503`",
    ",", "3.5724763825047883`", ",", "3.113373469432058`", ",", 
   "0.8368447027954633`"}], "}"}]], "Output",
 CellChangeTimes->{{3.644840544014186*^9, 3.644840550393319*^9}, 
   3.644840876020708*^9, {3.644840941492343*^9, 3.644840962674486*^9}, {
   3.644841001993787*^9, 3.6448411104062366`*^9}, 3.644841205004966*^9, {
   3.644841260461967*^9, 3.6448412682780046`*^9}, {3.644854778985886*^9, 
   3.644854805135364*^9}, 3.644854848682557*^9, {3.644855881416527*^9, 
   3.644855906703416*^9}, {3.64485597475321*^9, 3.644856000265524*^9}, {
   3.644856069342732*^9, 3.644856142898954*^9}, 3.644856196001965*^9, {
   3.644856269827433*^9, 3.644856308971797*^9}, 3.6448563549719467`*^9, 
   3.644856437158193*^9, 3.6448571693162737`*^9, 3.644858805873919*^9, 
   3.64487254124932*^9, 3.644906844144302*^9, 3.6449237432207108`*^9, {
   3.644927207190517*^9, 3.644927235478662*^9}, 3.644928164070973*^9, 
   3.644929666720951*^9, 3.6451650105587378`*^9, 3.645165045573263*^9, 
   3.6451664520423203`*^9, {3.6451920511138697`*^9, 3.645192066573155*^9}, {
   3.64519338701346*^9, 3.645193420619793*^9}, {3.645193875831676*^9, 
   3.6451939008969*^9}, 3.6452066800997*^9, 3.6453367773416843`*^9, 
   3.645339659170137*^9, 3.64533981229113*^9, 3.645346480127276*^9, 
   3.645347033077783*^9, 3.64553508499776*^9, 3.64553669875292*^9, 
   3.6457663455931063`*^9, 3.645772529871541*^9, 3.645793754787261*^9, 
   3.6458055119920187`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Now", " ", "assume", " ", "WZ", " ", "is", " ", "zero"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mwz0", "=", 
    RowBox[{"NMinimize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"totallikelihood", "[", 
           RowBox[{"sWW", ",", "0.", ",", "sZZ"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"sWW", "\[GreaterSlantEqual]", "0"}], "&&", 
         RowBox[{"sZZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sWW", ",", "sZZ"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minchi2wz0", "=", 
     RowBox[{"mwz0", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tottag", "[", 
     RowBox[{"sWW", ",", "0", ",", "sZZ"}], "]"}], "/.", 
    RowBox[{"mwz0", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Apply", "[", 
    RowBox[{"toATLAS", ",", 
     RowBox[{
      RowBox[{"tottag", "[", 
       RowBox[{"sWW", ",", "0", ",", "sZZ"}], "]"}], "/.", 
      RowBox[{"mwz0", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"wz0cl70", "=", 
    RowBox[{"minchi2wz0", "+", "d70cl"}]}], "\[IndentingNewLine]", 
   RowBox[{"wz0cl95", "=", 
    RowBox[{"minchi2wz0", "+", "d95cl"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Using", " ", "luminosity", " ", "to", " ", "convert", " ", "to", " ", 
      "a", " ", "cross"}], "-", 
     RowBox[{"section", " ", "times", " ", "BR"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cp2", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"Log", "[", 
         RowBox[{"totallikelihood", "[", 
          RowBox[{
           RowBox[{"lumi", " ", "sWW"}], ",", "0.", ",", 
           RowBox[{"lumi", " ", "sZZ"}]}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"sWW", ",", "0", ",", "25"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sZZ", ",", "0", ",", "25"}], "}"}], ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"wz0cl70", ",", "wz0cl95"}], "}"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.644841303221364*^9, 3.644841398309236*^9}, {
   3.644854821856366*^9, 3.644854854344977*^9}, {3.6448565664049892`*^9, 
   3.644856610078397*^9}, {3.644906901632206*^9, 3.644906909021039*^9}, {
   3.644927263209972*^9, 3.644927296601959*^9}, {3.644928051578884*^9, 
   3.644928060608308*^9}, {3.6451650728222017`*^9, 3.645165134299777*^9}, 
   3.6451651709501343`*^9, {3.645192092324535*^9, 3.6451921263646717`*^9}, {
   3.6451921773724003`*^9, 3.645192202449728*^9}, {3.645193426966667*^9, 
   3.6451934673059883`*^9}, {3.6453396793637743`*^9, 3.645339682525999*^9}, {
   3.6453469313234673`*^9, 3.645346935041917*^9}, {3.645348124120695*^9, 
   3.645348139195158*^9}, {3.645535095199457*^9, 3.645535104947013*^9}, {
   3.645793716775208*^9, 3.6457937271055517`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20.93243937691947`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sWW", "\[Rule]", "105.57164461244038`"}], ",", 
     RowBox[{"sZZ", "\[Rule]", "118.0286514250276`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.645193472614427*^9, 3.645206681746271*^9, 
  3.64533677875511*^9, 3.645339683166259*^9, 3.645339812744033*^9, 
  3.645346480630205*^9, 3.645347033460126*^9, 3.645348140812924*^9, 
  3.645535114480549*^9, 3.645536699204445*^9, 3.645766347501*^9, 
  3.64577253087641*^9, 3.645793755958356*^9, 3.6458055122129*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.9059878719858627`", ",", "5.743379069896124`", ",", "4.368509743398438`",
    ",", "3.220063299189461`", ",", "2.8332687705293202`", ",", 
   "0.9123365177171017`"}], "}"}]], "Output",
 CellChangeTimes->{3.645193472614427*^9, 3.645206681746271*^9, 
  3.64533677875511*^9, 3.645339683166259*^9, 3.645339812744033*^9, 
  3.645346480630205*^9, 3.645347033460126*^9, 3.645348140812924*^9, 
  3.645535114480549*^9, 3.645536699204445*^9, 3.645766347501*^9, 
  3.64577253087641*^9, 3.645793755958356*^9, 3.645805512214148*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "13.017876685280424`", ",", "16.165220883013344`", ",", 
   "8.11411503164486`"}], "}"}]], "Output",
 CellChangeTimes->{3.645193472614427*^9, 3.645206681746271*^9, 
  3.64533677875511*^9, 3.645339683166259*^9, 3.645339812744033*^9, 
  3.645346480630205*^9, 3.645347033460126*^9, 3.645348140812924*^9, 
  3.645535114480549*^9, 3.645536699204445*^9, 3.645766347501*^9, 
  3.64577253087641*^9, 3.645793755958356*^9, 3.6458055122150087`*^9}],

Cell[BoxData["24.60243937691947`"], "Output",
 CellChangeTimes->{3.645193472614427*^9, 3.645206681746271*^9, 
  3.64533677875511*^9, 3.645339683166259*^9, 3.645339812744033*^9, 
  3.645346480630205*^9, 3.645347033460126*^9, 3.645348140812924*^9, 
  3.645535114480549*^9, 3.645536699204445*^9, 3.645766347501*^9, 
  3.64577253087641*^9, 3.645793755958356*^9, 3.6458055122158003`*^9}],

Cell[BoxData["28.75243937691947`"], "Output",
 CellChangeTimes->{3.645193472614427*^9, 3.645206681746271*^9, 
  3.64533677875511*^9, 3.645339683166259*^9, 3.645339812744033*^9, 
  3.645346480630205*^9, 3.645347033460126*^9, 3.645348140812924*^9, 
  3.645535114480549*^9, 3.645536699204445*^9, 3.645766347501*^9, 
  3.64577253087641*^9, 3.645793755958356*^9, 3.645805512216537*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cp2", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"cp2", ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(0\)]\))xBR(\!\(\*SuperscriptBox[\(X\), \
\(0\)]\)->\!\(\*SuperscriptBox[\(W\), \(+\)]\)\!\(\*SuperscriptBox[\(W\), \(-\
\)]\))/fb\>\"", ",", 
        "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(0\)]\))xBR(\!\(\*SuperscriptBox[\(X\), \(0\)]\)->ZZ)/fb\>\""}], "}"}]}], 
     ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<No WZ Signal\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cp2", "=", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{"cp2", ",", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"White", ",", 
         RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sWW", "/", "lumi"}], ",", 
            RowBox[{"sZZ", "/", "lumi"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
     "]"}], "/.", 
    RowBox[{"mwz0", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"cp2", "/.", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "]"}], ",", 
     RowBox[{"r_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "RGBColor", ",", "Hue", ",", "CMYKColor", ",", "GrayLevel"}], 
           "}"}], ",", 
          RowBox[{"Head", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}], ",", 
     "i___"}], "}"}], "\[RuleDelayed]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "r", "]"}], ",", "r", ",", "i"}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<0wz.pdf\>\"", ",", "%"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tottag", "[", 
    RowBox[{"0.", ",", "sWW", ",", "sZZ"}], "]"}], "/.", 
   RowBox[{"mwz0", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.644841303221364*^9, 3.644841398309236*^9}, {
   3.644854821856366*^9, 3.644854854344977*^9}, {3.6448565664049892`*^9, 
   3.644856610078397*^9}, {3.644906901632206*^9, 3.644906909021039*^9}, {
   3.644927263209972*^9, 3.644927296601959*^9}, {3.644928051578884*^9, 
   3.644928060608308*^9}, {3.6451650728222017`*^9, 3.645165134299777*^9}, 
   3.6451651709501343`*^9, {3.645192092324535*^9, 3.6451921263646717`*^9}, {
   3.6451921773724003`*^9, 3.645192202449728*^9}, {3.645193426966667*^9, 
   3.6451934673059883`*^9}, {3.64519382304867*^9, 3.64519383512645*^9}, 
   3.645193891428693*^9, {3.645206675195992*^9, 3.645206675261078*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJx9XHlAjdn7L1qkm/aorvZV273tMZzHkqGEyZbshImvdeyMXQwJMXZpTCF7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    "], {{
      {RGBColor[0.148, 0.33, 0.54], EdgeForm[RGBColor[0.148, 0.33, 0.54]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXmQVsUVxd/7Xo8GjSsDMkCUGZTFBGSbMQpOWBRcGBiWAZRBwJXIEhHU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          "]], PolygonBox[CompressedData["
1:eJwtlFtoz2EYx3//9/cgZWhtxQwzMlfiglIu1IiU0z/GFDlETuOKSVLOMswh
ZyZuuEFxxf42xGQRw9SIzbnYZJgxGz7fHhff3u/zPO/heZ/TgAWrkitDFEVz
gYGcTlFUHEfRzUQUzUDR+p8fYNN15O7Y89EVsbeatRXdDWw32PMDPhz0QW4A
AZ7L/oPsy2J/ivUbqGRvI7iGvSv2keiS2G+x9kXXmbNF4BfyFOQx8EmgAH4R
pOAt7N8IrwLPkech32F/DfIl5DTufwivBDXB30zBD4HtyCPAePhdUA9/BWJ4
f/xZzT1j2T8NuRmegjeDt/Ah6Hqw9xnoQN6vGGFrAmnw3iBgWw5+Yj+BfEZv
gSPwd+gmB/epAvkx+ARPx/9H8IbY/zYaXSlyG8hG10/n4O9jt+0E25C3KCe8
PQp5K3yCOV+v+MEr2B/BB4Mn8KtgNjyH9Q/2p6xzgsc8W/kC9xKeE+UmaR4r
xUSxmY5cmPAaUa0EMAhexp5y1oTyHVwXw/+av5VEdxK+CewInoNx8KHyIeE1
pdqqY50fPMZ5yg9yJnyhYg6/gy4j+BkVbC26vOAx72X+R/1VOfsSew2plmKQ
ZX6H7upQzpEbkZfA9yimqifknsF9kC+F5r7vBmXmOVVuFdNM5EXmtdsFebF6
IXaumCq2lbG/LR/l61Lz3tEby+ArwLrI/1gEPw/Kg9f4BfhE895Sjt9wfqZ5
LRbAM4jXldhrJ1d5Rn5p3gttnK+Hj1W8Yr9Td6umVdvStZjXlGqrBPsO+G/z
XlXNtcOrzXtDPt5XTShmwWv2AXyNea195c4e5j7JN9XIB9bb6OqC9+gf+aya
xjYMea1yb97b6qF0eDfz2aA3auEvzP/SDgbC883PXgbfzf+sv+vOqeYzR7NH
Pa3ePgxOwTeAYvOeVe/KJ/l2FJwO3hPqjSZQFbxnj2N7Hfss0Yy7jHzO/G3N
mLOym9eSalK1udd8FqgH9skXc9/VU3PMe0S9Ip/k2+fYZ2spKDGvQdWifJAv
s8xrTz2zWbPLPFeaiR9jnwGaBZopmi2aMZo1+tMx+C7zuzWDNYv/ARL7yuE=

          "]]}]}, 
      {RGBColor[0.3592212494693819, 0.4299499598774186, 0.6079018852959545], 
       EdgeForm[RGBColor[
       0.3592212494693819, 0.4299499598774186, 0.6079018852959545]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXnUlkUZxt93Zl74PhBNU0QEcQkVIdfKJXFJQRYDBMwd5MMUsAS0DBd2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          "]], 
         PolygonBox[CompressedData["
1:eJwtlnmwjmUYxr/zvveRfSxZkugkLUJCKUmKpJjJ0MpIKDot1mqKkZRKkwpJ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          "]]}]}, 
      {RGBColor[1., 0.95, 0.75], EdgeForm[RGBColor[1., 0.95, 0.75]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmHtsluUZxt/ve5/q4hzCTDRkymBzyw4YJm4DB5lgXDJ1h2R/OHQk2wil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          "]], PolygonBox[CompressedData["
1:eJwtlNtrz3Ecxr+/3/c9reUwVsSwzakwTYZMzqVcTIpSSg5jTdHGrJjE4po/
YFfK6YKLuWEoZijZL4dy4Uw5DtmMZaJ4PZ5dPL/v83xO7/OvrKZhbX02SZJq
EKCIn1+ZJOkH3WmSXEV3caCXvSvwmaAI3QR2wjcK8AHwDL4J1GR9phw+D7zm
rVbuz4XPAKOyPqOzvWAEdkaC5fDZYKwcQr+Hf+Y7wP0foBD9F/0o4zd2oAO8
RI9H18NvgHKun0N3wp+HfcsDj2UrL0lWpr5TgX4HXrB3mDtv4afAeXQGjIF/
TG1bOVFuDoAW9v6gV8PnhG3Xgs3wbWAXPEAHd7ejleACcBNdhX7D3bPYW6Bc
4M8a1qezvwR9ApzO/g8/aU+dY+VaOcmljkGx/ARP4bfCb9/lzd/sH0IfRbeC
xfAcKM26BkPgS8EsdAVogfeAYaltLgrnXMbb0GfgH8AE+cNat/IR5vtYa4A/
CfuiGBVrX7iWsiFbBcRXNVizaeh8dCX6ProsnEPlspG1iexNDe/VoYvRpeHY
atHj0K9S96Jyptx1pa6daqradvJdn9iGbC3jfmHqHlOvNUknXvsGv60aJfZR
vipmxa6eyMCPhWujnB6HN4ZrswG9F74b7IdPBg/ZuIQeir930O3whWASvBl8
hd8Ln1UP5Idjqh30uUT9mnpWSjizBT0/zGXjSzhHypVsVKMvhm2p53tY7wO5
rGf2sno7da/Jh63oPWFfjoCD8AvgOvwaaIP3c76Dt1eh16GLw72sGdesq+aq
vXrqAWdXhHtJNr/DT4ZnTzOkWfoUng31UGXYhmzJxvBwj6pX1YPqxdHh2dMM
aZbkg3zRzDWHe6JusGZT1Gvh/yrFoFj+AS2Oki4=
          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwV0Mkr52EcB/DnlzXJ0hRFll/hgBrZh3+BC1eZsRyU+v3GkZQ/hpy54KIs
MzVlz8F+UMzYXcwFxes5vHp/3s/y7duTHE73pRIhhBnuM0IoygzhRn6Rt7JY
LrJAAS/WSrJC+C/79Umm6KXSeo+8tLcsV1jiWT9klXV9g1nmKI3cK5EjrDmT
rZebBzjjnGNOOWGUTed+yTe5KV9ltSxzt0oe6Rvk6kn93Vwry/Wa+D39N3l6
nf5hHpN/ZL61evMgjVToDXKc7fhGepP5L/Mk4j2uuYr/7MwWhc591TNJsRff
01qz+Tt3tPAvvnV8d9LsO7cts9kiizZa41vY+yE7uKedB35yYG9X5rJDDt/o
5MLekOzmkS6emGCaT1HtQ+Q=
          "]], 
         LineBox[{1114, 1115, 1139, 1138, 952, 1184, 1183, 1313, 1084, 1263, 
          1085, 1150, 1149, 1166, 1165, 1086, 1298, 991, 1151, 990, 1210, 
          1211, 1209, 1010, 1267, 1090, 1193, 1194, 1152, 1087, 1266, 1089, 
          1264, 1088, 1265, 1140, 1122}]},
        "28.75243937691947`"],
       Annotation[#, 28.75243937691947, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwV0EkrhWEYBuD3TEliIcrRIcMCC8ofoWRY2ShEhrLxExALU1lT/gErMhRH
TrHiFGVWykKszHJ9i6v7uZ/3/b6+c2r7xjvGYiGECU4TIbQmQ4hzTIIcJ/Yj
cpRmilPO7S650+85IrDOAy2UuJdzZ8g8TBNFdlm7Cxr0jN4of/VD+Sez0fvk
oLzmhivquaWXOgo9e+Bev3mAagrs9u3yZPS0XiU/9UqZ0nfN51ToFXpafujl
MqnvmM94jXb6m3ykx3mZ/mSeMXdSo3fJNVZ5d7YnX+SsnIu+1Z1tfcm8HP1W
vvnhizammeLZvXbZTZ5SNthkMfrvmWeBmPcmiLPluRW7Sf4BrAw9cA==
          "]], 
         LineBox[CompressedData["
1:eJwVzDsvA1AYgOFPqoOSGNjFb6l7F5o0Ye0PaCciMbkOFhNxXzVxacKkUX6C
e6zShonJrZbydHjynu/knK8/X8wW2iIix1siYrU94l13dJdNttmi4r6pf+wx
xT6TLLLAIBsMs84QWfqSERP6xQDHnFBmnme71zRDj7ev5hXnF73UKy74MFe1
kwe6eKSDa+65I9Wqt+eEfePmXmY54pA0n5Q44JYbnpij5u+ZnvLDd4u7Ma3r
ki4zSoMRfplmhm7+AQoBNUU=
          "]]},
        "24.60243937691947`"],
       Annotation[#, 24.60243937691947, "Tooltip"]& ], {}, {}}}], 
   {GrayLevel[1], PointSize[0.03], 
    PointBox[{5.200573626228589, 5.814219282021064}]}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\)->\\!\\(\\*SuperscriptBox[\\(W\\), \
\\(+\\)]\\)\\!\\(\\*SuperscriptBox[\\(W\\), \\(-\\)]\\))/fb\"", 
     TraditionalForm], 
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \\(0\\)]\\)->ZZ)/fb\"", 
     TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{18, 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotLabel->FormBox["\"No WZ Signal\"", TraditionalForm],
  PlotRange->{{0, 25}, {0, 25}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6448414001463547`*^9, {3.64485483287684*^9, 3.644854855447386*^9}, 
   3.64485661115525*^9, 3.6448588062502937`*^9, 3.6448725417734118`*^9, 
   3.644906933518264*^9, 3.6449237436097097`*^9, 3.644927259377492*^9, 
   3.644927297827002*^9, 3.6449281648213577`*^9, 3.644929667545558*^9, {
   3.645165112201624*^9, 3.645165136757807*^9}, 3.645166456350369*^9, 
   3.645192145490988*^9, 3.645192218739655*^9, {3.645193434789894*^9, 
   3.6451934746831617`*^9}, 3.645193836494025*^9, 3.645193905016329*^9, 
   3.6452066820172358`*^9, 3.645336778984088*^9, 3.6453396853071747`*^9, 
   3.645339813030779*^9, 3.64534648090141*^9, 3.645347033682753*^9, 
   3.6455351187577057`*^9, 3.645536699662594*^9, 3.645766348197513*^9, 
   3.645772531359202*^9, 3.6457937564199657`*^9, 
   3.645805512684958*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5514245534101803`", ",", "5.356603942259582`", ",", "4.550809909170399`",
    ",", "3.6563232349484807`", ",", "3.5580344743986383`", ",", 
   "0.9786274870887237`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6448414001463547`*^9, {3.64485483287684*^9, 3.644854855447386*^9}, 
   3.64485661115525*^9, 3.6448588062502937`*^9, 3.6448725417734118`*^9, 
   3.644906933518264*^9, 3.6449237436097097`*^9, 3.644927259377492*^9, 
   3.644927297827002*^9, 3.6449281648213577`*^9, 3.644929667545558*^9, {
   3.645165112201624*^9, 3.645165136757807*^9}, 3.645166456350369*^9, 
   3.645192145490988*^9, 3.645192218739655*^9, {3.645193434789894*^9, 
   3.6451934746831617`*^9}, 3.645193836494025*^9, 3.645193905016329*^9, 
   3.6452066820172358`*^9, 3.645336778984088*^9, 3.6453396853071747`*^9, 
   3.645339813030779*^9, 3.64534648090141*^9, 3.645347033682753*^9, 
   3.6455351187577057`*^9, 3.645536699662594*^9, 3.645766348197513*^9, 
   3.645772531359202*^9, 3.6457937564199657`*^9, 3.6458055130016623`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Now", " ", "assume", " ", "ZZ", " ", "is", " ", "zero"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mzz0", "=", 
    RowBox[{"NMinimize", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"totallikelihood", "[", 
           RowBox[{"sWW", ",", "sWZ", ",", "0."}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"sWW", "\[GreaterSlantEqual]", "0"}], "&&", 
         RowBox[{"sWZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sWW", ",", "sWZ"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tottag", "[", 
     RowBox[{"sWW", ",", "sWZ", ",", "0"}], "]"}], "/.", 
    RowBox[{"mzz0", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Apply", "[", 
    RowBox[{"toATLAS", ",", 
     RowBox[{
      RowBox[{"tottag", "[", 
       RowBox[{"sWW", ",", "sWZ", ",", "0"}], "]"}], "/.", 
      RowBox[{"mzz0", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"minchi2zz0", "=", 
     RowBox[{"mzz0", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"zz0cl70", "=", 
    RowBox[{"minchi2zz0", "+", "d70cl"}]}], "\[IndentingNewLine]", 
   RowBox[{"zz0cl95", "=", 
    RowBox[{"minchi2zz0", "+", "d95cl"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Using", " ", "luminosity", " ", "to", " ", "convert", " ", "to", " ", 
      "a", " ", "cross"}], "-", 
     RowBox[{"section", " ", "times", " ", "BR"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cp3", "=", 
     RowBox[{"ContourPlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"Log", "[", 
         RowBox[{"totallikelihood", "[", 
          RowBox[{
           RowBox[{"lumi", " ", "sWW"}], ",", 
           RowBox[{"lumi", " ", "sWZ"}], ",", "0."}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"sWW", ",", "0", ",", "25"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"sWZ", ",", "0", ",", "25"}], "}"}], ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"zz0cl70", ",", "zz0cl95"}], "}"}]}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.644841471267914*^9, 3.644841546761038*^9}, {
  3.644854863775415*^9, 3.644854870952591*^9}, {3.644856628556089*^9, 
  3.644856714006757*^9}, {3.644906914915184*^9, 3.644906922461643*^9}, {
  3.644927317794366*^9, 3.644927331441667*^9}, {3.644927630519506*^9, 
  3.644927648855218*^9}, {3.6449279338399*^9, 3.64492793670621*^9}, {
  3.6451651987667828`*^9, 3.6451652359264174`*^9}, {3.645192161409915*^9, 
  3.6451921648000107`*^9}, {3.645192240111208*^9, 3.6451922525344954`*^9}, {
  3.645192353144836*^9, 3.645192373859776*^9}, {3.645192440336439*^9, 
  3.64519244357618*^9}, {3.645193489523587*^9, 3.645193507930118*^9}, {
  3.6453397041538563`*^9, 3.645339708546281*^9}, {3.6453469394241047`*^9, 
  3.6453469416153603`*^9}, {3.645348182944417*^9, 3.645348196133484*^9}, {
  3.645535149632165*^9, 3.6455351645155907`*^9}, {3.645793734703624*^9, 
  3.6457937417137003`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21.705995420511996`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sWW", "\[Rule]", "1.0345203996758126`"}], ",", 
     RowBox[{"sWZ", "\[Rule]", "222.83046548037703`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.645193510717617*^9, 3.645206682558868*^9, 3.6452553071441383`*^9, 
   3.6453367794294147`*^9, {3.645339697514845*^9, 3.645339709223515*^9}, 
   3.645339813495078*^9, 3.645346481291069*^9, 3.6453470340812073`*^9, 
   3.645348197155423*^9, 3.645535167013473*^9, 3.6455367002456913`*^9, 
   3.64576634902387*^9, 3.645772532214592*^9, 3.645793757273885*^9, 
   3.645805513178578*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.7456490227285237`", ",", "5.956599602408248`", ",", "4.324876615975259`",
    ",", "3.751737521364471`", ",", "2.5474018534983345`", ",", 
   "0.5013940439764362`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.645193510717617*^9, 3.645206682558868*^9, 3.6452553071441383`*^9, 
   3.6453367794294147`*^9, {3.645339697514845*^9, 3.645339709223515*^9}, 
   3.645339813495078*^9, 3.645346481291069*^9, 3.6453470340812073`*^9, 
   3.645348197155423*^9, 3.645535167013473*^9, 3.6455367002456913`*^9, 
   3.64576634902387*^9, 3.645772532214592*^9, 3.645793757273885*^9, 
   3.645805513180072*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "13.027125241112032`", ",", "16.580615593246314`", ",", 
   "7.37367251345003`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.645193510717617*^9, 3.645206682558868*^9, 3.6452553071441383`*^9, 
   3.6453367794294147`*^9, {3.645339697514845*^9, 3.645339709223515*^9}, 
   3.645339813495078*^9, 3.645346481291069*^9, 3.6453470340812073`*^9, 
   3.645348197155423*^9, 3.645535167013473*^9, 3.6455367002456913`*^9, 
   3.64576634902387*^9, 3.645772532214592*^9, 3.645793757273885*^9, 
   3.6458055131815023`*^9}],

Cell[BoxData["25.375995420511998`"], "Output",
 CellChangeTimes->{
  3.645193510717617*^9, 3.645206682558868*^9, 3.6452553071441383`*^9, 
   3.6453367794294147`*^9, {3.645339697514845*^9, 3.645339709223515*^9}, 
   3.645339813495078*^9, 3.645346481291069*^9, 3.6453470340812073`*^9, 
   3.645348197155423*^9, 3.645535167013473*^9, 3.6455367002456913`*^9, 
   3.64576634902387*^9, 3.645772532214592*^9, 3.645793757273885*^9, 
   3.645805513182803*^9}],

Cell[BoxData["29.525995420511997`"], "Output",
 CellChangeTimes->{
  3.645193510717617*^9, 3.645206682558868*^9, 3.6452553071441383`*^9, 
   3.6453367794294147`*^9, {3.645339697514845*^9, 3.645339709223515*^9}, 
   3.645339813495078*^9, 3.645346481291069*^9, 3.6453470340812073`*^9, 
   3.645348197155423*^9, 3.645535167013473*^9, 3.6455367002456913`*^9, 
   3.64576634902387*^9, 3.645772532214592*^9, 3.645793757273885*^9, 
   3.645805513183878*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cp3", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"cp3", ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(0\)]\))xBR(\!\(\*SuperscriptBox[\(X\), \
\(0\)]\)->\!\(\*SuperscriptBox[\(W\), \(+\)]\)\!\(\*SuperscriptBox[\(W\), \(-\
\)]\))/fb\>\"", ",", 
        "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(\[PlusMinus]\)]\))xBR(\!\(\*SuperscriptBox[\(X\), \(\[PlusMinus]\)]\)->\!\(\
\*SuperscriptBox[\(W\), \(\[PlusMinus]\)]\)Z)/fb\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<No ZZ Signal\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"cp3", ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"White", ",", 
        RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"sWW", "/", "lumi"}], ",", 
           RowBox[{"sWZ", "/", "lumi"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{"mzz0", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "]"}], ",", 
     RowBox[{"r_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "RGBColor", ",", "Hue", ",", "CMYKColor", ",", "GrayLevel"}], 
           "}"}], ",", 
          RowBox[{"Head", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}], ",", 
     "i___"}], "}"}], "\[RuleDelayed]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "r", "]"}], ",", "r", ",", "i"}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<0zz.pdf\>\"", ",", "%"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tottag", "[", 
    RowBox[{"sWW", ",", "sWZ", ",", "0"}], "]"}], "/.", 
   RowBox[{"mzz0", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.644841471267914*^9, 3.644841546761038*^9}, {
   3.644854863775415*^9, 3.644854870952591*^9}, {3.644856628556089*^9, 
   3.644856714006757*^9}, {3.644906914915184*^9, 3.644906922461643*^9}, {
   3.644927317794366*^9, 3.644927331441667*^9}, {3.644927630519506*^9, 
   3.644927648855218*^9}, {3.6449279338399*^9, 3.64492793670621*^9}, {
   3.6451651987667828`*^9, 3.6451652359264174`*^9}, {3.645192161409915*^9, 
   3.6451921648000107`*^9}, {3.645192240111208*^9, 3.6451922525344954`*^9}, {
   3.645192353144836*^9, 3.645192373859776*^9}, {3.645192440336439*^9, 
   3.64519244357618*^9}, {3.645193489523587*^9, 3.645193507930118*^9}, 
   3.645193913926292*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJx9PHlAjVn7N23ion3R1UKlve5tx3gfRmMi+y5ZsowMaVSGLI3IMsMYywhj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    "], {{
      {RGBColor[0.148, 0.33, 0.54], EdgeForm[RGBColor[0.148, 0.33, 0.54]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmXuQl2UVx9/3975clJvIXVFBbioCC8tyZ1kuzi7sLlcRMAEvqQhhk6aF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          "]], 
         PolygonBox[CompressedData["
1:eJwllFtoz2EYx3//3/vKtGZGcyWH5JSzYWKU5CxKzQ0SF47lHJZm5jCKMBMS
5RwyNodyWrbaxLjABcohDc0ubDdcceHz7Xvxrc/zvO/v977v932et9+KDQvX
p0mSFKOIjoYk6UKiJpMkjXA3ktnkO5HLh4+Ry4bvMd4MvwzmfuRuwcdRLvyE
3Dv4DPrB9y3Ek/k+D12Gu5K/D59Cz5l/mjkV5CYSZzH+B02C75AbwngD8Re4
Fg0iriP+AFeiHOIHxK/hatRHeyFugC8Gr11ErpD/3SUeCjeR+w53JtcBF5Ib
DW9CZXAl6hJtyiF4HBoB3+ab/vB9vnkFvwleWzmNyQN5UUvuGVyDBhA/JH4L
H0Z9E6/ZM9oDeSGP5fUheBrzx6ORxPNQAdzO/LnwEcaziKuJn8KLya1JvUft
9Tz6Cq9DNxifGe3lfOLZ8CK0HG5j+lnGNxKXpj5zHfF24gr4IOqQl8S94V26
U+Jl0f/+y/eXgj2Vt79Z4wLxqOi9T0W58Fj0MeMaKIDLg73vwfgJuCz4bvOI
q+CVzNkCF6MF8BK0NvUZddYJ0WsrtxSeIY/g6WgK/Es1mHFNqbaGR9/ddXJb
GXuISlJ7UMzYflSV2jN5pxpQLbQx/wpzr6FtqfekvRVFn001/IixVdFra85q
eDO5mPoOdZfyTN7JY3n9jbgx45pWbT8O3pv2pL39RC8yrlHV6h7dOdxKrhwu
Ca499aB6cWdwbakH1AvdVQ/E5+Sx5kffpTzpBbcz50DqO9Zdl0XXgtbYDQ9G
VxPP2aHej75beSSvPvN9fcY9qF5sCn4r1HPqvffBva+aV+3Piq49eSJvSoN7
V2+E3oqTKD/1mVvhEO297lR3u49cc8ZzNHdg9Fuh3CB4e3Cv6c3S27UtuPfV
I+qVOdG9oxr8R9w12kv1YA48RjWV+sw6e31wb6nmb8J7o98CvUl6m1SjqlV5
8Cm4hlXLutOWYM/lvXp2GPwfP8+ocA==
          "]]}]}, 
      {RGBColor[0.3952051542864749, 0.4425960606118602, 0.5867484077037975], 
       EdgeForm[RGBColor[
       0.3952051542864749, 0.4425960606118602, 0.5867484077037975]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXmcl1UVxt/fey+guCDuAiMgkEviUn1SxjRxAW1zA8yE+gBGpSaIBCrq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          "]], 
         PolygonBox[CompressedData["
1:eJwtlmlsVkUUhr/vzmgtokaDuGP84xJZXKNWWaIQEFwAkRijqFg3FhvZWlpo
oWBLESmiqAWkUCgtbSVRkRqM4oao7IjiVhcEVAREwAoVl+f17Y+T7zxz5s43
M/ec99wLhuYMfDxJpVJVWMSKQio1kd8VDM5iYDL8FLwKng3nY2X4/bFjmovl
EF8OzyS2Er4Mf3M6lTqIP4ex9+Bn4V+0FlwN9+GZfPhTrIhYPWNPEyvEfobL
4Un4/bHt8Ax4Iv4a5o+Dd8OL4ZOxZrgbnODfj+lAbRhbwtz74BHwLngI/iis
Hr+YsTH4z2CN+KPYzyTmr4AzdSbmnIBfjL8Wvx1z5uDPYKwWv5ixrfA72Gj8
HYwtIjYeOwN/I2O/BZ9JZxvM+hPgI9ga3TW/rxKbpjtg7lnMqcC/grEu+FsY
OwQPgAclvgPdxQzGjk985pPgsdgUOA8bjj86+mznYfX6fywj8Znfxk9H36Xu
SHd1E9Zb84mt1Hr8NqT9jJ4tY6wSP4s95wWfUWe9Bl4N18D74QfgzXAtfCDx
O/0MfgFrD6+D9wTvSXsr0B70ruFyYsfg5dF3rLvWmXQ25ZRyq4Q5XxB7Dc7g
NwuO+EuxvVoP3sT461hneD28V/+n/Eic09/Ay+CDiXP2c/hCuBO8gfklcB18
WP8Pf618wDomzoFd+NOJV8GF8Hp4Gjwfzoc/VO7DR/HPZv0u+AuwJuJtGasm
3h3+E787Yz3w2+kM8F/Y6fhfBv/3K8TL4eew1aoF1ptC7Antn3gd9lZwDagW
ehH/AJ6HnaP9YCOj71R3W0H8J2JV8E7lPs+/35qDysUK+Ci/S/ROiOfCHwfv
QXvJ5vnC4BxVrm4lfhi/mvge+A7in8AnwiOJtcCL4Evh4/ADczriPxh99n3M
GYr/InPOhDfBB5Tb0bEh2FL4ZbglsQbt0N3APRLfQSb+d4yVpl3DquWB0WfL
hYfhPxmcC8pB5WJG9LvIbK31N7CLg/dcx+/vwXtRDimX9gXnhmr6XObeoPtM
+x2fgp+NMeX/GnoI/7Ho/1YNjW2tKdVWB+xG/AbsSOI9/8BYT7gf3AT/AxfD
sxJroLRwW/Ddq6ZUWx2UU8SGYTXEKnUHxB7GlsELgtfKgq+OzgHlwlBsPrG5
8Bb8RtYsg4PyOe0cVa6WYM/jn0Z8DPF/sa+I92Ssq3K3NVe0htZSj1CvmM7Y
t8qv4HevZ/TstcS7JtbgxfAt8IDEOaHc0B6110PMf4l43+jeojn98G/FatLW
wNuiNV5arzuarN4SrE3KaeX21OBcV89R72mL3Z44Z67Hnxt8luuwK+E/gnNZ
PUu9q6VVW7bB85S70bmY0ao96iHqJcoZ5c5u9YS0a1S1mhOtbdqz9t5bZ0i8
B+2lIFgr1UPUS0ZEa7fWGIRfilUk7nHvMrdPtJZojZvx20Tf1Wx4avQetVf1
lOnMb8QuT9xTmvFzg7VBGiWtqoSb4Wz4Lviq6Lvoi/2tdx3cC6WB0sLS4F6u
GlWtbgzuZdJcaa++CfRtIA3fGdwz1TvVo9rjP6KekjjHuuF/FNz7pTHSmv3B
vVI9Lw/eHtxbpdHS6nXB2iqNkdbUwsPTXvNRuCj6W0GaJ+1rCu4V0nxp/5Zg
rVaPUq+6O7pWdAcLif0YnLvSGGnN+GAtk8ZL61Wzql3VaC/8X4N7mXqCesOG
4N6jbxp92wyOrrWFjN0Zfae6W30z6dvp/Gjt1jdDA7EJ0e9CNV2AvzZYe9Vz
1XvHBfda5YRy4x7pd9o1dS/+98G9QZoibekUXbua0zk6R5Qr0ghpxanRvUYa
tipYA6QFyplLiL0ZvHdpgLRA32z6dlOPvAj+D1L6ZM4=
          "]]}]}, 
      {RGBColor[1., 0.95, 0.75], EdgeForm[RGBColor[1., 0.95, 0.75]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmFuQl3UZx3/v+3vrwmkap5uycZxqGiecusnlCpiaDo7YmEQgBIQMSpzW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          "]], 
         PolygonBox[CompressedData["
1:eJwtk11oj2EYxt///344WJKcYFibj8VyJCk5IR85kLIpLJJp+VobmyRGPqMd
KInQhiPFyXyUCU1ZMskcMM0cjAM72Bwg81nL79q1g+v/XtdzPe//ud/7ue6S
qrry2nyWZatBAsv5ac5l2SoWV8D/RZb1oAdAQudAP7wS/zC8CEyDLwAP2LsR
/RG/FN4GnwLG4z1irZu1XvAEPoe1WXjlYBN8M6iALwU78OvR1fDpoBDezdof
3h2LHoTvYW0rfDIYB29j7TX+JHQB+h76BXo2ugzdiT6BLkYXo++iD4RrVu1N
4BDeTFAKb8c/gvc2XLvW5Klm1f6UtaN4U9ET0R3oT+gGUEQfK1hbo16EPdWg
WpYl91bfqG99Hq5FNav2BrAXfQy9D74fnIRvAevgM1QD/CF7Gnn3L3iX8x3p
rkq0B/8++iC6ED0h755/QK9NvjvVqFoXohejt4Pr6N/hXs9HlykLoAc+xP4W
vMvoLvQV9vxEHwdn8R6zdh6vL9wb9US9aQXD8Gb2DODdVsh43uLxlefpUf6S
PZfwzuhOMp+hs06F332Gvph8hs46xxmf8RqT764PvR5ek9wr1bQbvk39RFfh
L4LXJ/d2Hn57+D/13xfwv6Ark3uhDCvLyrCyXIO+yfMOOj9a449wzSO1439H
t6B7856h4fCZOnsla0vg38JnZaO9uBrurd7Ru7+UuZwzr+xrJjQbrax1qLdh
rgwry13h7CsTyoZmQrMx8s3wncnfqhnbBe8Mz4YyoqxcQ1fnnQFl4U04W5pZ
ze6Y5NnXzN3AGwz3Xnequy1I7o0yoqzUJWdfGa5V/8JZ0TfNRQ+Fe5Uf7eX7
8Kwpo8pqf3hWlXllX3equ1WNG+CvwtnWzGv2lVFlVTPQhPcfQ42cEg==
          
          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwVzbkrx3Ecx/GvHP+CK+Uc+A9M/APk+gMckyPKleSK5EqSm02SUG42AwMG
DBgwYGDAgNwWj9/w7PF5vZdPUmlNQXVYEATtmgsPguKIIAhTq/KUrzr3XOao
RtVacqtjvWq1aw+qQeV2hQpUqH23We4xkU3s4wGjecQ5HjKJzRzgMWN4ynme
MJktob94xlhecIHnTGEbh3jJOF5zkVdMZQeHecN43nGZt0xjF0f5wEYWqUqV
atCYe6dGvO+5qSet2I+cULfG7Wdu6VWr9gsn1RPSfuO2PrRmv3NKvSHtT+4o
3buP0/xiAn+4zm9msJ8z/OWfIrw3FKl5O4olKlWZMpWtLP0Dt+RKPA==
          "]], 
         LineBox[{935, 1054, 952, 1147, 1148, 1111, 1112, 927, 1078, 928, 
          1114, 1113, 1207, 937, 1183, 1156, 1034, 1180, 925, 1077, 926, 1181,
           1022, 1092, 1093, 1090, 1206, 1091, 1089, 1125, 1124}]},
        "29.525995420511997`"],
       Annotation[#, 29.525995420511997`, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwVzj0rhWEAx+FbLEpxik3Jgo2M2LH6CBbb8TI4TpJECHl/mSXp5J0sIhQG
DBgwYEBh4Ay+gOsern73/+npee7y1vaWZE4IoY2/3BBq80KooodfO6VZTWsp
P85LOqwVWsm384IO6SKfbNlfus8Hs/aAzvPGpv2ue7wybffrHM+s2y+6yxOT
dl/8Dg9k7Efd4Z4Ju1dnuGXNvtNtbhiz0/E/XLFqX8d7csmondIpzlmxL+I9
OWPE7o734IRl+1Q3KHM+0g491k7NZ5A66imgkWaa6PLeONXONRTSwKFnCT2g
iBKK+Qd4xz20
          "]], 
         LineBox[{1042, 1043, 1068, 1067, 1100, 1099, 1098, 1020, 1146, 1021, 
          1076, 1075, 922, 1085, 1023, 930, 1079, 929, 1035, 1157, 1184, 938, 
          1208, 1118, 1119, 931, 1080, 1117, 1116, 1115, 1024, 1070, 1069, 
          884, 1158, 955, 953, 1109, 1110, 924, 1133, 923, 1151, 1152, 1150, 
          1154, 1153, 1026, 1038, 1037, 908, 1046, 1032, 1204, 1031, 1073, 
          933, 1182, 1027, 1094, 1086, 1127, 1128, 936, 1126, 1103}]},
        "25.375995420511998`"],
       Annotation[#, 25.375995420511998`, "Tooltip"]& ], {}, {}}}], 
   {GrayLevel[1], PointSize[0.03], 
    PointBox[{0.05096159604314347, 10.976870220708227`}]}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\)->\\!\\(\\*SuperscriptBox[\\(W\\), \
\\(+\\)]\\)\\!\\(\\*SuperscriptBox[\\(W\\), \\(-\\)]\\))/fb\"", 
     TraditionalForm], 
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(\[PlusMinus]\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(\[PlusMinus]\\)]\\)->\\!\\(\\*SuperscriptBox[\\(W\\), \
\\(\[PlusMinus]\\)]\\)Z)/fb\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{18, 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotLabel->FormBox["\"No ZZ Signal\"", TraditionalForm],
  PlotRange->{{0, 25}, {0, 25}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6448415497652407`*^9, 3.6448548724919453`*^9, {3.644856694569467*^9, 
   3.644856715103582*^9}, 3.644858806590118*^9, 3.644872542180719*^9, 
   3.64490693935872*^9, 3.644923744164543*^9, {3.644927310998351*^9, 
   3.644927332385529*^9}, 3.644927651196391*^9, 3.644927938045062*^9, 
   3.644928165649096*^9, 3.644929668229582*^9, 3.645165239601915*^9, 
   3.645166461040522*^9, {3.645192429443021*^9, 3.645192444410104*^9}, 
   3.6451935126017303`*^9, 3.645193919359037*^9, 3.6452066828714743`*^9, 
   3.645255314629274*^9, 3.645336779706933*^9, 3.645339712241115*^9, 
   3.645339813747069*^9, 3.645346481595296*^9, 3.6453470343102627`*^9, 
   3.645535170937767*^9, 3.6455367006322393`*^9, 3.645766349669731*^9, 
   3.6457725328507547`*^9, 3.645793757711931*^9, 
   3.645805513658229*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.7456490227285237`", ",", "5.956599602408248`", ",", "4.324876615975259`",
    ",", "3.751737521364471`", ",", "2.5474018534983345`", ",", 
   "0.5013940439764362`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6448415497652407`*^9, 3.6448548724919453`*^9, {3.644856694569467*^9, 
   3.644856715103582*^9}, 3.644858806590118*^9, 3.644872542180719*^9, 
   3.64490693935872*^9, 3.644923744164543*^9, {3.644927310998351*^9, 
   3.644927332385529*^9}, 3.644927651196391*^9, 3.644927938045062*^9, 
   3.644928165649096*^9, 3.644929668229582*^9, 3.645165239601915*^9, 
   3.645166461040522*^9, {3.645192429443021*^9, 3.645192444410104*^9}, 
   3.6451935126017303`*^9, 3.645193919359037*^9, 3.6452066828714743`*^9, 
   3.645255314629274*^9, 3.645336779706933*^9, 3.645339712241115*^9, 
   3.645339813747069*^9, 3.645346481595296*^9, 3.6453470343102627`*^9, 
   3.645535170937767*^9, 3.6455367006322393`*^9, 3.645766349669731*^9, 
   3.6457725328507547`*^9, 3.645793757711931*^9, 3.645805513939114*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "we", " ", "wish", " ", "to", " ", "plot", " ", "2", "d", " ", 
     "likelihood", " ", "contours", " ", "not", " ", "making", " ", "any", 
     " ", "assumptions", " ", "about", " ", "the", " ", "signal", " ", 
     "numbers"}], ",", " ", 
    RowBox[{"allowing", " ", "them", " ", "all", " ", "to", " ", "vary"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"cp4", "=", 
    RowBox[{"ContourPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"NMinimize", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"totallikelihood", "[", 
              RowBox[{
               RowBox[{"lumi", " ", "sWW"}], ",", 
               RowBox[{"lumi", " ", "sWZ"}], ",", 
               RowBox[{"lumi", " ", "sZZ"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"sWW", "\[GreaterSlantEqual]", "0"}]}], "}"}], ",", 
         RowBox[{"{", "sWW", "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"sWZ", ",", "0", ",", "25"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sZZ", ",", "0", ",", "25"}], "}"}], ",", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"allcl70", ",", "allcl95"}], "}"}]}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6448417073935127`*^9, 3.644841737940007*^9}, 
   3.6448417817899303`*^9, {3.644841858518464*^9, 3.6448419501977053`*^9}, {
   3.644841984132276*^9, 3.6448420308343487`*^9}, {3.644858640580358*^9, 
   3.644858710654647*^9}, {3.64492802323492*^9, 3.6449280398962183`*^9}, {
   3.644929602915367*^9, 3.6449296054962587`*^9}, 3.645165250306961*^9, {
   3.6451652809755297`*^9, 3.645165291555367*^9}, {3.64519247285634*^9, 
   3.645192498647153*^9}, {3.645192530332603*^9, 3.64519254861388*^9}, {
   3.645193522385393*^9, 3.645193525485854*^9}, {3.6453397623346043`*^9, 
   3.6453397651465673`*^9}, {3.645346949603684*^9, 3.645346951827938*^9}, {
   3.6455351846763363`*^9, 3.645535191084446*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cp4", "=", 
   RowBox[{"Show", "[", 
    RowBox[{"cp4", ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \(\[PlusMinus]\)]\))xBR(\!\(\
\*SuperscriptBox[\(X\), \(\[PlusMinus]\)]\)->\!\(\*SuperscriptBox[\(W\), \(\
\[PlusMinus]\)]\)Z)/fb\>\"", ",", 
        "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(0\)]\))xBR(\!\(\*SuperscriptBox[\(X\), \(0\)]\)->ZZ)/fb\>\""}], "}"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"cp4", ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"White", ",", 
        RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"sWZ", "/", "lumi"}], ",", 
           RowBox[{"sZZ", "/", "lumi"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{"m", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "]"}], ",", 
     RowBox[{"r_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "RGBColor", ",", "Hue", ",", "CMYKColor", ",", "GrayLevel"}], 
           "}"}], ",", 
          RowBox[{"Head", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}], ",", 
     "i___"}], "}"}], "\[RuleDelayed]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "r", "]"}], ",", "r", ",", "i"}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<ww.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6448417073935127`*^9, 3.644841737940007*^9}, 
   3.6448417817899303`*^9, {3.644841858518464*^9, 3.6448419501977053`*^9}, {
   3.644841984132276*^9, 3.6448420308343487`*^9}, {3.644858640580358*^9, 
   3.644858710654647*^9}, {3.64492802323492*^9, 3.6449280398962183`*^9}, {
   3.644929602915367*^9, 3.6449296054962587`*^9}, 3.645165250306961*^9, {
   3.6451652809755297`*^9, 3.645165291555367*^9}, {3.64519247285634*^9, 
   3.645192498647153*^9}, {3.645192530332603*^9, 3.64519254861388*^9}, {
   3.645193522385393*^9, 3.645193525485854*^9}, 3.645193928603169*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJx9WmdAVFcWBhQUnVCkiQw4lKG3GToK78QISGyIYMO4hmhQF+sKsWMhRgU0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    "], {{
      {RGBColor[0.148, 0.33, 0.54], EdgeForm[RGBColor[0.148, 0.33, 0.54]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVl0tsllUQhr/zfb2hciltaYFq+5cWUhO5aEmg3FpIuiBQjFspie4EqTFg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          "]], 
         PolygonBox[CompressedData["
1:eJwtkrsrxWEYx9/3/bks/AEWYVEynIEyWGSzKDOKTXGkw0Q6ZSAhyq3kVijO
QLnlWBhMLrklkww2tzNKuXy+PWf49H6f3/Nenuf5/krbu5viwTkXgxz4Juj3
zjXCJLo4cu4X3UouQXwLVcRtcId+h0N0Ofkn9CDMEN9DHme3iOvJlbFWEhdB
xts3PXwa7K2ItYRcITx6q0G1LMEF+hx+dDc0o1dgOHun7q4lTrHmR/Z2F3wR
v8KBtxrfgn1Trg5G0XuQQG/CGDrG+QrWBuJj1g84QqfhM1iP6lU1/aL/4NLb
TDSbiPO36Bp4IO6FAfQCDKHT0OnsDb01xbrtbc9JsBlr1iniF52FcW89T6Mn
guV6YR/tuePa25sb6g3i3jyQF0fZXuShvNQMNUvVvIzeCTYLeSJvNAPNQnds
B6tZtcuTgsg8irI99LF2QIu3GlXrM1STuyEO7D0jTnrrUb1mgs1Se7R3Pdhe
9aBeFoP9W6swgl6DK28eykt5Lu9bYR7dE2wWc5AMdkZnVdMsOieyf0Me5ka2
R3vl+W4wj+SV3nDk/wG6ZGrY
          "]]}]}, 
      {RGBColor[0.323870462581077, 0.41752636065149673`, 0.6286831785465874], 
       EdgeForm[RGBColor[
       0.323870462581077, 0.41752636065149673`, 0.6286831785465874]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNWHlsl0UU/O1+hUYOg0CbcKOCqUQsESliCsG2FhKIXDWExFpAWg6Fggpy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          "]], PolygonBox[CompressedData["
1:eJwtlFlsj0EUxb9v/q0tRapSUoJG7dGUhIgHT8IDL4gHT5VKJdaW6CoiGsS+
79qK0pZStPZ9bdUeoUKliCUh1BJqCcHv5M7DyZzzzcw3c+fcexPTMsbPdkEQ
pIMo0CUSBM1hEIyCZzLRFf0TPQYcR5eCqfBS4JjrDgK+TUBfYlwLDsKzwSn4
RzAN/gBEs/YIOgNeD1qh24BH8Ezwi7nLYAH8CWjH3Et0eWh7dFHt0d5z4Au6
FzqWcRvXmM/4GGxkbjo4AO/HfAJjX+YLGRvAduZywVn4H3ADPhF8g392Fpvu
/Anelv118Hz2x8AL+LYDnac7wBfpbHgWOAFfCLaEFlNr1rcEtfBx7G8BX818
BXoOqIJ34tt7+DDmZ6LPOLtbJXgDj2W+Ef4c3EGfBjmhxaBY1jjzRt9ew3uy
PkZvyP/yGHuj4xgT0JsYm8Ae1qaDD87eUG+pO66AfwWXQot5nf6jM+CpOhOe
yP+i5SH/y2Y87+wt5Lm8zwUF8CKw2FkMikWeZjnzSF5Vo9/CL4Kxob3pU/gG
UBXaP2rlpbO1S8BN+F2wHH4NNMM7c58m+GhwGL3XWWzrQcBcJGJcOVvGXB90
PONg9DbGfGf/LtYZzu6suzeA9qz9ga6BvwD34LOceakzdXZcxLyZBBqV+2BE
aJ7K22r0yNBqSrVVjh6u2EF8xHJeua81K+FzndWOckq5Nc179wrdkfVz0KmB
1aRqMxn09t+OMg5A9/Bn7He2R3uHgC3yzVnuKUeVqxXOakU1plobyPokH8Mh
5boz7/XmS+GDdKb3TN4Vg7TQcuqvaklvGJqH8rLQ195a9QCdBSaHllPKrRrf
O5axJgfen/93YxyqfzrzQF6oRn/LN3SKPFAOMN4Gz0KrEdXKVnRMYB7L683e
6zhfC7eceRXre0eJzgzsTJ190lktq0ZVq8ox5Zpy4LtyD5SEFsNOZzmj3FHM
dfCoiPU69SD1oiJnb5/ge9E+Z7Xew3t1xccS7Wur0lnvTfJeqAeqF6omVZvK
QeXiKnAf/g6UBfYGHVg7z1mvUk9Wb37o33IKqIf/c+aFPNvlLAeVi3qDGeir
vnek+Lfe7WyvYlbsx5zVmnJOuXfdWe+M8b3ngu8NyT5X/gPDWM+n
          "]]}]}, 
      {RGBColor[1., 0.95, 0.75], EdgeForm[RGBColor[1., 0.95, 0.75]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmFmMluUVx9/v+W6AVkjbpJqoTQwWCIy1YhtCqeGGCQxLgiMM2w1lKGAx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          "]], 
         PolygonBox[CompressedData["
1:eJwtkj1LXFEQhs89a6MWEUUQwUJJsWghrBF/g4WNpJCUi6CoqFgEY6GQgII2
wdioAT8iuoIufpFYqIWKRmOCghLCJoQQ8COlGC208HmZUzzMO/eeO/fMvFOa
7Khv9865asiCKZKayLkK9CS6G4bQ2cSymHNP4Qn6BWcOiSXk9+g6WCfvgVFn
Z3T2mrjFu30YCjVUq4F8j9gBzzl/TV7MuzgUqS7PRomL0Ma7FPxFH4RvE8Qq
zqaIzeSz8Ac9DY3oGfiN/gaD6P/U60e/C3fvh0v0KbyN7JsP3npW73p2ht6G
XvR7+In+4u3bCfiF3oc36AzkcZ8tzQCdhnP0a+h09iyDzonZLNRzdszO6Kz+
8dLbDDSLWlgm34E+9BJcoI9gAL0K+Zx90B0j8+geXaiakXk4Tt4FSWceyas7
+RnZTG7RBTHrRTW/ki9AK3oEfqDnoAk9DN/Rm968Vk8b6DFvs5Vn8u6Tt7vH
iZXkK7qDvoVc8mdQHe5wEjxMhJ35TGwJ3qsH9SIP5aXu0OrNA3mhmex6q6na
2jHtmnZEu6J/dnrbCe2GemrzNkPNUp69Ql95m+Ua/PPWo3rVTs1781TeasY3
oad4mOlHbzPSrLSjafQxlEfWo3p9BLubdoc=
          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwNyrkrx3Ecx/EPJgyuUGT4OUokOf4Sf4IRIYMcSYSSpJiwOAYUigGDo5D7
LJKQpFyjHInBY3j0fL++n2+ksq6iNiqEUM9ZdAjlMSGc6ynffPHJCT2MkO+f
YW2jilR7VHsZZ4xLLpikwPuE3lNNmj2lV8xQaE/rAzWk27N6zTxF9pw+Uk+m
vajx+q59/BBnx9LuriPDvaD9LFNsL2kHDWTZKzrAGqt0csMGJd7X9YlGIvam
3rJNqb2lzzSTY+9qon7oH78k2F3aRLZ7RwfZp8ze025ayLUPdIgXWsnz7VDv
SHEfa5IeabK+6hv/vTlBvg==
          "]]},
        "28.752439376919465`"],
       Annotation[#, 28.752439376919465`, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwNy88rA2Acx/FnG5sDTg5Wa7hMSvK3ODu5OWxLyGWtlcOkJcqvA3PBgYOV
OeDCwT9ASTtI4oQhFynsdXj1/n6eegYm8mO5SAhhnLloCFescEFfLIQZnafT
3cWPe5kvuu1L7ddZfeaMUftcG5yStqf1iSVOSHmb0hLHjNh1rXBEr53VInF3
gm/3Ip902DVNak4fOWDYPtQ72tztNN3vfPBA1NueRnRfY3qrQXf1hVfeuOeP
Kr/s8M81N2wx5N+2LrBOjz2pBVbJ2GtaZpNBe0NbW4oz0Q==
          "]]},
        "24.602439376919463`"],
       Annotation[#, 24.602439376919463`, "Tooltip"]& ], {}, {}}}], 
   {GrayLevel[1], PointSize[0.03], 
    PointBox[{-4.221982818628107*^-23, 5.814219339442641}]}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(\[PlusMinus]\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(\[PlusMinus]\\)]\\)->\\!\\(\\*SuperscriptBox[\\(W\\), \
\\(\[PlusMinus]\\)]\\)Z)/fb\"", TraditionalForm], 
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \\(0\\)]\\)->ZZ)/fb\"", 
     TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{18, 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0, 25}, {0, 25}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.644842076765162*^9, 3.644842182060548*^9, 
  3.644858895405922*^9, 3.644872626261325*^9, 3.644907041477274*^9, 
  3.644923832932106*^9, 3.644928256327222*^9, 3.6449297574176617`*^9, 
  3.645165381258387*^9, 3.64516656949981*^9, 3.645192648204973*^9, 
  3.64519352843517*^9, 3.645193638067215*^9, 3.645193929537148*^9, 
  3.645206770354539*^9, 3.6453368226969147`*^9, 3.6453398859834223`*^9, 
  3.645346558563036*^9, 3.6453471044407253`*^9, 3.6455352713864098`*^9, 
  3.645536763361616*^9, 3.6457664580587683`*^9, 3.645772603062532*^9, 
  3.645793828506835*^9, 
  3.645805603392606*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cp5", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NMinimize", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"totallikelihood", "[", 
             RowBox[{
              RowBox[{"lumi", " ", "sWW"}], ",", 
              RowBox[{"lumi", " ", "sWZ"}], ",", 
              RowBox[{"lumi", " ", "sZZ"}]}], "]"}], "]"}]}], ",", 
          RowBox[{"sWZ", "\[GreaterSlantEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"{", "sWZ", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"sWW", ",", "0", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sZZ", ",", "0", ",", "25"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"allcl70", ",", "allcl95"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(0\)]\))xBR(\!\(\*SuperscriptBox[\(X\), \
\(0\)]\)->\!\(\*SuperscriptBox[\(W\), \(+\)]\)\!\(\*SuperscriptBox[\(W\), \(-\
\)]\))/fb\>\"", ",", 
        "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(0\)]\))xBR(\!\(\*SuperscriptBox[\(X\), \(0\)]\)->ZZ)/fb\>\""}], "}"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.644842240073268*^9, 3.644842255096822*^9}, {
   3.6448551971470213`*^9, 3.644855202007761*^9}, {3.644855469184485*^9, 
   3.644855512015254*^9}, {3.644855713731657*^9, 3.64485574024197*^9}, {
   3.6448557896493998`*^9, 3.644855823505117*^9}, {3.644858564053767*^9, 
   3.6448585718993187`*^9}, {3.6448587222227488`*^9, 3.644858752448182*^9}, {
   3.644859019053268*^9, 3.644859023320923*^9}, 3.644860776739004*^9, 
   3.64487237477341*^9, 3.6448724346313066`*^9, {3.644928101550354*^9, 
   3.644928117495298*^9}, {3.6449296129654083`*^9, 3.644929642228579*^9}, {
   3.645165336304679*^9, 3.6451653558039083`*^9}, {3.645192747192658*^9, 
   3.6451927670033484`*^9}, {3.645193940854415*^9, 3.6451939418051233`*^9}, {
   3.645339772336486*^9, 3.6453397774335318`*^9}, {3.645346958374292*^9, 
   3.645346960488756*^9}, {3.6455352795265503`*^9, 3.645535284373581*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"cp5", ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"White", ",", 
        RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"sWW", "/", "lumi"}], ",", 
           RowBox[{"sZZ", "/", "lumi"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{"m", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "]"}], ",", 
     RowBox[{"r_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "RGBColor", ",", "Hue", ",", "CMYKColor", ",", "GrayLevel"}], 
           "}"}], ",", 
          RowBox[{"Head", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}], ",", 
     "i___"}], "}"}], "\[RuleDelayed]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "r", "]"}], ",", "r", ",", "i"}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<wz.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.644842240073268*^9, 3.644842255096822*^9}, {
   3.6448551971470213`*^9, 3.644855202007761*^9}, {3.644855469184485*^9, 
   3.644855512015254*^9}, {3.644855713731657*^9, 3.64485574024197*^9}, {
   3.6448557896493998`*^9, 3.644855823505117*^9}, {3.644858564053767*^9, 
   3.6448585718993187`*^9}, {3.6448587222227488`*^9, 3.644858752448182*^9}, {
   3.644859019053268*^9, 3.644859023320923*^9}, 3.644860776739004*^9, 
   3.64487237477341*^9, 3.6448724346313066`*^9, {3.644928101550354*^9, 
   3.644928117495298*^9}, {3.6449296129654083`*^9, 3.644929642228579*^9}, {
   3.645165336304679*^9, 3.6451653558039083`*^9}, {3.645192747192658*^9, 
   3.6451927670033484`*^9}, {3.645193940854415*^9, 3.645193945003397*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJx9WnlAzPn7L1RiohPVpGumQ9fMlA7X5yE5SqyI5D537W65WfZw01qi9FvW
17VWlLPkLr4l97FyrFVqkRw5cqQkWd+Pqef96XlP/frD22ven3nm/dyv9zPj
OG5KxMQmenp6m5vq6X1e+T9l30RF38QagWIZIC48HHPncIwV0H05w0c+b99x
5J5XMqyv/dedYRft+z2pPHMVJ0/NsPbx7b4M39HK78iw9nH/AIZr/4I4LOnZ
8CoDxKgv3ZczjPrS55UMo76IUV8iT9SXylMzjPoiRn0Ro77Ub0HQmB8b1lNa
qb74upxhqi8+r2SY6isDqm+dPKYvylMzTPWVAdVXBlRfjMsgDktx2rAfJT35
FfVFjPrS55QMo76IUV8iT9SXylMzjPoiRn0Ro74074KgsTxsOE5lOnrRfWml
/pVz/pVz/pVz/pVz/pVz/pVz/pVz/pVz/pVz/tWtMw3noUzHb7xeiPkV9UWM
+iJGfYk8UV8qR80w6osY9UWM+tK6GQSN1dGG64xMJy55v/F60eellcazkotn
JRfPSi6elVw8K7l4VnLxrGT6NtYnGq6jMp284+OS9xuvF2J+RX2JPFFfKk/N
MOqLGPVFjPrSvhcEjfXBhvuETKeu8HnHxyXvN14vxPyK+lJ5aoZRX8SoL2LU
l/b1IGiszzfcB2VcnFnp1BU+7/i45P3G60Xk1VtJvRIxqVciJvVKxKReMd4S
xGGJxzTc52U6fYGvm3xd4fOOj0veb7xeVJ600nql5uqVmqtXaqZvYzytYR4j
0+l7fF/g6yZfV/i84+OS9xuvF2J+RX0Ro76IUV+KJR7aME+T6fR1vu/xfYGv
m3xd4fOOj0veb7xeiPkV9UWM+lIs8eyGeahMh7fwfZ3ve3xf4OsmX1f4vOPj
kvcbrxdifkV9KcY/nlfzvJPnZTxv4fs63/f4vsDXTb6u8HnHxyXvN16vIJ21
9rzPBVxRc8Sx2ve7Ao9r9TCAJPFVxYUObB8x7h/9vAz3ZvuIcV8rr1JF5Veq
2L72MNkaIOcTMe5/flXxsx/bR4z7n2HfCH+2jxj3tYttIJVfzy64j8/X+sNB
B9f6xQxCtf5wZvuIcR/thxjthRjtQ56vVDGM+hPM4qrOXnrW3L41W/G8iPF8
iPF8iPF8jclFzMtFzK+83Wj/d2jUbojRLxTXCPw+H7foR4xvxI2tfBzg+6jc
GoHGf41A471GoPFdw+IXMY3fGoHGa02j56Y8SrIjtYMM6HllXL7KuPyUcfko
4/IP6541x9McGKbxbwW0XlgBrQ9WNH5Y3bTmeJ8DwxgflBeZcfe959x9Scpr
XKkdCwVctfVzVeOv8yutl4Ucz5PqGXnOXEXjeAnWuwqON0n1Dt+vfS5cw54n
PKBe/SPx2saPPt/AuXn78HbA57X9CnyYPMrDDQD3a+2gz3DDfVSS27Bdg2rr
+2Q1e16bHxpfhrUf+8GPYXpPei5M+Sxwthc7L70nGQDu43lp/dVn+7XnMQYq
z4D1Y8SU12Cdk+o36ofnQf1QPuY/3w8wL6h/rdnziEm+i3lD8l3EJL+xXmN+
i5jUIxFjPuOK8hHj+ci+KL+xvkLOUU8OYjwvYpTfGO/g+yh+HmKUz8tFzK+N
8RRSJ8Xz83o31reJ/vXszvMe9APPe/i+3yDPCdeweKV5W/dcagDbx3pTew5T
Fs+YnyiP9K+zKO8yw7XnfMgwqTdnpbpBPq9eHcXz0H4n9SPsD5SvWXH82Jrz
m5zjv9YcP+TmmfXikL9n837i76W07yl18oSfS/Bxws/reN7Fz7NwH/Xn45if
l/E8nJ8n0X2lTr7w86PGeA76nca/o06+0D5hpcNr+fnH/8+bnuvMF3Afz4N+
7/P5P6exPhqzflSrpwUUfT7PXo/aOLlgw31uIeNfGK9Yr7F+0/ov1XPS3y3x
XO9ZPuA5ab5KcyK0C5En5iuVX6e3Sk3zsVLKb+3rJ1Qsf2m/qftTqWl+V0rP
Y39F+2j9autWZycHdh7Ea7V2V7AV7Y2Yl4P2R4x+wtfxfYjxc3g/8n5BnoD1
rTZf2tbKv9eRYe37S9zr4rU9IF9CrLVDhEtdfDkB8Z+IccXnSD0VMf85/Nog
zxDlIcZz8HWb1ulCAc+tjffBdfFkrkfrchs/Fi+ET23DeHst4H7t57aqfd0C
7foXix88N41XPj/q7nGWGnYeguv1G/Q7nW/U8SHxfLVx04LxdswP5FuIMd8x
Lhq7V/N1lOcZ/BwG4wr7G9qL9jvpnon5if0X9UFM5hPb6vLH34idH/1M65o1
w+Q+JNoP4wTjnsRvPR7H9y0+zjG/EOM5MP/wdYLrzX0QUx5eqMPDKa+21uG5
2C9I/ojxj/WD3pukORLPyzEu+ThDjH0EPxfzhPSDNhJ/wL6C+9jvCN8V8xfr
FmKeJ+A+xgnak+9L+D6+TlL7y5n90J9YH2kcSPyT3su4ez/fZ0TcWF8ifSRb
Q+tKvXsa7dfP2b52LQ6o07sp199qWH2q/YD3Aq0P79k+xpX25SqsF9Xc/VuK
K8RoB4wznrfQ748cqB9Eu2I8ELuw+aMVYP9E+TzPQn5F+CH2QdZfNNw8TM0w
8QP2p3p5Tt/nqBOXaB96P5MwiRNWDxx0eDdikp8l7jo8k68jPO/H/KT3ct25
KbWbBfs8Wte8mb6UB7jqrCgP7Y/y+DkOYj6fSD8R6yd+HtZ7zCPK/4xpX8fv
9UW+hv2X7/OUJxdy83IrJg/tgv2Rvw9ivmC/QkzPUzdHO6Fi/FLLV9n3THX3
UpFP4efReaKc2kGMC3pvd2R2RrthvJPfLYj64z7VV8n0JfUU65uexOvQr/g6
mT+UuHP8U+qziPk5D81zA/o9G5tfGXPzHgPGz7De0fpkXLuqJL7D37No3S7k
vkeX7ttYbxrkkSXuLP9JX6zHbzE/+fdhnJA5YLhGh+8hn8G4pPMSi4bzo959
CzHhs+J9BDHGI9Z/cl+xlexP4+WhgHFI+5cx401EnshXqb2fs98NUrlS3mB8
o740Dr1ZnBE+FC7dWyk/vszmpchjEBP9RP6J9qb2qBHofKeQ+36Crx8VLN+R
39L743P2fQPmB+Y5YrQvnUtJfZHwYjbHNGY8C/XB/EB7Yn3FOCT8UaWmfLxS
Oj+eF/MX45k/H+EnYp3G82w4u2tgQrDu7zo6ZX7MT7T8JKxeGJpvW+97cGFY
xcDQFB8W9wcdb65xfy7xNKyfRUuXlKWr2sDfVZnqyMXS/ClzWuUQ+Q7d35Op
pny1MKdM+l3X8R2Xni4a5wz3Xva6kJklzZOGDVLA7Qm686MWCWHhq25Ivwu6
EmFhN8rYFbp8mplSnG+oMx8KOZR8OKNtB7jskvRbWaJCZx50yivjaWCS9Hut
WyfLx7Wc48XspAmsNAvOkOZB+z8FBwwZJPWF0bdzhkT0kPreX0alv9mGaOBP
p+jIGNGe3kv2jL0dL4Nr6ev+Y/rAB55WDFqQ8dQStqWfEEx7ekJ7m9Lovyts
wWZ2ysfx0W6Q92DxwWsdHeFo0d+rxuWq4Xj4zQlDdzvC2YOPYivifCAq30ff
5roCdpYEeK2eaAunrkQ0+2OyG2T57hnw5ZkWcDk3ar+pvSc87ea/62UbJfhd
iy5f2NkT2t2fV276yQJ6Hf2ny+n5aviyemti9fR3wsgfDcZsivCFJP+SFWPK
A+DSx4zvw72awZrMk5Emp1TQtax6SMfm0hx4ZIeT3faUtYbf/TZfWZgeCCl/
T1+/cssNIeSQvPBjWiBkvnZLaXagWLg2aO2o/gnS/EizodPt/cnSfPWA3bUo
2QHd7xt+undBfv1n6XdUJ/VNYpLDLcGvebTtiA3SnK3fvxNu7Pg5EB57FUcf
9qwQTFqu77pgaSAcnXH+qMPrCsHftPWu2UlqKNqW131KslhPrqf1XWPvDfnn
dylD4trBxVMn3OcOEfv3nybfdRbsYc34UcvuZ2kgxHSAWiZzgKlhi00jSjUQ
N6GtUeh8e/BtVjM1+4wKbjzYN2BED2coiN9p6J9vD4eHfdfPy8wVWoWGhPsc
coClBU1DKta6QB/h2YOi+V7w756zG8KGu0DNqy83brxuCq+LF9mvCveA3l2f
fcywd4XMU5ZN+t3rACV7jdfGvigVmpWcMnFQe8O1pzntA168El4N7jfxmaE3
jCgYD1EvnODSIZt9vtu94OOzjDdnVraDmFvjn8oKVHCxes6monQbyCqMMpyw
QgUunWLOew01gMmvthR5n9DAdltv/07pBvBl+c6k1Uc0rJ+3/fdeB0N4K3yQ
taravSsQFtsP2SqvyBJWf39eP3JPIGQcCBq25OQTIa36dHuvDKmfnWtzZkbo
ERX8PKi46ofzV1k9fmt+0vJCy3agyAt1j90i/W5IW88j/OHb9hvn7JpmzvIw
auXYvOvjbWGLX2pZfLF0j8Z6OeT05fl589rD8Lk+zQ2PSN8XYf5eKho7+3i6
A6x93rvU5JLuPHzluIk7XC2dWN2M2+KafX+RIwQKBR/hmIY+L8Z36W13f89y
J9h2yyGxlbnuPHzo9y08he0KFp+y5jlXOw9TQOLm7N1xy3Xn43pLjnWOPizN
x7vKbqqetnKDDTbLbjUdba8zL//7Sd9jRnbu0Ov0w/Rxg6W5Tut+scvO3XTX
mWN3e3HkdOlAN5ZH/e+ZrVyf6QmLbAYv6H7DXOeedjYFUr29vMDil19nne0u
zd0DfxvY+eKK+8yP352Yn7T6T9359+Be+xVOU6W+oNcy8vW7MDXYGbaMycxt
y+z4qfcX5wommenct9NWD56QfEnq688vOsdEePjCF/kLPJzcpe+LIhS+Vbn/
PNG5b396kOYcvs4XHJdfnrDbVK3Dt1rnnWhabdEEunSLPJ9jL827rzy2svjr
iu582+/XhftHbH/MeM+I5FS35ZU5QkUbz60DoqV5dvHWd/I13dS074vv94Lr
UWsDW8B6i8WL/g1Ww63glr88elEsXLkUr5n4RppDvPActW76TRW8SpkUb1F1
g/X3TrknJz+6cluo6j8yLGyLH6xP/aJkQ5Q1mAm7Yjd3UrD1OOxecSLWA5Le
tZs0s9AV0qwHJh7KcoDgbhsUBQY+INy1OZE9yRwiE8Iq1h9VQ3jB/iLrLS+F
7OThuR4rfeHHr3ZNX7msI4z/cUygyTUryLHeNe7fNF8w/DJlxftc8X4Teuit
rciTQ/Wd867/1wman3uTPX2QC9gt2jL+1kkn6Dco3WqotRNM2xjcaetuJZzK
U/xfs86i9oMUH+3jXeDjP1uTjQragHmS9US3w+7wfu6EnG1z2oFBbvgW757u
YL7X79j+odIaHzqhS0C+HiSbW18N9/cC5+u3zNODm8HgJkd/vVjoCfK++6f3
ee0IgxKNPiSGeMPtNo+Sl7Wwg8Quj5dEqVSQsnmdJiyrFXzVbmPVXgcNDHuy
8/zaLn8KNsWHpra87wv6qaN3JIcEwl8f/5Kf7/hJeJv5Nva1IhDOfjCtHLBa
n/Uh93lbZ+rX+DL+VbTCNfOl1X0hfaFNeOk+NTwoGer9jdlr4czUgu8uif04
6/HID4nl5UJZ1+LqGU5qcB75YpXJSxPwH+4/cJOeGhRDD/TMcywQ7t1KyZ18
XA2Oevnd101sBpV6Yasf3pDmeI/e3n496K4aLLK+vrknr0aI9Kso3XhXyotR
dprR0+dLvD52Y1DFmjnieU4ubjt+hjG4f2uanTpL+n791YVzHzMm+EPp1HRb
a6U5e/2uSY/SacYerI4cXJbwflVeBwieFzl31rZAsDy84r68w0th6ayHj1fu
lOa/NsNzPDeuCwA4mHMja0Zz6DFmq32fggB6bxTvOxWr4g8m7DKCq3ano5ts
UsPpBSH2yTIj2N46oXuZJgBidmYvPZAug4hfmttNvuoP/b2cZm7vKs2D1/Uf
OSfO0AGimrtmbg/wheVfe5sVTpXmvWkFyTMD37vAmm5rnnU2cITee77ZljrG
BbZMT1XM2tIa3pT1T5yy0gPy//h+8w13F0gwGxrZfak0z70TKhto4+wNL+/G
t/aY+U5I0Ov8NvWI1GdSphpe73NBBXYLbbvbXrWBGPf8t62XSfPXRcON4s9l
aqA69qzDQZMWkLlk2eiYKRp4tL/tvBdufjBt9uXcb81sIXBobv+u/5V+B4y8
+we9faP1Btuye0J14k6j3XusoVv80oHtu0rzV8g908/NwxluPG51t99bBSzq
XvbrmrnSvLXWXk5wzX7W8qRuSohd1euXXpd156/BM3d/mPfMA36NTXGJS2ol
zfmOPVBtVon9IDT8ala5NMf6JvHWtVZNPeHgpqobnmXSXGuajcPcvp1dYd34
A5sSr3SAfYe98/sE28MP290TXmT4wOEq/bT3N+1YH8T7iJfxveCSDz4gG16U
2XuMNJ/dOXLTAdsDZpBReqmj9TVpHpvzTeCbvsYamDQ8sTxp8jPhTuLGnf3+
I81bY/2zrcde9IULpxMX7M1Tw6GQKuG4dSWbH/1g+MNadY/3guvUURVW9eap
jk7RRfPFfFraZGeWy8AaIW7OAMfrzXzgh4uRafOz28BP5THyngM84P2jO4Fx
m+0gwdYw/4lFRyhIHFt5bn1beBNvFLV7qCt0dvT8vWuNIzQrUlXLQtRQMvXq
1bw5TnD5Xue4P3oroVPWm4qffnKGoClvVqiXesPIo0v2z1unhIDI03dNldaw
qUPxlDhzdzjT2/KU93eeYFIQ2DJH7goF74YGONwzgEn5K79/sM8TlvaLDTu8
3BK+mtI3VCHy0uXGeX5nmyhgfHZX0x9feYKPd3o3Ragb5ERU5/Wx6ACr7uzf
Nu+WI8R/Xod4w319wwEd36rgTfGfqWlGptBsiP2nr0eowPf31o4VTS3Axdmr
KiNOmo/t/bHnsLLKjqD3s/++MD1LiBluGDXazwviFU8mefa0AY/FM/6wiHaH
AZcNzo/41gHU31Rbp4EGrHvmPb1S6ABji1KX/hKiglPHB7Vs21IBvvcGV2/4
3Q4qXNZHLTnpCs9PJsU8HN8BojeE3cne4AYx/3ibKtsHwrflsxe6vdaH9Rr7
EWP6q2HIsR4zXLNagoPmYOrNm6L/En4PT96hD/8DMCIT8w==
    "], {{
      {RGBColor[0.148, 0.33, 0.54], EdgeForm[RGBColor[0.148, 0.33, 0.54]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmFlsVlUQx++5txTKprJ8BR+kLVIKlIJUcYu0gEDV7oUEKlqiPBiguL7I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          "]], PolygonBox[CompressedData["
1:eJwtkjtInFEQhf/734AakkqIxG7xgY8lFgEDEYVtVFAstgpr4RptsxtNFxtN
lSAKaqeoqdLHB4qQKIqCqEvWRkGC4oOgSFIb8PEd5i8Oc86dO8OdOTf2NpvM
hEEQvASPQLMPgp8uCOZBDF4JPsMfk1vg4gx6gliKXiS2oy+cnSlXDl7ATzlr
hVeAJWc9a+DFIAPv4M4ovBYMoTvR4+LeesfRn+CD3rh6qvc0GICnqKlWb/gw
/DvYhS+rL3wO7MGfcecbvBD+F2TRafqXwN/Dc8RN8mPAoX+j/zibqQ19iQ6B
A13oO+IIuV/gPOqp3gWgh3yLt9k181Fod3RXb/wPvwD7zt54Lw524KXEfmrz
xG30JHiCDr29TTWqfeotpzfpbSvam7MZctFOtdt3zLhB/IJOEJPoH8Q02oe2
gzViFbrM2U61W3kgL3R2SIx7+wv6AzfoXnQR8SP1W8QP3t4+S74b3gee6x66
Tl5727XOCuEnxDfOPD+An0Veaucp8o3een9FN3nzVN6q5jg0T+WtPLiFr4d2
VzvULuu9zaqdvIKvcjblbKf5yCN5pRn+RZ7KW+3kCrz2tjvVNHibSbPpz17L
Z2+zJaLdPgBG32iF
          "]]}]}, 
      {RGBColor[
       0.35922124946938205`, 0.42994995987741863`, 0.6079018852959543], 
       EdgeForm[RGBColor[
       0.35922124946938205`, 0.42994995987741863`, 0.6079018852959543]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmGtw1tURxt//Oba2QABLW4UEGAEFkrZcNQQQUUsSEZkRk9CLUYLGFGxJ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          "]], PolygonBox[CompressedData["
1:eJwtlWmwiGUUx9/nPTcqe4sIcZXiljExXDFqtFhChRm3hTQ3dF2611ZTtmg1
pZmMPb6UqRkzPvShbhFlKRSTZlLEtKBBxUQpY+/3n//74T/nf8553ud9zvKc
p7SydlhNnmXZdFAC5keWDcTwJHwTsiP6hpRlh8BA+OfYavD1R74Rhngt/sbw
zfAZ+Ach30R/EPyJ7xh4CD4ZbIMvBZfDR4EL8EvgCN8sQq9E/s0eB5C36p/4
zqPvQT8Ezibvqb1z8AS8GvtScbASfTz4A9s6MJxveyNfw/cy6Aofif8s8mLB
q5BL8C0AFfDZfLMduRB9NLIc/RdkT/Qfkv+xEb0J+oTknCl3HcBg9HKwH1tn
9C3w38D98PpgSXIOusAvAwvhF8Hh4ow661j0gB+Ffw9fBOqh3ws+hLcB98Cv
BMuS12jt9eir4Q3hJ8HT6FcjR2GbCH8V9ETvRTxrlRv0k/hK4MfADvABegX4
Gd4/HEsdGKC9wDvwVvimwXuA3ckxbcD2ae6zbgW74DfgXwNvCv9HvYFeinwG
2+3wV0D33DW8lDtmxa49y+FfYFsF3wm+g1dha4Zczvm/Rk4Nn109NwVeB389
OQbF8pnWwreDb+G7wTfJOWoZ3lN7t9aZ0MeA99Cngr9yf6NvleMr8N0GNibX
VLVVjIpVNSwJ96x69wX0f1U7sCs5B23wDwWPwc+BkfCDuWtZWfR+RTj3Z8Aj
8JrwXWmBfxK8GgzIXNMJ8B+R3fD3Bf/BW2G7CXkjmAn/BHlf5hwr163Vo0UO
usJvBmuTYzqD/XTus2vPfeoT/HuTa74l90zQbNiDfge+2vDZdCd0N9Rz6r0G
6uFwzVX7JuAp9BPI/ck1vQb98fDdV0zrc9853T2tuQtfO9CpyGE3ePNwbeax
Zhv2u9Hfh3fUucMzSrNKM2MvtrZh3y3aF95PNUq+o2XhO6m7KVtp+Iw6q3rs
lOICZbnvXHt8c8J3oTO2F+EvgS7w37E9AJ8b9skmX99wr6oms8IzUrNSOe0N
7wP2JffcVtY8jz6f9W3h0+FXgWnJa+7ULM2de/V0A/VSuJfU83VFzVV71Vi1
fi68l+5cC3ij8GychP42/CfkiOSZ+ij6YjAud4+eL2ZiVdFDF5DnitmhNVqr
GqvWjdT3xQyuLmZuCr8BegsUg2J5ONzbZUVuV6BPyT1Dm8GvBZPhw7G9Bb8u
PCs0kzWbVUPVUj2h3lDOlfujYEj4jdFbozerU9gm32HwUTGzNLs08zT7Bod9
ysEgxR6ORTX4CvlseDa8qzsK/7h4C/SG6C2RTT6d+XjuGa5ZrjdNb5tyrFzr
zWwI/zX3Wza6eFuy8GzWTNZsbqr4M+dEuVEOlAvZvkT+DyJL9RE=
          "]]}]}, 
      {RGBColor[1., 0.9499999999999998, 0.7499999999999998], EdgeForm[
       RGBColor[1., 0.9499999999999998, 0.7499999999999998]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmF2Q12UVx3//3y+bqS5E0undrGubAZOLRrBp4Qa9oLqIl4oLcF3NhWZA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          "]], 
         PolygonBox[CompressedData["
1:eJwtkz1IVmEUx5/7PCWoQwWKlqh9DC4hVjoIUn687SpmSeEgUlqvOflVhIuV
iqCLoKFOgpLUnkaTDQYOkg5KabQ0hBnpa0IO/f6cO/y5v3Puufd8POe50NJZ
/9g75yrQCZQRnHsQOSfnJHwKTWN/QiXwLZSCm1AqjlFsK9+mw93oJHY/dhd8
CQ0R24dvCv4QxyZ4DisWtfA+iT0Bj6JauBtfFlyHfsF7qB6+iy47892DT6MZ
eBNVwD/5NhlZzeXY2WgWzsffE+wf+tcIOsbXgL0fWc27qBl7PLKafmgwqgle
RsXwU7QKz6NcuBEdRjYTzaZDOfluDLsd/uct1xoqxV6OZ6Me1Wsl+sK7BbSC
7yF2Fs/P2GVwFfoKv9UZ4K/G3oa/oZvwEb6X8HO05S2ncusfj4LNRLPRDD56
q0G1qKd32H3Y573VoFry0OvIcj6DC9QzPEfN+aqV2BfYA+gQXkevnH1zNVjN
ql0zfM+73mCzUo4nwc5AZ6GZa/a/47OeQzew24L1qpwHvNv0lks9qte/3nrV
zDX7QvQmspn0w3fQAfUcaUfh+8Fm24v+xDuoXVTMxWA7p91r1P7DG9561T+v
BTtznb3ONAkPouve7kgaXIQW4R1UA98Olls7uk1cTrDetDNX4ESwWN0J3Y1z
wWrTDM8GuxOJeIcz4e/e7ppyKJfuoO6idv4MvBTXrppU238xpHyY
          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwNytsr33Ecx/GPY+ECReY4hwt3mm0u1Mr5D/DLZmvm4lfOZleO2/zuJCkU
RfwdSqQUNVxsZVttLcUFSgobW9mFx8Wj5+v9/XxLou8iA3EhhBi/4kO45Qf/
+MlfXiSE8Jwb+4h5+1jLtYFGylihlO/eXuorWjl077PKa3cbzUT479uC3ulT
XdMJDVTQz1t66KOXKjb8166n+kZPNEkXSeSze51JO5kzO1WXSOGLe5MpO41z
u1q3dFrTeUQmy2TwjB3vs5rNMC1c+BbVIQY5cG8zY2dxadfoJ53THCp5zwNG
GGOUWnb916nX2qFXmqe5fLUfawEfyOcjdex569Y/2qW/tUgL+WY/0WLGeUiM
epq4B+geQEw=
          "]]},
        "28.752439376919465`"],
       Annotation[#, 28.752439376919465`, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwNykkrBGAYwPF3Zg4ccKDcp9DYckPE0b7FzcV61IztA1ibJA4UpfgUREpE
cUFxoSQKBxJnyvI7/Po/z/O+8cFUdzISQhhhOxpCUSyELy3TclqI00AJhdx5
b9QmCphihmlm6aCdHf+2tI1W7u29+qSd2kUxmyRo5tbbipZyY35k1fyg5+wy
Z//WZ35Zs//oBXvM2//0hah5nQiX9n3S5hhVVHLgtqAZVDBGJklGSVHNkX/9
+qZ9+qrZukEWV/ZDFs051FLDiduy5jFJD+9uAzrBONf2Y5bMudRTx6nbsH7q
kH5ovp7pP9MhOB8=
          "]]},
        "24.602439376919463`"],
       Annotation[#, 24.602439376919463`, "Tooltip"]& ], {}, {}}}], 
   {GrayLevel[1], PointSize[0.03], 
    PointBox[{5.200573815046993, 5.814219339442641}]}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\)->\\!\\(\\*SuperscriptBox[\\(W\\), \
\\(+\\)]\\)\\!\\(\\*SuperscriptBox[\\(W\\), \\(-\\)]\\))/fb\"", 
     TraditionalForm], 
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \\(0\\)]\\)->ZZ)/fb\"", 
     TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{18, 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0, 25}, {0, 25}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.644842348837244*^9, 3.644855293884653*^9, 
  3.644855661057637*^9, 3.6448585513568077`*^9, 3.64485867142762*^9, 
  3.6448589879992037`*^9, 3.6448727092861147`*^9, 3.644907174337434*^9, 
  3.644923932506598*^9, 3.6449283488989973`*^9, 3.644929848124085*^9, 
  3.645165489955161*^9, 3.645193945715424*^9, 3.645194442812984*^9, 
  3.645194516510762*^9, 3.645206863742146*^9, 3.6453368625296383`*^9, 
  3.645339959698002*^9, 3.6453466344409227`*^9, 3.645347179899191*^9, 
  3.64553537857506*^9, 3.6455368377304907`*^9, 3.645766587411758*^9, 
  3.645772681348918*^9, 3.645793907681856*^9, 
  3.645805704399864*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"cp6", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NMinimize", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"totallikelihood", "[", 
             RowBox[{
              RowBox[{"lumi", " ", "sWW"}], ",", 
              RowBox[{"lumi", " ", "sWZ"}], ",", 
              RowBox[{"lumi", " ", "sZZ"}]}], "]"}], "]"}]}], ",", 
          RowBox[{"sZZ", "\[GreaterSlantEqual]", "0"}]}], "}"}], ",", 
        RowBox[{"{", "sZZ", "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"sWW", ",", "0", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"sWZ", ",", "0", ",", "25"}], "}"}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"allcl70", ",", "allcl95"}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(0\)]\))xBR(X->\!\(\*SuperscriptBox[\(W\), \
\(+\)]\)\!\(\*SuperscriptBox[\(W\), \(-\)]\))/fb\>\"", ",", 
        "\"\<\[Sigma](\!\(\*SuperscriptBox[\(X\), \
\(\[PlusMinus]\)]\))xBR(\!\(\*SuperscriptBox[\(X\), \(\[PlusMinus]\)]\)->\!\(\
\*SuperscriptBox[\(W\), \(\[PlusMinus]\)]\)Z)/fb\>\""}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.644842391218663*^9, 3.64484240910671*^9}, {
   3.644858769853663*^9, 3.6448588009521303`*^9}, 3.644860771855085*^9, 
   3.6448724391299686`*^9, 3.644872475736245*^9, {3.644928122106086*^9, 
   3.644928136580496*^9}, {3.644929648619253*^9, 3.6449296509367*^9}, 
   3.6451653748592443`*^9, {3.645165409972427*^9, 3.645165422284685*^9}, {
   3.645192792969899*^9, 3.645192838893746*^9}, {3.645194461941852*^9, 
   3.645194463778722*^9}, {3.645339783615077*^9, 3.645339786649848*^9}, {
   3.64534696741886*^9, 3.645346970586502*^9}, {3.645535308771295*^9, 
   3.645535312587675*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{"cp6", ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"White", ",", 
        RowBox[{"PointSize", "[", "0.03", "]"}], ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"sWW", "/", "lumi"}], ",", 
           RowBox[{"sWZ", "/", "lumi"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
    "]"}], "/.", 
   RowBox[{"m", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "]"}], ",", 
     RowBox[{"r_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "RGBColor", ",", "Hue", ",", "CMYKColor", ",", "GrayLevel"}], 
           "}"}], ",", 
          RowBox[{"Head", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}], ",", 
     "i___"}], "}"}], "\[RuleDelayed]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"EdgeForm", "[", "r", "]"}], ",", "r", ",", "i"}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<zz.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.644842391218663*^9, 3.64484240910671*^9}, {
   3.644858769853663*^9, 3.6448588009521303`*^9}, 3.644860771855085*^9, 
   3.6448724391299686`*^9, 3.644872475736245*^9, {3.644928122106086*^9, 
   3.644928136580496*^9}, {3.644929648619253*^9, 3.6449296509367*^9}, 
   3.6451653748592443`*^9, {3.645165409972427*^9, 3.645165422284685*^9}, {
   3.645192792969899*^9, 3.645192838893746*^9}, {3.645194461941852*^9, 
   3.645194463778722*^9}, 3.645194496208391*^9}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyFWXdcVMcWBgFB3QgISFuRsot0WBYWiOUesWFBFLuIGsWCXVEDsaw9olEi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    "], {{
      {RGBColor[0.148, 0.33, 0.54], EdgeForm[RGBColor[0.148, 0.33, 0.54]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNlj1slWUUx5/33NJKb0LlXm0rNNEC/Rqgt18jpViTMhT7EQcDpRc1GlMt
DoRBi4OLCsFEB+mgDuqgDjpIB7fqooOABitCYSglGlqTDiaaSOrH+XN+N+1w
cp7nfZ7nfPzP19v89EvjJyyltO6Uc1p20n6704xTQ5bSK85POj+Uxf4zv1B0
ftn5706Nvs788UoWa7372vk3WchdcP6z01gKftUp79Tm++S8NcU3nY37+nnn
XVmcLTvdcjrh2yXW076ez0JHYwo9Wj+U4rzIncvOf3AaTMG1f8zXP/Jd6xr5
6FTv9LH7UuffL1mc614N7+XDo9i/gJ1nnJp8/abzPvT1Or+RhZyyrz+w8PWi
xds8ONzCN9m6xfcPOj0AbsJMfsmHO75/UTbmAv/jLucpp9P+bdH5dQtsPrKw
5bDTrO/POh/OwsZzzkf5vsjbT53v9W+vEodSFrgL818s/Dvv/HsLDN51Xgvu
W53/ZIH368535ELvM76+aoHr287vww/hO4scyZP/i7IJrG6ClzBZItZl4j3J
Hd0/ThwrMdG3G+B8Ct+byIV58uEmd/T2Hddd5etVi/zSWnF7LgsshPu3fnbX
+d/Ov7TAcJ/796wFhl9Z5Eo1uaPYTDgdc3rB6Sj7GfY6f8sC33ULLPRO2Kiu
prg3jYxJ6HGnEXKiKkWOVFv4pTjUW+BTxpZ6cqgR2YrRr35n1u/8ZnG2hbtl
ZI8iWzqKTgULTMfY5zh/xOl+esJ/fmcui0P1iQLfC/QNvdlhkbcVnw7jz+0U
/UWy7mKbbMxV9Ds1b5LX6fQw+leI3YyFvP1O/U67eSsf9sDl6y5k6KyHezpv
4Vx4tcIVE9XJy8RE/h9MUe/bLOpd+TZE/1NsS9gle7vg0tkNl742ZDeSE8Ng
0bvJllqLvqE8HCZ/ZUuJWmwjVgecBsCxn/2URe5+Z7HvxK6D2NRNjAf4pnf7
uDcILr342c1+ABl634eNwukifew959cs6ul9ixmgHvaJhc89yLpEL/3Qwo8+
5OxBZ88mvKTrc2O+5CLmndh63r+103tasEnvl8ivSeJQ4k0lHtrPWfQE9ad1
4lHpR22b4t+K7CJx20WOtGCvdNXTZ1UfBfxXPbbTLwq8q+Rvc9qoG3H5VIcc
1V+Nxft7b4UhMueZaVvxXzFTrjdYvJUM5alyRHNHNdRhgZPm72oWM1h2dSBf
/Uu5dYEYFujBa05/RHju9SDltfL/Nmeq1SbmhnT9xfeMd2tpo6ZXU9T/Gve0
X8Wm0+CwDDbyu4b50Q4Oim8DuS8bdlr0EeXWHWpOvXSKc2Gguqll3ojnWa+h
X/qquNMHttXo1QxRbVdm+zZmnnLoALhXespucko1NJBifkiuetKfzJInyPMu
cn2SfLlODp4DR8VLscr7eoKYXyNWOlO8NJMvZNEDSuiUTU/in2bsEezVrF4B
I+Gs/zDF/wv//hr/ZvpHU+86Sf9SLpyi11yxsGXU4uwQMdC7IXCf4+0Q52e5
MwaW+hf418LmfyzsL9G7VHd7WedzsR5nPqwgfwQbrtALFRPV+FHyUjGfIP7a
11nESzFcYF6ph3VQj8JXc2eaN6qtArmvGmogNuql6h+VGXUsbfTpCfSr95a5
t8i8rfTUUc7VywbTxryoIzbyUTmsuBRZTxPLEfQrZ2vJp25kKM/OWGAlzPq5
KxvfoKb1n6J7Y9ixn3PZLj070fs/XC8YnA==
          "]], PolygonBox[CompressedData["
1:eJwtkr8rxVEYxs/3uHXLd7jpJmS6SRKK/0ExEG4GSbooibpCFj8GkV9RDNwB
AwYMDNzBarKaTCaDwU65+fV5es/w9D7Pec95z3mf92RGp7N575xrBgmQRbRE
zo2DSfgd6IJvg1V4Q5lzaWKMPiHeg174DliDN5GvJabRV8RLsORsTblGUAVP
kT8nfoIOeDVY8XaH7uoE1/AfvQG+DBbgX6BEvQK6BF8HNegkMUPtPWI7OibW
oVPgKbK1AdbK0Q+RnelDP3rr9Ru96Q3i2qO9Y+hu+DyYhZ+BvLMe1EsFeCaX
ZW2QtUWQQLeBD9UCrZH18AuvZP9rZDWGZTy6GJkH8uLNW28xqR75SP4FnUMP
oQ+93ZUi1pPLefNqDszAj73tTYdZnQavVUO1DtDJyDyRNzfevH/XDNBHYbbq
Sb1dhFnqzXq79mivZjribSaajf7MVvA8Dh7shzemwp2FMKNkmOEGcQpMRObR
rrce1Is8+fPmubzXH7yF93vzVmd0Vn9Of08zKsL/AeshTJ8=
          "]]}]}, 
      {RGBColor[0.38891370852931956`, 0.4403850093873008, 0.5904468933885151],
        EdgeForm[RGBColor[
       0.38891370852931956`, 0.4403850093873008, 0.5904468933885151]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmG2Ql2UVxp/n/MdamsWgoGlXQWhXg12/oCy7a6ypuLsuYE0uIBWgu2Qv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          "]], PolygonBox[CompressedData["
1:eJwtlWmwjmUYx9/7OqQzfG9CdCwzNYSZRCSyZManCiEpjhDCqSyRJWQvZTso
IWRfjkhJlsqe+MCM9YNqkn2NIWX5/fs/H35z/6/nfZ77vu5rewu6FrXuF7lc
bgCUgo0Yj6Zcbgm6O/qhvFzuNPYjsBp7N9REP8bvvdE7IWAFz66xvglt0YOh
P3oZtEBPgOPov2C2vodT6M7QEv0uvI0+A5/rPPZvI8c4fzX2JOQ97Df0PfoK
z8rzWwl2efRFeBj7FvYadDW4gL4OK9F/883v6O+hAPsWVOT9fNiafAfd5Vp2
l/+/QU+Hp9AfwDB0MdRHvwX70J9BA/QoGK6z4Hn0eBiJPhm+Sxfs3+QbtEJv
gMTZ47AfRw+FQ+jt0Am9EX5Gvwcd0O3hR3SvsB4CA9DboB36UxiLvhg+azFc
Qm+ASroLVOC8y9hLk/f8Cf0frEPXw8fJ6DK8syU5JoPDPsrXL+E8dutw7ndg
l82zj/J1GVxF74G7/L4W+1/0A7yzGV0IpdBtw2etwr4hX8O5VY2p1q6E95KP
8vWOfEj28a7eDe+tGjmt2uObb5NzfjN8hs7SHR5Ef8SzGuyfz1pF77LOwa7K
Wht7E+ty7OqsdbDXh2u9gLUW9lrWyfxemfUJxSZcW3egEvYn8gG9G8ph/4Nd
gu4Ou9BnYS56HpwL17xqX+/cDn+jb+Xjy+GYKra680T5Cs+g+8Kv6PnwLPpD
GKFcQnP0O3AAfQRGJ3/TMVyTqs16MAN9GEYm13CH7E6Vsx76Oryn9m6oGKP7
QO/kHpgWrnnV/tMwK4tRQdaT67IYVs967AfWvtojuUdmh2Oi2Kjmx6OPwhh0
E+iU5Sg/q6GPwz2n3ntSNR6eEZoV6rEV4Tvr7poxy9EH4f3kGfNCeAZpFqlG
VCtF2gPdFL5C74ci9HOwCK1h2C85xvPQx2Bccoxfz2qmatZT34V7Vr2rmfhS
OEfKVSOYG+5R9ap6dCv6l/BdVDN7dTcYi26sHkN31TPuPhH7BHoK1E3OmXI3
Mxx75Vi5/iJ8lmKoWLYP51o5U+5eCedSOVAu1MPqZc3UUeiF4bvrjrrr4nBs
5JN8WxDOjWKkWL0a9lUxUqxeg2bJMVVsR4d910xfFZ6xmrXquR7hnlHvqOd6
hmeWZpf+MzaHZ7hmuWKgWGjGa9brP+mb8H+I/ks0QwvDPaXeUoymogeFZ980
+CM88zX7i7H/DM9AzUL1dLfwjNas1h2WoF+E6ck1pFoaCDOSZ1jpPO+pvfVM
vw0NzzL1uHr9Pi717vs=
          "]]}]}, 
      {RGBColor[1., 0.95, 0.75], EdgeForm[RGBColor[1., 0.95, 0.75]], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNl1lsVlUUhc9/LuIQUTRqNCBEEuWBQo2+gQHxSSHRqMEKxpgwCCROkdLy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          "]], 
         PolygonBox[CompressedData["
1:eJwtk0uID1AYxe/9xnjVTExGTZpQ8pdELO3sRJHREJLinzEbSpqhJFl6vxYe
hTQsUFjwj/EMxZQQFvIYZTwWnlHExu907uL0nXOf3/2+c8evXNe2NlJKs8Ag
0FqX0t+cUgVcY2Icup74h7lNxNHo98yNAefQY9GJ+IFwi9iEfsFcEziBnoge
SVzE/CFiB6gl36G7OtH3ks/QWXeIS7Pv1N2HicOzz9BZZ5WD9hKnoA8QB6Mb
iBPQx4mN6GbiJPQQ8I3jexkbCq8DNfhJ8Jk1d8EV+F7wFn4qnHsLcTJrlxPX
s7+fsVHoFeityTVQLV6jd8EXgNXwV2AHfB6owq+D9uw7dfe2cO3mgJdaC6bB
t4DnyiV8Vjd4Aj8fXrsBPIJfCp/dBR7Dv4Ce7DfoLf3ht2wGz+BvwO7sHNbA
u8BA8p6v8O1gKrwD/NNaMAPeCR6ob2Am6/tUY/JfjJ6NfohuRC9DV1PpObov
vFd7tHcEY0+ze3IkvEd71dOD6GHoanaPNqJ/gX3ZYz/hn8DR7Bw/yofh3slD
v0vPG0pO+8M9Uq/kkdPFA80lx2Olpy2lpz3FQ62lp2fCb9Rb5ak98ladvaOa
1cPvh2ulnu2EXwbzsz0gL1wFbdk1V+0vgLnZnpA3lpS/oJqoNuq5eq+at8On
M1Ypf+IG8bv2ZP+JH+Geq/e6swZ/B1Zl12wg7BF5RXdehHeXv6kzboc9IW+o
pgvDHpPXlHMv/Gb471dKLv8BTaJ/Sg==
          "]]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwNzN0rnnEcx/GLe55qkyQlm5kkLcK/Qqa1lrrTUNzUNqbmIaWEtsLBOLAd
jANW4wBh86xwYis72sw8FAdjG4raidfBq/f1+fbruheuK45EBUHQSVN0EGSG
gmBFl/nHX/6wRCOL3PWmWp8xT5G9oB184o5dqU+J9n2pV/wmZH/WDK3Sn8xS
aM/pV2a4bT/RHaYosKf1C5Ok2xX6g3Hy7Qnd4iNpdli/084HUt3KtZ5R8uwx
bWOEFPux1vGe+/awtvKOZPuRRhgi136rLQySZD/UWt6QYw9oM/0k2mVaQy/Z
dp++5DW37Ae6yQavuOlWqt/oJsvu0XX+08URx5SwzS6/WOWEUxrY5zkx/hHL
DeKJ44V7gq7pGedcsMchB1wDYCdKzg==
          "]]},
        "28.752439376919465`"],
       Annotation[#, 28.752439376919465`, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwNy80rA3Acx/HfthuHpaXJbUnSyr+CtYOQPORCbc2RkywPB8WBHcxhHHCw
Aw77Czh4OEx5ulPmbEXz8Dq8evf51jc1nc/kIiGEMYaiIdQZ5I1XvvnikjVS
sRBW9Z5h2ux1vWKODO1uG7rID7+02GSeLJ8s8U6DbXr8bekDI8TtHb2mRK+9
q4+M0mHv6Q379NllfWKchF3RWw7ptw/0mQk67SO944S0fawvTNFlVzWiH7pM
k2D/aYFJkvaprnDOgH2mC8zQbV9okRqz/AM2BTO1
          "]]},
        "24.602439376919463`"],
       Annotation[#, 24.602439376919463`, "Tooltip"]& ], {}, {}}}], 
   {GrayLevel[1], PointSize[0.03], 
    PointBox[{5.200573815046993, -4.221982818628107*^-23}]}},
  AspectRatio->1,
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(0\\)]\\))xBR(X->\\!\\(\\*SuperscriptBox[\\(W\\), \
\\(+\\)]\\)\\!\\(\\*SuperscriptBox[\\(W\\), \\(-\\)]\\))/fb\"", 
     TraditionalForm], 
    FormBox[
    "\"\[Sigma](\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(\[PlusMinus]\\)]\\))xBR(\\!\\(\\*SuperscriptBox[\\(X\\), \
\\(\[PlusMinus]\\)]\\)->\\!\\(\\*SuperscriptBox[\\(W\\), \
\\(\[PlusMinus]\\)]\\)Z)/fb\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  LabelStyle->{18, 
    GrayLevel[0]},
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{0, 25}, {0, 25}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.644842489528892*^9, 3.644859071745555*^9, 
  3.644872783413958*^9, 3.644907262398458*^9, 3.6449240118574266`*^9, 
  3.644928424617235*^9, 3.6449299263891478`*^9, 3.6451656147456093`*^9, 
  3.645194502067765*^9, 3.6451946086769257`*^9, 3.645206941759343*^9, 
  3.645336889477414*^9, 3.645340028397953*^9, 3.645346705057777*^9, 
  3.645347246869236*^9, 3.645535466106543*^9, 3.645536900350417*^9, 
  3.645766696796706*^9, 3.6457727461173897`*^9, 3.6457939732943983`*^9, 
  3.645805790614135*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJzsvQWUVEfzPjw+64a7u7sESEggENwhaHAPQYO7u2sEQhICIUIgkOAQghPc
g7svtr7zfLf73u7bs9t7d9by/s/5fpwzA9y5rfVUdXV1VXXDzkN6de/feUjv
rp1z1xnU+bNevbsOzv3hgEHKI6vZZLKcIp/cJvJvmEzsS/9zhnyJT7QHl+lf
DuUrFi/29kcBLzNM9uz4ZMcz5QnKCT8/3dYO2ewmmL0LY/DBl3ABbY1L7zcu
PV/sgh0xj35F++wOmE1WZKi/DvejYaqg/Ybou/jmw3Swmsxw5umJHc9iTW0N
yh0wKKc1e4m9EvMIv7bKArsyO2a/Mph5JcJUSfst/NI0lPJVxmR2IFf33Xge
C1Mbg3IHDcrNU5u9KMzJs+2dkcNBaGVHtg67yGuV2M+xz7GrY3a1dq8CGHT4
FZmyVsalDxqXnit2QRnB6xMYUsALBDNm39KY82+kqYr2W9SNxajor4xAmTjf
0lNxMRymVgblDhuU05q9wPsehdtfVEeQhfTdinR1fsLDGFRhP7ueYXvLLLAR
EFszoP7Gh4gBWhiXPmxcek6cLrw+hn55HKCMQvD6NwVkVW0Qb08ORD6niQ7C
q9AonAuDqYVx0SMGRbXG99G/vBAbdg9n9vyMNUvnYNrkiZg4ZQbmr/wOW/6+
jKdRLj+BxI9+rYf0VsrMcOTugxNv8A77OeIyJhf1Vvthy4JWO5+TfjQzLn3U
uLSFUTjsHIbmd9Kf7Tm7k5KmKeoo9tC/bIi4uxPze9ZEXj8rAYKNChwbHbc9
XQk0Gvo1jj2P8WHtRd3Cykr+UMWTE/kGncZbwE5/tsL19hzm10lPqGay0Jqs
sARUwKgDL4gcMflr1bw9PQpFvM1qt5WWvAuPwMk3yMYHHYmrM4vDh/5sQfB7
ijSIgZX+7KTQufN1XT4n5JWg6otxPVL9Vf2OwaNNrZHFbhJaGYLDr1wmi9bb
yKszUdxHFbFe9FuZKbMZVrs3AjJkR4HS1VG//QBM/Xo7Lr6MUd7RuvfqCNpk
sWr1muBXdiVuRcNfq1aVkh2IlOSTYLJlQIPv7yFae8NgLm18BGG4MKsqAi36
CBzZO+C3xzEmvSkX3pwajzJ+Fr0pazrUWn5dmUKYMrP3Yt/i9o0XyryxZ+os
3lpeBr4mVr/ChB9+j3uK2PVh74RfxJhCXnykJrM/KixQ686fSvXkMyY6hzJe
42jnHFQUmrwKYuT5cJPOYq9wuFVmZXVQq/cpMRfXIrWZDKQ9vL6wFO+hf8Xv
Sc1Kgw+wf+VQtK5RFFkDvWBz+CF9zsKo3KQvpn1/FE+VEXyicssujVtIJ+/+
8hkqBFFu8RK4xZGlDibvf06klJfW58hr89Tlg8qYXOhx4o0GUCtiXx7FpHeC
SJ856awhNTHz5GvCwSZfNnVRt7Hq3WBY2NTZs6H9drosm7Jr7URcnqSwk/q7
2b8SvrgdbeIwirqDb+pnUAUpFaYh+GDVLQoFh/ZO7NM/0Cm7nZPH7FMEnx+l
S42UWfyFYVv9CqHxuM24FeFyeMIfTrhC96NPHqeGexUwwe+twM0oaL2Wzxzr
LSJv4ct6woiUUpmafkcB58faULrweVEfoQ0bMjb+FneVNrIwRIVfwOjCQchZ
/RNMXn8Mj5TfMnLGisCl8YXhJVDH5MiDvofUWfFm7709iV656Mzx9+zZOmDX
cxd9I1+a1CenuIVzgwsv9jRFJioefVBy3jXCaL6eMIuXhFm+w627mzG4UhBs
ZpOdkd5sQ3D5rlh5hsK1o8omO/lwY/B4S08U8DZrw3CqYPHNhSpNu6Df0JEY
PrAX2tcpgQwOovBpDBBQEWOP0IXYxNGkdOjGwtLwNasdsmZuib9CNR5zIub5
bgwt7a/zB1m4MjfC8ivhuvihWlZ7qrcyxIW8/xXuKIjJwZp5exqfMn1AEU+V
vrpDpLVN+zn63ndolNHGMW1N/xHW3I22sxZiX2BPz9xwmJmA80Gxkcfx2sXk
vTsHBTIMmO3IVG8hLrx1mezG7OPH5tb1Gic+Lwxvs7jGVsKcKxF89g3mjS2Q
MY9+Qbtsdp1DlGWj9oobVCT7CKPa378AvMzC3GZrh18fxZiyMrwQLuKi3QKv
bFXQfvy3OHQ/gpAxHe/TW5zsrUyQyADKvwIqL8KNSIEBXh1C88xWNwYwmf1Q
dva/wmqR2vUlSH62+sQ+/hXvB1voDARU/gZ3Y5iEToSh/OIxlG/hT9GpuJ8O
WLMVPiHZkCNzIJwWM2eF4GoYs48uJ6YOInc5lb3QWtTLoGPRZPFD0c4riJ6m
Ud+LCoHwW1sw9sNMsAvkc+Tqhp3PYzlzxdzD2koBGgrMihr1Cx7Fwpu19Og3
9CokilFl+5WrPb6/E6nNMJm5MxhdxJu/Y/YpgQnnw3Ly2QnF3sYZtdlRWnhX
0fNjBS0nGvfXNUEmmyiof6CbP13fc+Hlwc/UXalWjW+JMfjnjcvE+FNgLrWO
ujOwZt06B9atW6fQ7/tv1+CLJTMwsmcTVMjqRSZfgIM3Cg89ilcu8OoMedCJ
sPNTFJ3LrFPA7IuS488S9U2vQj61bP1Xt9qfkkHpbBxYFbMvhnEScm3yz27I
7dTfMzvzoKe6Ndf40CryoSZObbA4M6Pix6Ox+sAdhLsQzKt8hYNNM1HVg8HN
ZMuKj/98SqvkTb/YhZrBZqFKK2xZ2+DPZ7H0jbxpUl+CkOGaYPQdfF1R1Zst
IbWw+UmsZ7xoFXlR64EyYdYAlOm+CNv/fQPaD8I5t//G15/VQEaHmc25LX0d
rLwZSStqr/LjDoZP1wvs/UTdpato8EK+XpvxKFpXsVxvz2Le+yG8YwR0Rcae
V3R8cMHver4L9dJbNFQpv0+4pKgNYNI48vb3aJfT6caMPoV6Y8ujaGHbo+yq
v6yJYL5pcCBn9714oWBb58ho3F5VFn5sKcvUHH+9BF/Koh9gQ/PMunqlbCtb
/vKICiILG83rExgu8rxvKYw//Yau23KOdCDPp3R7wwSzK+ImfhtSCUFWnRPN
yjK2+EaU+zIm50SuHkdew8J3At2Wf69CQ3D0lSuxefXi5HuDk+OV+eBzZoFf
6XHKhtRl4lrGo010tTQJ5Cs8+G+8VOZV3bWqe4OHh7/HxE7VkdPbwnfSZgcy
lG2J4V/sxc0wVyAf3TP8WSOITKHONISixcfjfBhjGm/EPtiAygH64MzKBtWs
iZxS06+QgQiMmNp1JogWfVsWiX9nl1B3bdbMaL4vNDnMqG9eg/HunFN4w2Ux
wXQEbqxth5xOJnCtSF9XtQ+6caIDMQ9+xPshFk4mR64e2B/qYhv3qJsrUC1I
/9mevSP+Zsi3I+zsUOR3MnUoI5r8Fco3FOFXVqBxZkFdUrrsX3Y49j2P5Zpq
7LMd6Chso4iOuO5+dG6t+tfHOiI7W+a8CmHMxXCtaABiHm5Eyyx6UXu29vj9
SQzUP29xZnwprsiR5b7MxDO63SVBXuN6XMxD/KSZONVXvFBo7EWEJ85nPgKx
7nz9IdKJ7OrIjV57VcuO0RzybkRcxaL3gt1kIGMivrmLvo91zQTpozEjWetz
aYwW/ewMfp3bFx8VDiBbEhXpdlU7TVcKzYauwK7rb2m3VPIpHYi5i28q+GtV
2hFSqggCGS2s6fHRD/eJgHNqDBJ1YwlK+7Ie+CJvuyII0KbfpujRW5UlJ2/a
Vc12eTLEWNlEn/scBZxqkzm7n8AbrrcnwnhOxNVIVYZSNsfRwq7L9QpHBuuq
v9mrMMZcCNf4bTuvKRaPf/sAIUx0Ktue4jOuUs2aW8tcz7G7VRadovYc6HLs
NVeTlEXj8aZqCGTo9i6G6Vcj+G6HWLhOz8YH6WyCnm9FcI2pOPHKZRKtZWfH
FoMP34ApOv7My1SU5Wbsf2OxPvXmYNTc9pSsWCp0iXUiBo9+aY2sbJeoCO6c
XXeAaCfhl2aigr+FQ9K//FQqUdl0JcCATBJGXJrIt+sCc3nEe4oWrojrJpkE
fZ8cFLT7HYp80DeN8mlkyyTZvjYVqiAaZA/NiiTK49tffYT0NmFjGVgFszSN
NA9b52Lf4N+dKzCseVmyeWfrnNkejOKNBmLJn1fwOlbrvPId+S9mFffRWnYi
b68NGF7Mh6vFzryf4sgrl1N7PfzSeBT20mn03k/fo3FGq46uSVRs5UnT2tna
lwBg+Nr3+ji65lSFtlfBETgf7iELOuKzoCMXeh17zXgm5t63qM4XKicKDKea
YjuR+0glb3C8Sw5drCsiYuzFcLZ5I5B4vrM+MnC9RhngLHXbqxsJInBpQhF4
M1wEVlP0aZdoyg49OA6VA63CdsmOjPWX4FKYi1cTfedrZd1lACbT3h+HXrry
sFaebcd7QWz19kax6VcJY6rMo0A05jE2tc3Gx2F25kWfHSewsFoQ1+ssARUx
40KYpugmynB4dRitBI6y5+qpLCGJMRw3GsQ8wi+t6XrJh23L2BjrH0Qz0hvN
ni+fvRg83ea+dbNn/Rg/P4zhbxBCRVxbgpohem+Iifb9paKV3U6JGXHvEL6b
2AnVc3rTDSzb5hFbXEDheui/4HdyTuHFpjXsLAbnc3IQ5Rt4Ejc3NUZGdmxi
CUSVpTcFS7AP3p7qizwO9nsGNDhwDycG5IVT65otUxNsehybJ+2b4PqnHDu6
/qnsvZplUvnMpyTmXYtMLg9aMzbBPmZYZPt3f67x+ZZZTjASlwdjH2B95QBO
O4ui8ykqEesCsWOX5DC1IlOzg0qndBziNY51zM7XRmumZjj4CgEigHYMRAl+
vOOrENuJHB9/i1t0Kwp18ykKAVsmNPlZ3a5x/iPckJkBjOgL/xB9gUnFmCdb
0IHrrWZYvYPhZELDEoDKsy4Rqegp6705js45dFXWlq0jjr1OjPW8hCE//LkN
WYR1iWPPglY/PqCHZw7jmWPqOlwvcWhYUV0dICahBmtwJ0rfxCqrAWZXEbeO
yjuN1tIzgsJsrYt+hjO/zkGfuoUQYDNzjqMHHwXRZPZVMjNckL0+quwS2Sqr
6NhjLiA87DzGCltlYj/d/oxtGnwV0rRCFsYu1ixoffgVXXcq+GuYV5TkouPO
UUNB7v+onURwox80CNqfWcHJN3cJ7LhhMGns511sGq5E6OynYOr0p3mIgVcl
cJbWULocl/0ir2IGX/+VDV+eT3H6LWc/19NtqB6o612B72zGE5fAfi9xoH4G
jgB7zm7kiFzfokfjwS/dkJ+fYngr6PFB0QE78SyGmB7mohy3AhLb80J6Bs1F
15sT6JaTcQJnft0CGIMnWz9BDuEAhFQTWHUuroTrCnQi/BZz9xvNU0Obx6JT
yTx6xG9ORN391l23JEpv561Ut3QaT5O/Jj7w9hymKyKQ85GyfNVc/C/ocYRL
2btOpLYVfQVsi18exTAmRFzjZaAwFRmbHFTaJhtkQLXpx+LN1R1YMaw5ymZw
uO3G2bsq4BVBELoPtUPYvLB9CVHxG+rrk6LzlZh0gfCwXeOTF3s+QDCTGvac
6K6oDYh9iq3KIsOFTYYG+OlhjMaP/0lTnCXlmGK7wpi7a1CJgsGCkFoK2GNh
SiY/+lf6AQ9iBH6Mwo0lpXWNNaAqfn3sisuP4RcxrrB+0K+pxXxFVibqg2Ad
qwGV1+NBrMCPodhfJ50uw3L1wsm3COIME4Gb37RGdgfjR6UhW3rUWXIcf3TU
7a9mr4IYeoKeS+qs+A965rJzsGRo+DcBC191lFn/o3MOt9MkS1B1LLyqnqkl
wor6OWMELs/Qj9xUmXmc7s0T4UdmwCWW1YmVxEXJipD3ZuIUN0YmOE0BWlcj
b65C3fQ6S1sC38GCf8Px9sx4cqYuHiKwLSCfh0T4MFBrwhV2C/u+GoXW5dMJ
p0v8PcaCsQ83ogq3M/qi9OIboNbdsHMYV1Rfq6wZ6mHDgxgVif6Uyx/+VAUB
bA6c+TH0HN2EKoMYjoLsHMisLH0jqSFMsw39p00ys0IC2GIsSSzUc0uqS5Q1
c3OiYiaXJQOrbSHLl46DGNxdUwH+rNP+FbDmbkyiS2Q/nBKWSEX5q8aXSDMC
q2/FU3GJ5Gc7KtZydMbxN/pRkisMF5fUR0Y7Y0kHLHZ/+NvZ5tWGrG22EjnE
T1pfH0MHrrxYkaXNEUWX01kx6ha+pJ6eogdEe2x+HOMJK/ItnLJ2P9w2GCWF
lcfsWxJTLoXzNwzYkZkjY54dwNQPMwogtyKw0ghq9vU2nqIAtjiQnvzUFtns
uvk65J2h6F1CPAP2RqFBfyM0Vh9AIqzox+ClIPf1lT+xdHATlExnd7P9m60B
KDdEPZZ0aEh3tz/6ofxqqrRBVeaa6Qexyj4j32fHBA8Gf8Rz9VKNTLQ08dBd
I/gpWdPXVfbLMRpj/vftcu6Uw41zp7Ignx9RkDjmqGvwiTfJ5c6AKhvJMaW4
YN5cJnTavxK+vx+PO+PsH80htbHjOefOiCtTUZQbDm3I3umY3ntVST7VV1eS
LRkbkQONEM6dr/HP9HcRYmWOnWRZexcrb6lnbJwllWX5w3QMnsQT8QzZB+iK
aiRurqxFbf+6ompH5hbK6h2dKEvyY7iYKIS/eoq7V//Bnp+WYfTHFZDOztcj
stOsNPEkJXxCx/DeBQdj/c49VuzZs0ch057dO/HHpnVYMvJjlE+nH85YfPKh
weif8W+YSzAGSKeK6/qxz7G7X35i7+ZTRdjNt9QY/POaVUOmNBz3zp7AsWPH
FLYk31bl+zhOqafH2ntk4/gCZzfNRV9l4+hvNYtnFFb/gqjbbz62XHxJd+lO
DeXhF8egEDNOKipvlZ8eaQfSyp+IK5hR2lcfobKmL78ZpXEIETWK5jFJt0SZ
/MrhyzvRWmEXXh3qg9zM6KKsYQWGniRaSc7/XdO5jLHHHAHfnOiOnNQg74WC
I87TIyudw1K2wQzD2cH5uN3Jkq4u9oZKbaydBfOKIw8+Pf1Wt7ESvaEGgvix
g7IN/vYepaubI1YczfmXR7HcMyr2Bf4aVR4BFpPbCUeGBr9T9T2/Vk303dUo
76cL0HJf3iYWEWbEibyxTDDBWmAP8COHY+r/bRlQ7+vbRBFiPC1zRjPbM6Dm
2J14ys8VrCIHEuMTXeBVT75sKFq1AT4ZNg8bDlH3EqOdgjJepsUTDXdsaT/B
gkmOGSpj5gX1mKGQxkGRj45h/dQueC+3Dyxsh2yj7lIBhT5ixk4fhpN/emg4
IUQIwrs7nuuGHmII390J2bn7nx3ZO9JAC8Fp0t3cYFJQvvmJi/8cfRtf1tDN
0daQWvjuXnTO/2nrjIUSQAZjIcJhmgscfEpSFkkuC1mU1WnrU36ermjb+Kl6
IBcN3kUm4lKEOwtph4Sb3hd8UpzIO4BakvR+xNzHupr6Km72KYm51yLZqfLL
A030jbR3UUy+HGFKz5D87zyUVa0wuqZnz4KmX/xLpQU7THWzO6sGME30+lId
fcm7+sm0WWlj5IG/MKqY7vtmDX4Pi/+NMMk4iDlEW5yZULbZUHx95CmhgEPC
RIEcxw5krNQVSw4914+H5SMN1ibyzYkByMtGQD7KillxATW0mApoXEPWp9sH
1mBM28rI6uROKEQTLPxRfyzcehEvY8CUx5d/N9KPhywZ0ejvl7rYUhTxFYJn
jaY965B9jSMfZ+WGCrMiPrlfiIr610f76zNOiP7ZcaK8aC63/6vWGc/K8MDw
htgn2FwrhLZO3KuVXZVnLCM5XLdmQMPfn1DlgBnUYpU9V730ul01xydHSdc0
vuHOLPd/wHvBureKNV1t4nLsFMd4fJi+NaWuqSug6HZ8HFE3l6GMrzDD+0NN
fN2JeYiNjTPSWB2m8Zi98uCTDXfpeQ23OCnwvL+uMndS0NZ3tp8gy//VhdWJ
H5cm/hzI3Xs/Ql1K906MRglf0UA6Exf4qbmMhZSlwCs7ag3biOvhLt08KPBP
MOuqd150+PYWPSRzGAyXG4+i7+MH1bFEWGZtSF93FW5GMjFhQ+ybf7Fj+VA0
K50eDnfnEltAYdT7dBG2XXpFF3h/PkMuPN1aHYGM5Lbs+OT4a11BImBUWFfw
X8rQYCMeMvcehGJf7RAuaOIemCgbnNWCaLQocmj1nejs/8vGudO8HBt24ee7
32g/W0LwwW+PCR/oduUkuqmY4VtyAs68FY+BwnFpZjn4cTNqDnQ5/Cqeg+Zz
7GqfTfB/siK4+hQce8XOR5Sd/pM/0F90dXbkQo/9odSlkY8n7Aw+y6s5iSv7
j6JTqK9cMO+wC6EH+ihShc21DYFFChNvIN2q6FsUn/7xhOIntzgPgjBz5h+C
s2FgvmERV+bhnUDBay1be2xlvmEuRXGYUEb3XbT4ofS4k8R/Tu4bxj2j7dQz
2hvrvl2DL5fNx9QRPdG4XCY4uSZrQ7oPZuKksvnhs21ku1TEWlQ4Xj2+hQuH
t+GbGX1RJ58PLOLQS2LMP288mVH9AFTZ+H9Zl7qk8F2ZJRCVp5+jRo087D1l
jzKlhI9g/FBPxQOL1MeAxX/g8itN/VT9Ge98XZ77M5qc+TDoTJgKOm+qiPxQ
N72uCTjzY9Dx1+pkxz7Gr1UD+IA0OvG+kupfH/9M4TU228oeuN8R4lie7X/a
ui4rDIBmFw6rrcjUfJ8iGcQzoKT7cpq9kb/rBtyJFH05Y/DkD3qizXnap8Rk
XArnvpxqlIMXou6sRt30OthIlf4l2mP21vN4FqUt9Uq9UU9w6qcJaJrXWweb
A/YMNdFzyOf4/HPyGYlpG++SpULXH17iYFs2E2YE1fiZOOcHa20T49vkUvqe
1+xTHJPP38UfvaiFgMfrBVTA6AOhdG3PxWqOuIwpLCJX6V+29ofIAQ33rg6/
7H7obMuM5mpss75jCDuPaeX1kCazdxEMOfTSE+9q3af5LS591x2FfLR5Jla1
vgeUVVngPWPPatfbC1jVMpse0kSPJlcK+kWC06iyry8iri7Eu8F6CxaygBYO
ELT8ohiq5hDQhGHceCLlHVsgitT/DIv/oG5lIbzlCFyZVky3Oqi6sl2rJezc
OBT11jWPoOq043QntaqcHyOgT/EZuBrpzkOIvodvPwjRl7yg6vjidlS2/1XD
nHnlwGLMi/DzGFlQnTdyQHv8TbKYl0dFKGpc5vcHY83ft8nenqw0yo78H2wc
3xh5vS36IVI+9N2vcoAb/6rH249+605jAK0aV1Ityj8TchcuiVLF8iKTDw2j
dXJ9TNGFu6jnZe7RjC2QWdMvrZlbQGlQFec+mkD9gJg4+cxkavobHseSs4mL
mF8rHYTl1xbyPmZpgQosHiL61kr9GJ+4sO95QX4XPUsvzqhI7DO6BlVvLfWW
ZdwYfmk2KgfqIs2Ztw92P4/1KBRCtUSdn6j7rpIwiBW3ojyKB1S9zjuIwbu+
pbHoRpTdeP5U3dWPnotNqygc3isKRLmpF/D80hxUEUbkyNWFKB1cZdG41BZU
FA0GLsGfV18TDKTnjb7Fmc/y6vYMpU9LbkYxJiHbq61xXII771VmXVnGpxXz
ZsTyK/81NEMin+k3/wxBfq7LOpCrJ/Ufz/q/apiJhQRAxLlTwfSJHrlUDdRZ
AMPPh5v4oq/0+fz4tmhQvz7q16+Ld7J66UaHgKKoWa++gt/69esrumCLQXuh
Rku568ZmvwL4uFpG3eJnNsPumw5ZMroFFdLwimmqjV0LKtQj26PwcPtENMxL
lbYACUuyMxMSwN02q01XuI++NjH1Kvbpn2gvBMqY/ctj9tUItrTFPt+DISX9
4kTrNsbKq+Fa2Ijm5HHxJ0zuWhelc6WHn8MOr8CsKPpuW4z65gRexIgHqDF4
sL46t7/asrTG3hcuBv6w81NR3l/YQofUJIcffDEme9f51bQcJOreNecnqmM1
k8qGR/7kgGYairEDGrM/Kqo+UB7FEarW5X/UKFaN+9Ljo72hDoOJVosG0LOd
46NLCr4GFviXm4Jzb0HHdW1JTXeh2GQt8X7LxaRz9FMc+Hk3rr6ONWXivXmN
I22y6PEZ/pWw7n4M2yFF/jtXmUzd2OBfcQluhNIEI1y+aifUbpxDbXvqia66
rgVWwdKbUVn/x61KgcMyN4TuZxLTByXmXhN8psn3S/xVLz01YKvnsz56Som4
fBnyIfbePY3FHxeCr0WPnifrYFAZdPvyHNmqadHze7QhuyIf4OiPczG0UwNU
K5kXWYJ94bRZYDZTD7QE+FJF04n+zIpsR/ZP6FFxAEe7ArbPC+nR3EQnHHCY
xr0yV+SoexvROa8XxBhDZ64O+OFulB5SrczGre87KQs7G5CVHuzkarXKzW+N
UoBbre3I1eMIUVj4uvr2LCaVFUSBsq+rOl+1ZjLiI/I6looRQ/YsaLlB9QRl
CkIiDBpzfx0q+Qs/9z+lZ1lJhEFlyU0CUPWXR0LIU4LTrkdOxSL0wEAU5F6E
vooiXBmzLlJPBPUPMU61FAK0FDldY/4Var+uzJt5gd3vB+ukCaqBP5/pvqeu
UPzVPacuShy50Wf3fjfPlPT1/hJc5Bx4e+pzwXxIALWP7BD4GebLA2iQwUJD
H97fG+r7n3ckizGSGLMSF5ba6dTgfP9Ka2hwfsLMGmzIrIpqRDdPV7cswMAW
VVEkh7IAOX0QkjU/StVsi6ELf8Wp59EsL8wFrQuR/85BGc3SSaK4dj93aU6L
CkCvL0SVAH0RsmVuRjIosEUo4vrXaJHN3ZfRp0g//P6YhfUSXc2lKCAjFZyr
rn0+BVthxq//4ObjJ7hzdhsWdCoJfyKuSFTxYLrnN7ETBRKbUSVA7ZrZuxgm
XYowMa0lEd4JvzBKIQv72Yn8Q87qZ7MeLG5vcXqAoIuZ06HuvlCnwZQxR7rY
Z9vRI7cQ6qzww3tLrlHZYOXv7ELf/LqosviVxhjV68+kZ1+L651fHwde8jPT
6DtfCRZ2K9K/Mxy1MzNfEZvCyfTIgJu/Yh5gw0eCdca/IhZej0yMXf6LPmQx
ILa39hsJaPi2SoAWN/8Bfnush64m8RxQ45TeIhM41FMT5rtqCUGtHx4QXYjL
UhKF2kR3bSUC/50lasYRrqAr5Ht7YRE+ymhzY4iA8iPx14tYrk6TA1EtOojk
xPr5YTTXThHzDDv65aPLHNE+51+LFIZJckyxUFoS9biB+Lgmwg78sF9RuY4N
0j0GKKFVk7ZniSMU9fj5bnTN6eA/m3xKYM61SKfxDHKrDklV2E60Y9uQ/qOv
cDtKtLApouLkBJTz1zdvXvn7YNfzWJ0toq5jQSlfXSJla4+jrzkkqaIwVIj9
tDjgtOouGvmHntPdgxThfWYkCgvCO3vH3Xju0mYtYbb4L/qga7ZSunPOIPBe
oMHbmgnN9r6Iwxm6eupTfCax3HjGGSxDY8TlaSjtq2ZT9Ck2iZo7eQYDkt3k
b/HUwAzvIiNwihtw1CjYV8enokawEIdHPYNnUAM9O+/jabPMAaiiegHwlFok
xPxDukp6oeBI1ZOGn3cqqO2d26GJjSIYfTbMxOxOhpZGK10sL3/7CfKKdtH0
HykrXCwDgBFjsFmIfXkCCxtldstV41tqFv7lzgryWdRnKBp3v2tM3Ah1Y4+y
0P5wXwzZU7d815bVJr5sHCxZW/9I/dgqsq4KpjTyceSlQSVsxDEPf0LDjLoj
nPqtx1ZyZibyrkEGXVT7lSMpNhPjizRtPJMBwX2138IvjNacwezI2U09NNd1
3ThhV5lbYPcLV1K4wUE1xAN98qhHTTRPDPVCF5MFThGM7yQ7Z8e4juoke87+
kSgfICQ+JLm0Gi3HlTDdVEG2efe+q6SeQPqWwbKbUTrolaV0/Tuq94pPyXnU
L0YfiLI93MBSTCrypNN2YneR8wQ/U7PRMzUH1n3/Hdau/gLLF8zAuMFd0ah8
FhJQp3s6+qH0RPfcL3HZw6fYZOy/eNWJq1evKj9fvXoZF88cw74t32HB8Hao
koUqR3qEXDa0/0PMtpPgLPN99c2VitKsN2hWZrm9spjpHokkGcNDbPw4m86U
1nT4cIUamFqBNfPmOLoI4X5ehccTxtQJFY5LU6iZQsCrPyqsoXYS3tuwc2OE
jKA2ZG1LJ9wrEWZJ08YzGIOB8Qvx/2e85CwwnOYFUMkaRMXNlSlF9dMCEr3Z
cCRW/boLBw4fxsH9O7F9/wNlRo0Yh6U4jn2yVTOukVOzSbgQzixhaiKtO6tr
CTYfZXmotZqaqfWtKDl9G4BiviLXOJGz3ff0lM4t12b7bJTLbdk/oWcJnGsU
2J4bmp8qQSTYdfcLfYlRFA8M0xIK2zI3p4FLObS2RV8PblwkoeT1FuNyuO4T
IvP1MFl8UbQ/Dboz+RjMhX7IdgXzqgUJiUacyN2dEo3PV+yLfRhQSA8IIQHm
U868pduH8ozwCurqp9d3br6lFuJ6FHfRJ5Z3zdYprMqBqL6VpgkQDCGK2sbz
WakW+hlXIiycKi6E3diHbZs3K//brHzbsHn9TFQINNM0FiWn/WCjj63Yuvdf
vFUdc3VR9R91Uj8j8tWq8S42HZoXvg4dCQT0UIVQ/MVUKVXx5WQPO8uDbDSj
klOpn0QyShnD5MYZKos+3NgcmUkUgTUD6q27T5QfNjiyn+wgWqV9S2HKxXA/
YXD3f+qKfGKgp9kHhXpvIUm81D+xD/Gjto1jXpQ6TyirzNqKaiCOMm9LuXu0
euJ/d412QGXLiIbf0izAMrZgLlBmRyZUH7AeV8PkLlBB2nsW7zxoOHknHkeL
yQilE6Gn0nuLs5PLwV9IKuxVYAD+Co0VsmUqe7DTU1AhQN9BeBcehAPKO4wz
XE82C1FDJEvoWtyLEaJvonBjcRV3n2Ya6/+SvqG+56OoGhNQTBC8WVpuxVPu
eM4pLwOc7X/YEx+xJ9ofKZV1Uwhx0qqDdDRS2h+VlAUoWk+brWi/ODK+GoKt
Zg5+S/q6imw1BD9LuE9Yd1P77HSZJsFHO5Wtnu4lqOyjhhci2UK5Bp+7t+oI
oGf5UOMqc4hxlRZ/lB2+j3gpU+/YOSV8tOmltjOHRoPnO2ogiFRLz7TCmNpF
EgpToWMmmWp+Id5m2nGrO+KdrDWShMzqgJdfEDLnKYbKddri0ymrsftfmsaJ
r+cCE/hoRc1mC03Y7R+SBXmKVsD7Tbvi87kbcORBJJFv/gZzJArgV8dGEOua
7kHsUwwjtBTI+k4tEjdWUW8kbVlxIEenzXisjI5dsBB9+wuU89PhGFjtdxJO
x6PtXh1C3zzC/p8cQB5/w5PlxD7G5qa6iYTk0pzM7cQe8UNadoCvU750PfIW
1yNVRkroHqBRIOb+96gaoIUmv7+JnNCbmIsbXBG4s2MRBjSrhqLZg+HjsMLu
5Y+QLPlRplZP/PowzEA9usJQ9+IQ5gzph779BmP2YTUvWV5G//BLGK8FJge+
8xse85xjNoT+VRfpCH+QhMyn3upaUCye/z0Tg/v1Rb8hc3H4Razm4yBvahSj
g7uu+oFBdQvUAdC5481GXMKEIt5aTze593R/Ha2nudHn5Ns78hYvy2olUaic
h6mI5LU+286YOD+GnQtLSq3KorixirYoqi4tcRZFLTpVWW8XXI8yJaVqooN2
UHVQLfeDmw56VtNBScDczudIWtVkU6i5pfoUx8yrkcKm8D5+YJtC1QiqVx0T
ilP7dmLHzr048SJarJoJvqgbC1WjttkXZRZcp47U3ADzYIN2TOGFwuNpShW1
8D5JRcQZ6HvNA53kDPrlEcvtS/r4BNt6qTs74itC1A1aeL9QEUs/HHZhGirS
ldwCv+IdMG/zSVx/cB/XTvyKWW2LqJ6j5Nhg6DFybJBAPepCem9jDxT1jXPq
13KlsuN2qS//JRRUZ1Q7zr/0M6Z2+RClc4XAx26DV2A2FKvZHmO/O4nQGG0a
DgiF6Z+E7rr5//mDgfQvH8S+vojNCwahzfulkDu9HxxWK5z+6ZCj+Lto3ncG
Nv5Dg1BUIUnWsEg8PPIDZvRviZql8yJjgBM2ixUO33TIWbwamvScgNX7bhFv
L1NXWsZB09H3yc1WC34A5Je0HrQxrs03GR1sRMtYaf43TTVxi5JmB4zOpPW0
oYfVOpLRZbUrpgH0LzVb7L0tw1EzMz36czC9wxaCyv3X4bqyne2p9Sb6yV5M
b16QOBDornIWL+SsMwq/3YowdTGeXx/PW2ztSU2Jd4hPo+sZ/vgwHT18lU2j
3fOeNUhSlYl3UaWg6VNWLdkB/tgJebz0SEOz1QfpsmZHRn87CUDUDSYOZG32
BW5EwNRdK05SM3fMR40J2ntaqK9POmTNqVQR4CBVaL9pt+tkro/5Z6kr4ifG
0+6dsk628qz2FI6hPu8k2YDWJlsdKYFsKRtMUptJ4ahsIkyCEHljqVumPrID
bzplE8690KwEsW9xbedidC7prxufLH4oO4EmYVDFajBcb05hfBk/tyQvASU7
Yc7WC3jGI6fDcffoeoxrUoCAGGwn7sjRnh53eoSZFPe4pXErXqk4oAZaU66X
h4SmFA3HkQ0tZn/jS23rVuX7B/y874mgWaV4kPWT3rI1FQeuYaw//cupbsGE
/Otm70Lou02NGOJGj1fHMalKoO7cFlSdxOR3YVUo8vT6okpuLssh784UjgpJ
M6E4NKUmQoSLFzI3+5lu2Tp5QvUU9TQRXDlTaSD1eT0kq2BLZLHp9QRXn4Wz
b12a52qKRuNJM4GpNCSriBYHom4t17O/kQy24+kEstPrqNtfoib3LlHmdzA9
vO3Mpj/sLL8fjo1nxa0o/RBRmRLB34Ak1hp+NswjeCS3ay2MK3emqOcN2AQr
P2/pklsIdnMie+uvcDWcESq53a/vQQsBKRqDBoB+7C2SZmZpGe4HTPK7/HA/
hlfiCsX+tnrIlz1XD5K7jwEg4vIUIb+MFZmb7yJ+E5yENxYLGQ7tyNGVpp/p
6CGNktU1DwGQvJ4zALjenMbMmuJ1HHZk+mgWjr6MFcJ6k9P9pLSQvDFY4gCA
HExUY0kYiIM09YDUieDCi90N9UB7r0IYfSGcAeDVkc4onTUYPjZyDUQwam5+
QvQefioUdRNLSuteOtr5pqcASFbXPARA8nreUCNPbOhBTKgmeBaThbtMf/xy
J1K/VjBZ3U9KC8kbQ1wAuGW44hl0WCXRt1agLDMImwNQdeNDYq5UdQWyoYrC
62eP8DzSJURV6Oe/VPIogun3Jy5PqZ6s/jQ3rtw76d1VbQReiH11AnPrZxYC
GclljfUx+0io7naS3G439KwRv6R3Pw6VY9ySvASgitq+fifpIbTgqXqJmztd
jj7lbYTh3LD8uuui6gvjIUWT13YiFM1g3LXGbMYibmB9z+LETqlHkvuVQO8N
t6g7sHeK+tjIw1YyGXfWjVZ2hJ1hlwebaDBYi0OvdGqHX8AoHt9qRroP95JA
a51Q/F473sDyW9EeESpZDXtMJWm/mrD5i32JY3MbI7t4S5kjC+rPOY6XsboL
XzI62NjDJjIa9zQOiV4dbKZdkKl8HHkx4PRbvSOK2F0qiF3/CvTCP04icuhR
Tc96ZA5+D38880w6JqthT0kk71dTNn/E4LJlMCqIdzlYA1Fx+A6a8SsFHWzi
YROJ9DQOiZ7velc9lqJra2GM577sqhv8D5X8eUc0pxdGothHv6Cu4BOjJaby
kETJaNhDEiXQr2baIkKOSl6dXIBGWYVwEIsfivf/nfihOJLfv6aetZDeuJ8a
gfpyTnPhyZZqeuoZ72KYdiWCdyX2EX6pqgc+aPn3uOHKFY47O9dh+ZyJGNa3
C7qOo6GtfOvveoWj6jWnfDa1a1BMidDRkaL+JUJKZ8q730J7J/z6WnTI4+VG
iNKf78eLWNERNfljMG7BnvKBSPDw9HfDvv7s1tepOh5Icy/xdws9BIWkka8+
bjeeRAvZCGNf4eTCJsjqEC7NDKqBVVpC0yQAI+kd9QgYqTOOllpdkbfXoUNu
gX7EteirW3Gu8EnOYFp40IItFUcUR7a/2FNTT32viLBxF8MFEXYf6wQRpnnb
fcIXGXIhYTmSQkdw1rMjQ6X2GLd6N87ceITXkeF4+fAqDm9agoF188LHzfsr
EFVnXaQA7uTZgpCM3noEltQdDDu8C7+8GB+K+d+V/cTia5G25A+mpSc1p+5g
rO54eXWwCTKyfbYjD/qdMlJK6Da9s9arNye6sdyc3HGKyMGS/dQbWhM5SHEm
vweJYMDLww624WwYg0eb2rndYp6xsepIZU1+L1t6UL3Nw67a3KkWdmaQru1b
MqLx3y/dtf2CurYfXHMHnuuW6diHP2reYkTeBKFsmw+Rz8fCjnItvoXQct4R
kjDd1JbBzxWBx/8+QoSYQDqx/VKSO9gg6a15JXdMDvU6zDrphHDPCsREbE1+
/1sZ12xLel/tItHjOiD6o6KaDlnfiB9E80z6Rjx3n5P6iUQAzUej28RJmvjb
eH17P74a1R61SmaDr1WN/7I4ApCt5If4ZNQq7L8fyfzyaL7CCiHIVKkDpm26
jDdikl1jhS55/W6Q/Ia9UjbkDlrtLw8KuYXNgaj2IzV8WFI0rNbGlVtT1nWn
O2LIdVbtueXNjlw9aXLghCxvldfRC1X5GZbrGf6sxTJYWpG5Bb1+gzv3uiLx
5lUYYlxsufdXiVXeT6vRiazvDcCaUy/VlOdyYumBdcnqbIMUtOyV9IE2Y6iM
eYV7V07j8N5t+Pm7tfj1tr5TdD3bIVxa5EDez+i1JpYUjfOj5DdsTfowfeLg
iOx939HNCr6lF+FGlJu9/vkud3v9mIvh3HsqTmI376KTcTkC3Vi7OuW4k7zZ
KwfqTdqBhy+Mt4rJ6lfD5DfsZTyk1pyGK3Ua6ldy6KJBDEnk6WYsKRpVvRS1
bTUeWGAcPNBE9PoBHsmV8MXtaPEAb5+QDdORdwCJtO2qQfjlX025Hcwc9B7J
x25SwUDWyFi8ubIZ09qVRpBNu8LCSTk6W62ueC+jLS5JdPmRrE41TH7D3gbj
4f5+r4+hU3bhkpRW+4nplV9He3eNfk+gUmGRiZf0OziTO6R6KWrbZjAqDQbM
RSL69pc8Jwa9v2kUNf3zg3wFie+yu3bJz6PpJW0MBsQNgOeUtudCr5NvTD04
NaLwcN88tCnkSzyA9HtD4gvv5HWisecNeRv0l5NZEa07GukxfuSuHPFEm3DV
rDJ6MmUSNXzwpS1FQ6iXorbtBqNyIzNxmnmG7UKSZ4tfKXy+/4Vbdo7Yl4cw
toKe7ZCkQVl7N7ob64Tb1aV+KLvyFvEKZn64sa/P4suOheie1ZogrVPUk2Ye
NuVt3ONWrCckt8TB7vrdFEr7GT5ahDNvXLrlRpG7z/eOQjkhlN6Ruw+OvAJ/
I4Wjqp+K3bEZj1z1reEOm9F316JhRt1iYfUrjvbz/sCll1r+7JhQXNw6B+2K
ionI/FFhGr0InANDy+GjrnUWBL8zDWt//NEbP/74o9K/n7dfIrlp6cvt2Thi
nmM/jekT427jUjDFPWyepOaSNBKVav5qKEqjjHreHuLIUKoDTUB1L5xFf8Xg
9c1D+G5UI+TxFqLLScK2n9T0xvbUGXGDNOlWkmbGIoJMhezTP/vTsHrdldkL
QRkzIcjL4paowWxHlmZfujmPkzPlM2paIZOf9p4Y2deBM+BLHJlQGYE8wj8u
eZPdlZZJasK4u8xAEvNsJwaXplms3TyvLXZfhGTOhkzBPrCKiRmsgag8ht6B
Z3KkbDiNUrULxsPVsKCHdUTjye6JqJfTyy2UwZ4OVfqvx7Vwl6Y9qGGnT7e9
T4yx0pr5YUb0Q/zcLrvmWiIJ60i0xdbGNXl72CG2IyG5epZ3LkMUUC22Qsto
GVwe3b84Q9jEy/PONfG8VqeHHdVowgOl3lzFn0uHoX2d8siXOYhGoDn90iNX
8epo8eks/HT6OVk6emm1R1yexLzypJG2neg3CXLehnY0qYDOJH5Ja/Jjg6p8
POyOCnZfyiuh57ZgyYjOaFC1GHJm8IeX3QqbUwF79sKoXK8Thi/ajHOhMUnt
ZrNkNOFp9zVagf/5fyzaLvEHzdlkehZjpv8ZqpZXz+Y9ioLyVQv26NGDfnUi
X5oRxM0HI+lxNYxctGr1D5f44rP0Hj7LkIKy/9fG/1ttyHCgCngNdSmOwJG1
8H/o+782YIw+1TySotAdT5E38D94luhIkxuU4uVhY//jQTbSRpG8wAvZIMH/
tPOg2WS5+6e82WT5nTtT2mzy/KVT2GyyHIBT3GYyPFplbTJK/336Jl6H0ct7
+GWK568/wuVbj+n/grVnO49dxU97ztL/FdSebT9yBTGxNM0G19j+PHyZt8He
++fyPTx+/ob+r5DBe6QvYRFRbs+ehL7BsQt33MruOHoVtx++wNHzd0z0CiUL
qU754W14JK+U3YV99c5T/HvnGRas2ckH+PpNOE6fv+k2wBOnr+Pq9Qd4/OQl
b/zSv/fw7MVrHD91zcSuIVf+jYdPQnH91iP+jJQlzyMioniOsxNnriNWmxz2
7N6D53j4OBQHj13m+ZpevgrDlWv3tf+ppCH1nb14G6Gv3qqjcWnjUhQPxLzk
6eBdUfTqC3giiZLlaStDjvrMhgOnb6DPrF9Qq98qfLP1hBM/7DilvKr8E0MW
bsHIZX8oHSDPbPhs7m8o9vEcdJ60AYt//DuQPnZg5a9H6KsFW86iH/LvtdtO
5NdKjV25HTX7rMC7vZdj8Ya/s2kNvHrLU5WZ2NV6dx6Fkl/pG7notx3fbz+J
zxdvReUui1F/4FdYtemoqYBW9cxv96HN6O9QtuMCjFn5ZwGtyOrfj9NOFG0z
R/n5e3z3xz+8yJSvd6HR0NWo0m0JZqzdwx6TMfRVZqFwq9noNnVjQa2mUcv/
QI2ey1Ck9Wy0Vhqa8/1+Exs2a6Ww8hsZ9gBldr787Sj7ecH6A3SiGvdchI6f
LsWQmT9h79/nHdh38Lwy1NU/7MGqb3di1/4zCinIMxt++PVvfDryK0yY/SM2
bDoYSB87sOfAOXz53S70/fwLdB+0HAtWbcXv2//JT3+2Y/2mg5g05yf0GLwC
IyZ/h7U/7lOUX/W3r9ftwaCxa9Bj0ArMWrIJv24jN8Sr1e7Yd4b2gPzWbeBy
LF+zXXl22q51Zu2P+/H5xG8xbMK3+O2PY2q/s+Ln349g7vLNtNSno76mLWzd
dRJLvvqDdm7+it/Jm9j111l8odTea8hKWvu85VuwbuN2PLmzFw/vHILr9T4g
7CS9TQNR95SPIhzeHFLkrSKcYl4Y8EFDhvVkeSFT2NtJvcy4f+/JS5TrtBAF
Wsw0fUq/rSjTYT5iXS43CXT38UvyK30D5Dur9nK5VlPxbp1P0LbHTNMX6PrZ
MuXZt1+Ow+lDXygL6R66nO4hfP7mABMBqgZoF7bK4qiS7jmb8NJgV5hkL+s3
/ZRqP095qoxQeb9ku3l8TA76zE45XHy/+MdzFTyp7xdqNYu/b9GGT3iDzBd5
I59Wh/Ae/ZRWnmbW6nin+5J4c0sYn9WRh37bKE+x8sq/C2hVF2kz263qEm3n
mehvVq0/hZW24/aH8Kj7HMw35dd+E+aAfpTxaOWsZOx8vKz+0mrd9A0/7T2h
fj4vYj/U95y0bEHlvYq1OqJM5fqo+VEXAhj0HLJSmf++w7+0aPjpPWwV+S/5
KP8j33b6jLzMPt0HrVAIo77RU2F+7bmJ1UHYjtWRR3uvz+df8Peskrb8tPd6
DVkV7z0if+K+R1g+brvkGXvPpvWd9EXsu1KX+ptdK0TkhDZAZSbIt7ISfbcA
40Z0wtTx3fDm0TbCRgoTKXLj9X7CTipTRVyPg3jDxTMZjsZGatfyXw5zujcR
6M6eZdOeXbv7LN5it/XgJf5eHknZN/TbhrL1B1KsVKzeDJ36zp8szDKb+XT0
24apc1ZhxsQedNKO7l3mZHMUeSspc5QMf92E58gmzpHCxzODtaEW0tlb2WKr
z4rrokdhT/cpUUQAn85f952PN50z1+5NcDoV9jQVYe0KU1xQe1ZMYPMmvC9z
JX1R2Vzpu9Bn/T1/TZAWazYeZas0omRr0Wk8pZOyPBcUGFN7pHTL/Rn5X2Cc
Z8rfSnPqM0VS8PfscaBA3vPRnpH1mb3n0OCx7uuxFBqrVwxX1t89yYRHMvx7
jZanOPCgdA6S0CqDBCP5NBYR2IaIb7YwD1+yjTfH8sqShafFiLX0jbyS4iXa
zjVCivJzvGcikgtJUMF6WURYhBTVlANIqNJXe7Vgi+ko/14bCqDajXozCdxD
kPL5NKKKklURojI8BWivCiJDwdEKBqleQ3VI2SSvKq36SGplr/61c6Uqpcd1
Q+i9LV7JQVVyXYITBpbDDVgCuAIl1M0owZYKDrsbOJh6kEWg/PGLd9wAtnH3
2UTrUFBkKI+SgzLWVpE4qo6CNJMMaj4a1Mp91JfCrPK7LdG5/yKbBGp5NWkT
dxFX4CaVX/7a+yKINMyZdNDFVTDiv6/IME0W2vDl12swa3IvirRj+5d7Jw9l
yXMg9lQDYJqfhjRhSXAncyYJ3GQagKhhxy1bu/8qhEeq98j4an158PQV3QoT
kuczqE+ETSFJ/5IOw/jjKCLRiIvqqrspRNKGlwbJEk3GKJBsgLLKp03XqQ4J
JPNIYMf0z17CEllI8p6fRINiZUU9OoTpxwJULZKytH8W0oRF0hoDd7/hK/D9
V2MogL9ZNYIswKbkojhZXs4JV+yOYrbPEVHsJ0FJZgn1c0tQZ5UggqF48IIt
3FTInEWJqfDjMd+7CbC8BvWmNpqLScYj9p21K0VzO70Nh4bmQs2noVz1FlTI
ftT8My8JmnMniJvE0ewrQaQ1QTTbRTTTj1JO+82Gn9cvpPicNr47Xt7fYuOG
i73q3kv9X7Igmyx3bE8ha5NA1lcCBbZui+tgLgm0bBKyi4KXrflsYdhy4CIq
dl4UBx5zPGojpfAtaADfXJJx2Hj/4sO3pABfu/Z2+Q+7U+i+80FbdBmwxFsC
31wJaoeJw9dHAl9bgvC1ucG328BlwdrjqbOWY4qigBL0nvx7lW5y28eRa0ka
ctnpZvI8zD1Frl2CXB8JCtiWRkRuTgmq7BKKq8j1pmgZNH8zNe2TsxhyXhT6
OhwHz9wkhmt0nfIjyaMQD71G7aQlenNKxmLn/TNGr1VDb6nGwyl6y1VthHY9
Z/lK0JtTgkq7h+j1lqDXniB6raIJT5lqVnZFvGcL5ozExNGd8e0Xo0zqhsou
Yln9RN6SekjF80NItot8wkZ4K7pM/jEeAQpJLF8iYHNIgOSQELkQJ/Icj8qm
JQhzSPon63NGDXAlW06hljoCukZthpWQgMbhIbi8JODiurDwLL8mA39av4jK
v7nT+iqr9+9+TN69PeqJvGNeUyn0hE8JZrJLMJNdQnenZP5lmDEqm5aYyS7p
H1uKq9f5hGLj3TqfmEpKiO6UgKOMBAjFNaLPmL8K0zWT77mjXwcwokfd59Of
8PZVcNBMlk97wuLHfZWTEZsxlkjsbBKCeXlIbKOyqU5sSbti/1i7ZFVnz9Jp
AqJ60yEUABWqNUXHPvODJBjIZiAMEhMaDglWimlY6T5oGb5aPopiZf2acRwr
Yac9ERC6S3Ci7vO+HuLCW5gnpv04JPRhmoCIFaYRifT2ltBChhWjsmkpGLJK
+uct6Z9q/7bTOSndYhLVXghmmnccx1UJUW3IaqCaiNZdGWDiHiKQ/2WP8173
gcs1q4kNK5fPpgCaMakn3jzcxkEU6dE5HPdL98zJ389DIDGVWQSSXUI8JoVF
ILFNoQgGHwmhZEAyKpuWQieLpH8+kv4FakKnSOtZeKdWewqiWg17ppdgKIvB
5iwxDNkkGGJlew7R22DGXNHQq9TtrQGRdGfslOX0JIFA7Pyxr3Xnide6DcKR
tJ1cbw9BRC0GFoIhGXSYKUiEDjOBieT3lZBGBh2jsiIkUhs6mSX985X0L0Bj
ohpNB1PYVKrRAp/0X0QM99yILx4yZpbgwtdD/Fgl+PGV4CeAAyXOQcHgFdoC
qS5yKxcNowDa8M04Lwl+7GmDHz+OH5uEZswwLuKH2ZREDPhJ6CPDj1HZ1MaP
rF2xf36S9/w00VO86XiU1davlp0ncgcXwaguW9IySWDi5yGcZEZ6Pw4nvax/
gmLLhjVfzqIQImdObx9t85bAyJY2MPLnMLJKSMcs4SKM2PGlCAV/CZlk5DQq
WyKlK1jLxNsV++cvec9HgxE9EX+XnYj3sRnASJRKGSXw8E8QRvGPOIl1PFAC
HdkZkrcGnSGjF2LC6C4UPhdPrPGVQCeJVnRPoRPAoaMfRerkYkeCInSYV4VI
/gAPoWNUNi2hk0HSvwDJe94adMrV7U1hU+W9Vuj86WK7AXRECZRBAp2ABKHj
7oih/DtIghrZWY2KZC9xY0cM28qathQLZw+iKPr5+4ncev1at2jL1rYkWrk9
RVYgR1ZhCYrSS5AQKKGSjJpGZdMSRekl9QVK3nNqKCrZeCRFUdkqDdG2+3Rm
pxEtujIUpZegiAkUEYGydSxYAiGZJ46KaCf3qZg6ZzV+2ziXQmfO1N4Ie/Kn
LnHi4ccu4kf9hJ81siwbYab71I185qpKkJJOQm3m7ZUYUozKpjZSxL6U1BBQ
vMVUVKjenKKgfstB5SWUYEwvWmmaaDSaPm8N/j27EZOUpWH8yE64evpbEsmi
u4ZHP04OtzLrHon20XptqiaZ+RDJ7AV7OPNGZVNr5ltrs1ytTmc6w9Vrd0CX
AUtls9xVE5zDxn+BlQsHMxGZXhSHsW9SMpmHzt5CoyGraZeqSyYzWDIhIR5O
plHZFNsMtMlsSb8dKNdA9R0u/05jdOg9h61N5Qwmdf23muI7hSq+fFLJKUJM
qEeTSn9hL43/Yoc7Bye4igRJJiadh5NqVDa1JrUqbyP+sU/p5hO5x2/T9qPZ
DkRURdk5Y3eJvBAJkU6yOtRKUOrbMG3WEnpWSIh26Z9vMnDHeD0yz8Gp4pO0
ZT99PIKJkxQomXS2rCZGMKOyqUWwhNt1d8ZVyqhYUb0nC7WcgaoftKW0/KBB
D5NVQkzm8iBqcnHdtsXlX1QY2XmdaMVQyjC69xwc18Pb/VUFP1auci7DglkD
Kel/WTdJpiMGp40+mMEQGAES4sq0dhmBjMqmJTCYvSuu/yzx9WdnN5Ua9Oe+
sp/0XyQDRm4JMAIkwMggAUY+jeZxzVvEr5+jY0hcZ+347xNzvUV7Y+rUCdqh
cB+EP/1TpgYGpQ1EMhpCxF9CZplNQEYqo7JpCRGZTcUilI0rY0o0HassCqof
a+suU2wSuOThcNGf+UvgklECl7wSqMk8UGXbCJnFlUmVGXPUBYUoqdfOfGeX
QCYwbSCTyRAyfhKyy6yRMtIZlRVP6FIbMjJrrlUo6w4tOwoRM1eNVlTK1G3a
n1q2ZbjJK8GNn4T2mSS4yZMg7RPHjcy0ykRNj0FLMX/mACputmyc5pTgJiBt
cJPZEDe+EtrLTkFk9DMqm9q4KSZpV+a5KeJGxZcDNRr0oZipWrMNOn+6hNJG
wY5shcongY6vhPzsQEfcy8pWN1uC0LGL0FFXpkHLedzQ1ClqNNrCWf0R+XyH
lwQu/mkDlyzx4BI/MMad5Po5rzFcjMomGy5uPS0maU3mICmCxEeDT+UWY7kJ
6+Pu02VRZYUk4JCZnLJIwCHTie0JgkOuynw+do6y7nyCCcrnzqUNZC+vR0kI
yPBLG2QwBw1yABaXPUWMeEvorDuVGGPEqGzqY0TmEsNdbASMsNibQi2moVKN
lqqRq8Ugu4cY8ZbQOasEIzklGHEYYKRXvLXHhgEjlmHGpL5UeOzaModDQbCC
+6YNPLIZrjNeEsLqXmnGoDAqm0qg+Dh+ayIogjUAlK/dlRK/Wq12xP4mC76S
AcBLQsRsEiLmkAAgm1aD0Ab9rFml7l2Wzx+EmNBdWdOGqNkNieqUEEb3KzUm
qlHZ1CeqzCs2SCNq6UbDVDtg1cZo32t2WQkBnRICZpcQMLuEgDk1zvz6y0V0
1zBpTBc8vPYL5Ul6Sk48dvamkfKXw5B+DgkNdF9yY/oZlU19+sm8yr0lNbPQ
hqLNJqNs1SaUrk3ajvSR0FTGqDJpm0NC52wSOutSnjOpiUXgjJ68HDMnqQG6
B3cuDpZI5SSGhnsKgJyGALBLiKhHtBgDwKhs6gNAFrvjI6mZmRzKv9+BEv/9
et2k7i0y6sv0sZwS6meVUF+mBwZqtfYYvByrlgyn1F+zcgRcr3aTtGrx9LYk
5pzwFAK5DCFgk5BRD8kzhoBR2dSHgCzw0FeT7mJOpbL1P+NOeZ36LeQmo8TI
L9ur5ZKQP4uE/LI9IssssVrzlpo5qSdePtAPjQTKp5HTZm5Dylsl1NNjlI0p
b1Q2tSgfv6fx3erUbFrlW05AOWXfRmyJrbpMljolySguM+zkllA8s4TiMoOS
n7aIDB41HxN1JyeNzHtllE8jd8s8hpS3SKin51gwprxR2dSnvCzLA3OeJF5v
lbU8MHWbfarvnOOv8aKJR2YFziMBTCYJ0WXWZ+YUSSx8Uyf0YwfumSVRtmnk
FJk3zhTaxQmmH4VY8fI06USyiwSO935qENUuEpV+SKaYAI2Q5ev0VKOo3/+Y
RFGHJEhIu0hI+iGnP/klxMsoIZ7spIm5JU6doiafmD+jHyKebrdJFLQQCUFT
0VVx3rq/+PTlizN9NjeCKo8LJEhLmxstaWrA1COjTTxBIpUzy3ypRiPESGJ6
yJYuQTK682NBCfkySMgnO0F2auQbOW42xo3sRC1jty9t0CPcjcnHz4QjrqWU
fF2m6OGb+Q2Fb8EEaecuaAumIuHcj/6YAC3SfDLKVWuqheN+zo8vpObIpBNR
5t0n8+mwa999hi7B5HE9KR/u2TqPmjedCVJSEvMddjqpnnnMpYlkfdbmVE1f
OkGbtmofqhGp79XtrKUvteGLpWqU4BeLhyL21e48YhdT5qa2YdcZTiTajfEa
pWo0G6rHRfadv4r1ZKWqWU4e2xXPbv+Wj/Uk+lG8qpPYE5KAuOOE9bT5phLQ
sUSAopX0otbZYs0m8qCG5h3Hss4OHT0P40eprjinDn3BOxt2CnBFp4boVDrI
M4eJvt1xsyWS9+ImpCSeDM0kZQvyZ3zt4lwoPssfpyzJ1Me8Ywu2mIHy7zGf
mZ614/AAWcPeYc+Es6D0Gl8Qg8KgUcswd5qqXPy2YYq+8AgLVE6+GKVQmrmn
pRSS/sV3mI+XH7Awn9fZcebG/VVF0rFXRaGXdAHHHdnaGvsxKQKQJR0qV6+/
HrXVb2FOiYxjbkii37oi7wpLNgcJxO2lZzy6TNUsli8YhOgXO40J57kWIbgR
2uNl8yMp9ApzmulRn/m05Tpeyr12+vuipp3Q+yTrlGyHntSD3oLCQa8s51lC
bkck67JNI2bxpuPomR0haKvOk3JLiJmPM1L8FHoyiiYUSUdS+rFUO+MmTqNk
JekFQu9tkSmMMrIm29nQYjiNOollycB42Xbxy4rkNiqbqpqJB6RP2J3I6a6E
0tCn1pT8dZr0474fIv3ZM1kYnEyJEf1BZGFwslx6zNgzetJSTBzTlWLjwvHV
9lRidw8QYjWcbR0hsmSKvGwiCDEqmyYIaZEwQhL2HnJwhNRo2E+LbmpNopvy
ScAhS5Yo8wyRgUMW6CZLTcfSA/QYvAxL56s++ZvWT5GFb6cROGyGE62DQ5aj
kJdNBBxGZf8TcAj9S9hFyIbKLcdRSyHxPmzTbVoBCShkOQdlnmYMFKI7esJx
bO6g8NV+WfOlupIsmv0pcfX5D0FhN5xgHRSyDH12yaTLQGFU9r8GhU+CEkN1
7SivJaKs12JgIQkoZJn87B6CQpbJT5ZHjdmjRoydTY0ZxNX03tWNhdMGAA7D
ydQBIEty55BMsAwARmX/GwDot3jI/H0YAMrX7qa6dnzQjmSnKywBgCwZnsMA
APE9A2wYNm6ZojOqRo6/ti8skjaE5Ym8pFsmGUmcBtMqTpcs1ZyeF3F2vLIp
8gNtFZ+cBeO5Zcl0ROLU8blokSwqIWcOCTlleQc/4NuBZVi1ZAQl3VfLhhHb
jymN6Mdzc0npJ6OBl8E8ivMjS/vGyqYl/bJrLcXdylEb5DvcBllcQqe4CZfI
/7wkdCrN39MdMNjmfMaMCVrEbx9yW0rRtCEbT5MlJZts6r0Npk8kmyyBm54c
y0OyScxanrKd+11IKtPHJWX5Dzrx7H2yta2ghLaybG7eEtrq2re+psqyubFt
2Kjxs6irLFk/b11cXyxt6M0UCjm9ZTTzMZh3kd6yJGys7H9Nb7uE3mUbDBIS
9c2Tpu2U0VuWjE3mnCXToWTJ2Hw0qS0miPhsxEJMGtNddbbatUSPqxA06mxp
Awi27ZADQkZUXwPCiICQJVNjZf8LQIhqlE0TA6x/osG/WYcxsmyMMizIkqr5
eogFWVI1X00qkDOofp8vw+K5A1k2R3KhQKAEBmnkNctME3IYyEgpS04lg4Es
MZqeYCr1YVAgLgzi+Q9pYcEtZqBCzXY8LNjHQwzIEqP5eYgBWZges7QsWzia
x8+EP/1T5nCZJW1ozwyXctrL6OdvQAORprKkZjwrVOv4tC+eyrQXR2QRaF+j
8QDxOEVITmdM+0wS2vsb0X6Y8VUjzKAyfpJqUCEp75/c/DWdhPaZ04b2AZKZ
0mkvo1+AAQ1E2ssykfG0TmlOey83kzv5VGo9UTx1kblYykguyzgWkCDJyX0c
8UPk/LTfBo5awDOJnaK3ie4zpZfQOlPa0JrlaJDTWkavQIM5F2ktSx0mSxiV
NrR28BEVFvzr6jTpJ3OqlNFYlhosMEEau4t0bigftBRTJvQ3yu8VIiF1xrQh
NcufIie1jFxBBlMuklqW30uW8SltSG2np/TvNVTvOKtCo2MXcxcdUbTK6Gzk
3iOjc/yQWhtWLB4v2r5Lpw39WFIhOf1kNAg2mEeRfrKsW7K8UalNPxaPVrXF
GG7latt9xjsSMqWTkOlDbfo3/rCETj8JSXpw7acyaTP9Mv0hvv+GLONTYtMv
S70lyzSVkukvKrRB2EX5KPAl3zYUazWNJz2L40BHuIesVv702336ZbblEAmZ
RElqVB9tN1D7oXvcc0yHFlg+Y+5STJvQnSY7ObRrCc1sR4+nSYqTvWmkEaVL
iPYm9xMGWd6vdAYoKCagwKhsSlBQUmi3kvasQu0u3Mb1roSMwRIy1tIUlr5D
F2P6xN6U435cO55eclc2baZddqelbNplmcHSezjtRmVTa9or0G87yjZi/o9N
iLmJIprpkuJVQrJ1SuZyKsvxnj/Oe+QGceaa2m2gwjuTBvGA26jnO0y5JApI
WiaU8oCcsrxhGTwkp1HZ1CJnQUkbPvTbgRLNJ6P8O01YkjhKgh6DVmTiFDXW
OmXe4TIvcsag3eNpp/E8+PRcHGN4/FbovS15JHRPyyxRHtBdlhaMlU2M7kZl
04LuzLDIcioQ59h3anekdK9Zr5vMLyujhxiQBXjIAkFkGEjQ52/oSp5bYc4c
9XYPcqhw4/y6fBIgpGXuJw+AIEv+xcomBgSjsmkJBOYlXaOxGrZZUVGoOvVb
IAOCp8JAFqaVyUMgJOzwZ6fWzBlzl1B/ewKEo3uXmQpIUJCWmZwSoKTsQlpZ
XiYZgkQUGJWVo0CSUk6KgnnxnlEUaD6g7EbNCi3Hc8NSy84TZZ54mT1EgSxC
UxbJKUNBwtcg21Q9blIf5sVXSAKA5ORmcksMGy8jkwdk95WQTnapq4zsRmXT
kuzc/ar5dFR6j7vxynztsnhIdlkotixkW0Z2tay3JMmkrv+tWjyUJFwxFZbQ
XZZ5Kdku3+y4MDG6+0hoJ7sSVUZ3o7JpSXfmplO+Tg81Ndv7H5PUbDK6Z/WQ
7rIMDLJMDTK6+yRAd6b6zZ7SG68e/E5CznSXn/8opZIHCJBlzZLdMSpDgFHZ
1EWAU7w+B5WbjdRNVz1mSj0ps3lIelmCLVmKFtnuXC3rdCP92InTuaJ3+9IG
PU5UiB2ViX2ftIEBcxxKDAayPFmya0NlpjSjsqkFAxahTK6BraDFnTZsM0zm
QpndgPJiti1ZZi1ZEib1mYM/GzJ6PiaMUg+PTvy1oqSEmN5pQ8wcHhJTlh9L
di2ojJhGZVNbqlf4oCO3iDkllJSlT5JRUpZiK+F8aOpGbdSk5Zg2QbWo/bZ+
iqm0hIxpmVfJAzI6JKSQ3dgpI6NRWU/JKItlFZ27WGxm2foDxQhjGSVlqZBk
lJQl0ZKlNpRJY4dG3d5DlyuK1udqnPUSVeHSY8H3c+om8cgiA/3LF9HPzmPH
2jkY2acdGteuhgqlS6Bo0WIoUboiqn/YBO37jsa873bh4oto00ceIiKXh4iQ
5c2SXb0pQ4RR2dRCRF6tJXo3nXZrQ4tO46nNVQYLWYokGSxk2bVkWVFlsGCp
/levmswv7nn1YKu3BBFJPENMp/0UcXcH5nSugqxOiyL51Vt7LV7ZUa37Auy+
H2mq4yEKcnuIAlnqLNktmjIUGJVNLRTk1lqKc7WczO9GprTLsijJQCHLuSXL
oywDBUvJPnbiDJpYUdPWfCWgKJU0UATTv8htzpG4++tAVAyyktucfbXLv00m
M2zBVTBk831EAbU9hEYeD6Ehy60luyBTBg2jsqkFjVwaNMrX7SVeHZdw1nyr
NKt/YtCQJeeSZWcP1hTBuNHdg6l/kGao27fcXwKLkkmDRZD2ExCLZzv7oqC3
maLBpMhFggmL3R8Zcyjys2AB5MuZGUFOejm89o4CIe/86LbpEbm72VTLQ9Dk
9RA0srRcsuswZaAxKptaoMmhgaaUcFPcx92ny3y6ZZbfvB6CRpbcS3YVRLCm
bbD3Bo9ZhjnT+rPLYgIlYCmRHLB4w/XqMPrloRfBax8zrAFF0XjwYvx65AZC
o10UUiSPA7mY6/7ZXVg7tRvey+EFi1LAooHHmr4uVt+Jom9+4CF48iUIHrsI
HvohSVEKJAgYuwiYeO+nFkiyaSAp3HwqylVrRoHSoNVgp6DyixxO8jcUSBAY
9ngpk0milQIJgkEN8Fq28HPhlHenfrInbP2LJw0JgfQvJxUbT7bUQwarhgSz
HRk+GI/tinrhrb3jensZ3/cpBX8LQ4sdOTr/hVCXMdUHLdjMZzF/glR3Fxmy
3O0y8SC79i8lVM7K1o9a6mV2NT7sSJJpe0koUyhB6loTSLod1xfNhilTxlGK
zpjUE8/vbJblAUtieJBKUGLXDcW+pplgpYSywK/UWBx75fJlP8c8we/dcsNp
VmlpzdAQfz5zycjI0i5tO3QJ7/dZEY9kbOpY1qKCOiMK782K/56srPBeZo0U
VZsO1a7Ca4IOved24FKUM4+psjadCxfNp9oWiU7+98x3NdnUhV9I0tRFXMbk
ot4qxu3Z8clfoXABfpogjH30KxpksKo/25Sfj7+Wwl9MV1Wm43w6Gpo4q6s2
sLItJ9O83ppXwXJtEJNnLqN4ILj4e+fi90Vx74rybBDEd+oI2mRRe2nN3BIH
XoKc/KgDdD3DHx+mIyJc+d0fFdbeQwzwvgEPj1i6zZBYMqJu18ZJ4i8qf9Be
U9N7L2fb6CGLMWuKuqx9/9VomnmYD/btESD6iceDDd2P2iFmOljvolNwJUIY
LMJwblgBOOlgvVFs2hVEGA9WXKbi5uJK6Bkb7LtNBvGbxjr3X9RZsuaX0yaA
HtxMVjNuLJ33GSKebSdA0iB70XPIkgnYi/eCVFb2LjIRl+JMwJlB+bQJ8EHx
GVeVrYPBBLin2FLWUlmmQFneLAUQsntZ4qY4I/6JLGuXTG7L4oISk9vM6bRE
03E8227rrlPi+nYrQkNpOr7cjutfRVZj2Q2AIRJZzvI8iq44iiyXZV1KL5Hv
BZMj390pbsnYCHteCBSPfYifagQR/V75PQCV1z9QlncDisfP0kU0KBnZZVm3
tHXbJKO9LBObsn4bkT85yzZLqla45XRUqaVmV/+o2QC2zIqZWRXSyRCQT3vV
Lana4BXGIIhrQLJhwqSp/HTm5vkfZCmWMkhAUCCZi7wAApMtM5pvfUoIzVaq
qFsrUDXQov7syI0+J996rJ7z6/ESiadX92KOeGnYNFDIMMGMePEztxnLheQA
I0Brq0bDvopMoCcBJI0vvZ6Np8CPk7eXGBNlEMnL5XYcVV+py1OcMLsQyaEy
fmRndsYjS6yTUYKT/KmAE2WP55W3F7Y+iWHKoCvsEhbXTgebtg20Zf0Yis7j
KVSsHkJFlqDLwulorPsblU3L/QBLR1up+WgxZQc3AwyO79Ijy+ed2L5BluhL
1kZIgjDzEmFGPzTUfKwaar7t5xlOCcQySSCWLzkQ84oDMXXP4Vu4PRbsf0Ts
kE5exoXwG1sw+oOMsJvZXtOJ/IP/wRt4DDl+o14ikJOl/bJy0htDzqhsWkLO
h61lzaeiPA/gGGaTwMFXAjmZqVMGOVkaMdnFciGSsiGa4sMgN2jUUkyfpGaA
/WbVCJp9RoY3Wd75vMnBm1XEm4nucpTJMFv9UbBWN0z66jccOH8HT19HkOUQ
sZEv8ejaKezduBSjOlRDdi8LN10RcWjP3h6/P4nx2O7Jr+pLBH2y/GI2jgJj
9BmVTUv0MZcbZgAhR+eyq8R8JNCTJT6QQU+WrEwG74Shpx3CagmPtEB6/Thd
FkkvQC5PyiHnFOBjNpupKd3BrKEBFTH6YCiBnseQYsfpiUFKlh7LzklrDCmj
simBlNQbQ4AUc6Iu02CwkJdFP8YXKO4tQZXMDC9DlSwDmuwWRBmq2F1Y06eN
5va4Z7c3eUsAlVUCqNypoZZZ4J05O3ytZv0ozwKv3E0w+zDFEj3KS9ARl7nV
JAYgWX4uBr7EAGRUNrUBFP8msLjJ28d5S4DhJQGQLBeTDECynGsy0SdTwliY
zoTJk3nW+zuXN/hIAJRNAqBcnvjmylUtojudwI39S9CndkEE2MxOAT7OzBXQ
ZvyPOP861lMnAeZslxiQZBnDGAgTA5JR2dQCUnENNGqC+4+Z9TGDBCBlJGCQ
JXaTSay8GuHJLR8kqRcxP585/KWvhPDZJYRPYvZUFQLB8SEw5CzC6JuxeHvz
MH5bPRej+3dF+1ZNUL9uXdRr2Axtu/TDiOkrsHH/JTyLgse+Q7KrDGWAkKUU
Y2BKDBBGZVMLEMU0QJT7SM0pUJm4BvRf5CchqszrU/fm1M8dZFJEljXOS9KG
fpNQ/LS7g0bOx8Qx3dhtI7K8/DKLQQ4JwHKkxtLEAdbCQ8z4eIgZWdYxhrfE
MGNUNrUwkz/Os8KtZ/PwgDJNiUmAp2oOkNBY5jfOV62BxquRLBudtwGOxOyD
3lrrfYctxpTxqg/qT99NoFHdMru0YSZ4AUzZkwmmsCuYP7Qv+vYlnwEY/wv1
TfIUTCz+JzEwyXKXMSAmBiajsqkFpnyaWCss5Cos2W4uirecjkrvsvTOg4Ik
RJa5sfl4CCRZKjsfAyCJOW+YdwO9P26SmrJu1aIhNMZcJoFk4MolAVIapThk
AYKJIUWW6YyhLDGkGJVNLaTklSCFfKrW7a5d8d2eeCUES6go82qTRZ3JkCJL
eOfrIVIcGk6nTRkhJrOVbclly1luCUjSKAEiiyVODCSylGgMYImBxKhsaoFE
NYk73UBSuuEwbqZu32s2T7Ajc0MTEcLDUT8zVm4ySRAiU6BkCGEpC+bMVrdI
U8d3w8NrP8u2SBbJszwShKRRmkSWdkCOEN2wIUukxtCVGEKMyqYWQnLHQYia
z1pNY9H44+GEOvwir7iHYMR/LdBDVMgy5/l7iAoWuLxy5ULuunPpn2/8uF7C
EaB99uqHYAISkpgiKD39i5yXx+DN3bM4sG0DvlowBaOGDECfHl3QsV07dOjc
Hb37D8KIiXOxat0W7DtJHCJhqushiljSksRQJMvRxhCYGIqMyqYWilRLtJ2j
qIKWSptcO8hvGxIoym6hcjt0H7g8yEMwyVL0yXRrdgYhgAmzhPwHB3culmZX
LihBTxLTMKou+Ao4o57g7LaVGNe9MarkDyEHWlp8hkP1w/fPibJ12mPIvI04
fCeMGPE8tQezBEaJgUeWII4BLzHwGJVNLfDkFMBTrekQ0f5rkt1GxESEuDgF
GyAnsTs9AxNEjp3mbCUnV/Nm6HcXBnmImCRmcwxgiCH2mWs7sWxQI5RI76DH
BkGavc5s9UPe97pi2sZTeBaNYrQIOaKPxMMjP2BG/5aoWTovMgY4YbNY4fBN
h5zFq6FJzwlYve8Wwl0w+XmIrmAP0SXLfxfkIbqMyqbsAIvrw9xxv3LrKVTl
oYbhDmPbSMAhSzXId1oSf+s+Q5dhpRbkt3LRYBrkV1UChAxJA4JKIZsKhMu/
YWrbMkhn12y2yrfZAruXLwKC0yNTlizIlC4Ift52WMxmE7frKu/45KmNz744
hMdRKKw1Fv1kL6Y3Lwhfi3A6ZfFCzjqj8NutCJOvh9gI8RAbsvyGwR5iw6hs
crBRW8NBoRbTabYGgoP363dvK8GBLJehfgfjMny1XM+q8PL+FlM1Cc3TJ43m
bOZjQv/BV/1qIIvTbFKPrL20ZSI3KtbvgE/HzceaTXtw9Nx1PHwZ+f8xdx7w
UVTbH0+yLdn0ECAQeu8tgECoIkgnUqWJ9C7Se0kjoXcQsWFX9PkUEAsqiOiz
F+QpIiKKCEhPKKnnP3fm3jt3s2dn7iQL7+/nszHszmySOd+99865v/M7RHNs
V091Qf6Nf+D3Y1/AR3ueg03J0+GhXq2hRrRDHT9snAsbhNXtB2lvn4bbhVCT
/tScP16Eh6qHqIdqm94Orc7DXQrKV6qgjCdOBS/2mlZA5ojrCRuOZpPfIEQS
m1KS2GCGiDGS2BidKyIii819FJsW3SZwze7DUzcNQ+YlrMaPSQZXrFgm7vm0
R4gpZY0Y7aIrd0aFN+Dnl2dBp3JOKubU9FuOmPrQfVImvPDRT3Axt5BrQvOu
wq+fvAab5w2BxMpusAXqJToByuxSX4nD4Yt5ROKj7iIUZn8Hy5uGUR04edgg
opFy7/72f8kMpP1XeAvOfPEKLEuqSYYW/is4Kw6Hf53LC5DlI1aSD8y5sZQk
H0bnFocPVkLEKhqUn88LRJr0mc9rxR4cu0LfO9zuPeWYrHgxE0i2rbSM+sXT
26KOCFsx1tgKpv8ouPoVbB9RD8JYUAMdUKrJQFi061P463ahVo2uRDc/C04c
2AGz+zaAaHsgj78rvjukHlC1XSR5A1q9Qw78tvkeiAjSeYrpsAq+zSpU1z7q
MQVX4bP0ThBjZ8fYIa7fv+BcvtFvjVtOYiyJNhCYbWSsJEtG5xaHJUwvryyU
GZ5itzm2wSDervcaNDsMmc348lZYLsciKGLLZcyVkp3rrfSxwwKyw0l7pH9x
6LEyPOEr3qEf5M5TQnWiRedRF8cpG74ZXxkcKp12iG46DDL2/ALZBUAyP8Dq
1rJ/eRvWjLoHSjs1PANj7oNDVxmWZPvhKMyp4eLSxKCodrDjdK6LvZx/AfYM
i9d+DDk9uBbMP3pTFkaWyDGDEfOyZCCbwWh0bnFg9NU7mzSa14gMFonU9tDv
HcEEYURJgXVViEBoLC1JI+aPWRqhMZjSOHPhRkilW6T7Xs8sa5AvwpC0aIrq
YjOsguRXoytBaHxnmPnct3BFGbUq8tcUFH9+A5YrM6U7piMcFBC8fTwd6oXo
o2Jc/w/gciEE05dzT22BhDA2uDqg4pgvIYuJZs0RZNlmMwQxF02GrxmCRucW
B0Gjft5iAkFb87k4jroTZz8YOWWDKtaPQHgKR1gsI8kiZtFZBmGRGcKQbdaM
lMm8ko3IX3lKySStXQuB06JRK8MElMn43IcfwM9ZBSRbrj2nLN9OHdwLZ27r
MF7/fBQ0KR8NbjvRLkZDpz3/kJU+gxFyf4etTUL5cOmqOR+O3ZSGke2PmcGI
mXkykM1gNDq3ODAatQ6v5QWjE5r1X6p1aVYeg0alqkAoILIZ1bu9tieHZSU5
xExC2bkTvHaHHcpz22D1ikc9dmnjEOawDTiMQ4tWsUmcuVzIunQeLucU0tsD
ImXLgi+Gx/MSk0BlDt73T6EsVGx73gyqUCSQcTyQxlAZnVscqIxajotQ8do1
YixA9f7d+z+KlY6wgU5UHmI1AHGSgGEbw5iDLfMYJu+3YY22wUtaNWSf36/v
wZnIADDALFrRDucwkZLeGrSiVXmENoXtv+fKwsSEQ2YwuZEAluMBNIbJ6Nzi
wGTUqlyEKYLC1LzzwypI7bqMIARh5WmYgr+cJDiYn2k5uj6bWKQv1sb1Wnvb
jOXjyH5veYQNTH+E8YJZ2BrwUoO+VJiXDXmF2kstOEM34NtJVcApMPTY6TxZ
hphg0YwhzMG0PI+bMUNG5xaHIaNu5yJDYWyW66Xb7o2YtE4NpgILdn+J6fbL
S7KEGaSWp+srxtIbr27iZbW/HX0xHuEFkyNhDFm0w61OXyq4/hWsGjQQPlFW
9S0ZQwXn4LW2kTw1FxjdEd65JD2pMRU0ypBQP4HZn8bzuBkzZHQu6RhklSGs
BCCWjjkNkpZxe/QBI5djHlkVEU7iJTnB7FTj6frnsR1bVTaIguD7z56sgLCA
1aNhO3sWfXKrqf+zQ/7lQ7AkMQpsUeqdH0Ok4Pwb0C02iC+mqTmDLCIVJRHB
TFUrSCJidG5xEMHE/aUoIqRtX/P2g1REuiZNqYHgUEESB8yTtTzFISVzO2Sm
jFeHjPffWlMRCT0mTMNwsOi0q913OSDv/D54tEm4llrXkAiow4YN5Z7szwMv
wWNrU2DulNEwZtlBuFQAPO1VeB2+mFcHQgJ1+XXN+ceI/Fq71XOQH+xEaKkk
SQvm3VpRkhajc4tDi1HzeHFSYkVk7bprEsjEzkNh9CNbsdoeTBGNKfqxeh+M
NMwzthxdEc9bvp3rB157niisDwZguGGVZBhuwQhudh50WgjEbuRz/ngFxtR2
6/s3Gmh1GEhwDY4MiKMWUMrDFgPtln0I/+QBTccrP6fgOny7KQnKOwP5VlFQ
VHvYeTqXv4vMQMXWp2boYSaxlXi4jdEzOrc46Bn1sRdTUKz8rF3/eZoRVZu+
xANA9wQzFuNjRQBYrSKGHuZLG0eHv2nzt8O2DZp90DM75hOFAk95YhMgJrTE
EHRZG/EqcUYL4eYvT8DgSi4Q9h2DyiTBp9e1M2oz6CAP/tiZAGF8SzpEM5y7
Zzgse+ZD+OHUecjKuQXXzp2A/7y5FWZ0qwbuIGEvMygS2qz+SR0RZdP07G7c
DFDMv5bBbQao0bnFARQrSuDFEAKgrFFJo/4pgqHYIrckoFhxAWZ+jAGKeeSW
5dmCbbA6cy73tyIl2ljqCcsgYPVzGKxOa7CylyD7GKRnvAI/ZhWQ/VMOcNZ3
G6BnnEME2BbdDpYfvqJWc9elp2d/PRYqOQKo7QCDMgwaTd0D5/NAelOc5R3N
oMSccxnQZlAanVscKLH6B+2OMVj8O9QHMWhuQWsvO/eagOVCMU0wVsOAGS9j
QGJ3HWUpqhnpi3htwrWze7GsA5YuDZNk0VEcFpmTVyA449rD1Ce+IMoL3XJA
we7KkRRoH2P3FOiU7QHrv80iaft6dDFQcG43tImge0i2KGj2YFeo7g5iUrCg
0NowcP3ncLVAFZZI4cn2aMzwxDx6GdpmeBqdWxw8scoLbe/K5YFn826Tdc3P
tM3ofpFvvbrncZjzM8YmZgBchrKZmp4iZskM3XqwZl4mbNqLw6bLsww00A4x
zR+GDR+dJf6BXGxKZvML786B5hE2D0ZdlR+EJ3+5SRjVtKwRADd/FHbiw6D5
M39A1h8fw1OLhsN9jeKJ+YF6apAzAuIbdYWHF+2Ej8/myMpamaWwN68OkVf1
ofDBqzu9GXWIjHodXxwusXoPZk5Gft9WA5bwLaXBo9O5OmMCJlwWJO9jaK1G
DZ8MOkQG1QdxN2RjoiowWsgza9h9ShnkOVllva043HlarTCmiLtP3QFpsPfk
TVGYqPrgvz4R6oWKpj5B4K4zDl79I4dYYwMzPX33vhiarLNB3IAjyv0RBLG3
KcyB7Os3Ib9QH30x3jKf/YjHr4ZP3jzHR98Gx3YPzpTXa5YAMd/FINrmEusG
3q3f9Gg+OhWly+5Bl0IKZkqNDW4MKFUmtJCn4rCFXGnkuUhJoIKKCVTOn/DC
9HYQ52S2+MqUGFIFus9/GX68XiDsod+CX3cNg6rBgQJNNohImAX7z+cRV366
fXAbfsmoDyEsr1cvDY7fhljkN2FvnXUzBx5KfqUIEd7k4K3omZGiaI5aCwl4
bQQgzFhV1MEVhaXFfQ/TMtNhxCwRq8nAPFBqGZEyq6gkyA6Zq7dyl4PD723C
prJY5DnfJRoOkRTtkfO7wWqHrtM1Nf71H1+GBT2qQkhQgE2YxYRVmZ0PFdlw
dEtfKOcUGVEmxw4pcORKAenyoi7srh1+AMra2H53R9jzT2GAESDv/uc4u63T
jKK70ni0o57CmgP22k30+u188klYnT5RvX57d2eMY9flxn9kPhmh7G8vvAm/
7VsBg+qHE8EwF6aT2T5Bme0//IvM9tp/Bdfg84zOEGsP5H+3ctse12sDfJ9V
SPodgWY7+hg0DaWLBkdlmPhtNvp3s1+u/7xnOYLq38102c2pzELz+1m6iU5n
C5K3wgaac2NyG/7HZytQ5J41++PD2R+f8zcc2jwGWpZS7/lsVB/Pppo9x/+E
AwtbQaRNSD4EBkO1YU/DiVuFAc3YaJD9FYyq6ODrmmaPnyaNNEoZ/NHF8Zhe
h3xmQ+m1qts/nbcluP+BaexaEZPtjFTNZPvJrXMg5/L7AePZtbr5gwwobDbM
v/w17JrRGSq49M4igUGkNkVwfbRFQMLMffB3LgQksItT8De80iqCTrxBEJ2Y
Ac/t3h0Cu3fvVt72X+/9DFkFnp8EowtGnImZS6w48Xq7TOvHicMs5kbdz2DQ
FC920ao8cq6bLuJEjSTZdR89fZtuXSYs+GsUeY4I2JKK3BiQ53R3Wr29K8ui
YP0dsaFS95Y+JRPpKPapUNZXN47/G1IHNyaabwebL901YdiOH0i0AprTdxHM
xRXuteNC6mfCidtmEfV0Ga8/ZB0WVMw+WllZ1RFiwxZUmMBamUrrIKGVXVBF
4m8ZQp9O6D6VSxEfmrzehQSblYiItbCT5+6sg8yUNeihoruwsr4K58m07ZCR
Pl/MX6ALc2wdha23LDpO60myfLh29AUYXzNEHzDtEOQqD4mjV8PeX7JJoiyB
01EIF/ffC9GBVunwdiRXCEE/977cpBVMAjBOfGmflcAGlASWCIP3ZZtXvMGQ
phvErICq8Y+9Zz2+Qk0Aho1eu+ZpSj1h1uNUP0ic6ZeKuQUsx4Xdz2F4WTSg
jmEg3DoFL09sDOE23SYz0FkWWo/dDB+dzQlgwNw+nsp00jyxKgcM7l5eHytP
RjNN3ipkszs4IwUz1rZGHip9lY6prvnPGFI0yausAvqRkhGte23PgTNDEcBY
sgqzqVYgM1zNs25VmE21Ahx/jon0U9PTRNkOJv3CVv1Yoqu6NfCi6UsFVz6F
FV1Ur2m+ggt0lIbEwV2hRmiQfi8YWhuSlr0OP2UVSBvjscy6GWRGRtJmkBkp
k/0FGaam1n5GsAiZ+lBbLnYaygwgwhHAqiCA2SQBw3zQbQhgzG2IZa9IeZwP
3Q+WvcdGQIs+1KzfXu7Zf8PUxuFCOzQnBLoqweAnjsPNwkK4/cf7sGZ4U4iy
B4q3la5y7WHK45+SAm5ZY062u2iGm5FztBluRpplf+GG6ay1n+ESj4OW3Sbx
DP3IqZvQCqHKCGt2A9awVp6YC7W3ul5PbNH6t0oIQ1iyC9vdLKYB9a2Tz8KI
amIpN1mU14Zxr/6hZuS1XCZZpOXBP/95HKa0iwMnu6XXCsQjGg6GFXtPKmhK
twZlsgsz7ozspc24M5I3+4s7t8+f4VCPS+y/QOz+iJblVkJ4c0jyhrmeOxDe
mCPS7EW6Cej7b62pgnCESTqwSdaiPzXPjpD7wGPb4IF4p8eOeEQCzNqvtQp1
sEMLsuDHVxZCz2qqHIkjFxQMFe+bCbu+vkw6jHWWRI6JzMyQMzKkNkPOSA3t
L+QwBbduZp2sLNX6MjMuzJcCU8s6DWnb7kWqt5l1sEfvyenzN0HasgmiRWhV
hCBsXwhTYVe2Rppoh3L9q1XQtbRdJM0e0wFSPtG0FyxrUKjcSuzPHAKNImz6
HajybUxnUvSrHiTb240pXzHMcDVsUT2iOWYYouxcf2GGibzt9GvtARmQQBW3
9/WemIAg5ZJECtNLBtNhbM7S7bBpzXRRjKZ3MMY8sDGnWWt2KiQVcfnQUkiM
9tx3dsT1gg3fqdoIdmju+SOwfUIbKCNm7DWxpCVg2IU2A8bIztoMGAw2dq6/
gMEk3wwY1viDCGxHPbKF12/ruQWu2Mfssc0g8u2rrtUvrl81wyPV2RgBBhPY
WvS5ZptCqnhh/0xoFh7kAVFwlaHw9IlbBCK9j2I+XPv+RZh7f2WyScQAkp3T
2Fxgxo6RrbUZO0Zian+xgwnAWfqhWY9HxIohow5W3rJ93CbbjCfMbp3VZaup
c9pgc+OqaZB9bj+aOsdKh7DlvUX7aw+FwmvjoW4RhUJo3Ynw+pkcmqvQduJO
7k2HgYm94WN5sNi61gwsI4trM7CMpNIlAUvckcbk3cwKpXHSIs1rXUucYrdp
GFjlELDckmBh/usOipeYjF+ltYpR0DhUB2EGExlWNlpMWdQ1wC04iekVms+F
9/7J4/uuUJADBSDMdjZfjWRCeWiMcTLywTbDyUjY7C+c7HTmLJqPF1OkvQbN
dnKUjD3i4hCUQiVRwhzYWcNQ1jWW5ObPnnhNt4hAOsSaVFhjd4iYh7aTx98t
wkTUfoegcwyzIdEUf6U6pcNnVwsChkqORmE8FMb4GDlkm+HjW4LsP3y0Kc3l
gY8oZ76351i+5jFjpyzCTpgkO5gnO8tIMc0oTa/bJdnBNPjYPZ9Fd23uH+Kh
GXVCub6b4Wh24TBJgMJ5MIwBMjLQNgPIt0jYfwAFIQC16jZehadNpwdJ6xm+
yDEDqAwCULgkQGWR92NdaJPT0nn6/OjnTzklAcJ8bKohz1k05fYUxAeoSpuq
w3fByVtArR/krdvN6DEyzjajx7eUtyT0uEV61Ad7/9Z9Z3P51/CJa0IlocE6
XUVIQoM5urO85OLkVWqnK5oHD/YJDe7GVRMBxaL/NksFqaDEhEGDKW/AX7kw
QpIRZu1nxoiRP7YZIxhf7FxZRup4MRLsxUi7ISlizT3myoaxEYuwESnJhsZV
sPic+hD9AQ/sWeuWHEywGzKL7tp8MXz9G5ibeQAu5kPAQ5IwREnCYGRnbQYD
BlKUVRi8NOZOXgPYflgm3NOeNRCaEYkErQ4S8CjJgDNld/oq4q4/lulNsY3V
JOQ5iw7Zsk06oiUDZ+Q1bRY4LOjRkoHTBJwOqD8wg3tSd+w2SrmW2wLaINGI
tvTxc0DqqsdgTbqn6dzDyOW3aFYte/ljDC//Gq/LhYXE7PJjoWPPieoX7PLX
E96PbBkR2WiE+tUhykHVB7G91F5TPlNkUL1fS4GSz9TIqRvJBY8kMgW7EA6i
WiAyzXD1q/noGoOEt54wMrP3C1O/BnvoudLX7IANqzQR7zOPzSe+bkQ2c1Bd
rxHB30F16U+E8QcbIAhYdJ920uk15683YOua1bB688vwx21w4E8PkgSmlCQw
RibOZsBgsJWSBKa3+tUOCVR20DyxLwwdv6otEstSSCzb0I/l7KXbYcva6R45
7DZITLBpz6KTM4vTtSN9oLSekHbgT8vGKVYyTkYGyWZxwmIcKxknbAXNDeT1
DzV3sWraexbXXCorJDVgykesLjK0Grkpi7FuRWNNxPVb1mnS7K1rH1Xt8Eoh
cdWXPYcM42/RJ/nOxL+0ZPyNPInN4o+xU7oE8ffoO+GRT3RAo6TFfIXca9Ac
dXjV2xbpy+TawmBc9HYJMzQ2m6e1pbgTJs7ezvX7ZGBQICF+ZIZyfRNOLJoX
3xlOykhyYmQcbMYJxliZknKiltO56ehQr18qzwZ36TOJjQ5YayIMECOXYTNA
QukoQmwyVmXM81D28wyLYFwXUwJiLDoK3xliykoSY+Tua0YMRltZvxCj7cG7
oHb/DGjeYbBKTPuuI0mBJKOGywfNsDEyBTbDJoRjsx1Wr1ysYpOZPJ4I+/Vd
Aaw9RDGwsWgAfGewiZPEBtOVxkligyEX5xdsnHQaUsvDqCkr6Tyu3FcEYBa/
fOQxmZqMbH/NEGLyfNaJkzaucfqZHovuvuTIq4egS1kXuFwu5V/kqx1cziCt
dDAwCJwul/a0E1yhVWHkl1nFhYrtQNYX+m5gULkRMMpJQoUBWc4vUDENYUL3
yWJm2IbwZJfkycgN2IwnpsbPXLkC0peOVbfEf/7m2WA/82TR/VflSbeRcFNx
foC9PAz9vNjglJcEx8i81wwcDLryJQWnyM9gyoomvedQ1bOHskJEyCGJkJEJ
sBlCbEszLWOluiOluUc84fYzQhbNf8mRuRfg4Ju7abEy+WqHZ9OaQyRBJ7Q+
JO/arT3thN2v74XPL+cVl6x4SbKMLH3NyMKojC8xWS7xZ0CLAboNcN8h8/Ui
6JlFFVrmSAUjSMVLIsX2q5amrOb7VZ8e2BJmiBS2V2GMlEW/4DuzRqogyY6R
168ZOxh3FUrATgwbgQamqoJB1bkgaSrm6NoUQcOFoFEBQaMuxWDdho2QvGg0
K6eoXoKQW/QEvjMhrygZciPDXrOQY7hULEHItbyfA+r0S4fm7Qdq/aS6jVK9
ErC4ByPPYcOEkbuvyAIzxFq3Yavafp6wsGf3ClL0gBbOl2RcCP7/AEklSUiM
rHXNIMEAq1QCSFghvVpqeu9wTTBz7xDVpc+FAMGWHWZziZEPrwhJTXo0qb9K
XTpOheSVXUvVDTaeofXT5GHRa/fOQFJZEhIje1szSDDAKpcAknD6rs27jNEV
55PXkQUAColbEhIjL1wREma78OiCTQokWvnUczsXqnUvpfwMiUWPWwZJ9nfT
oVPTxtC47Rj48jqHpMjTspBUkYTEyG7WDBIMsColgCSUvisrSyAtwh8cm6Hb
cBa9//BkJlSSGSO7WpGZqpSZR+aRkrtJ3JOJtOkq7WdmLHrRyu76V5WkwMjV
1YwCjKCqJaCA2fU07TNXpYA8+o1YYkcowBIoYZIUGBnDihRUphSQpoHpy6eo
FDy2Yaa6UVzWzxRYdH1VKfBZGFDNZ+wdYgzUh+iWahZvjJVqJYg3M9tpmLRU
uQ/tQzf+ZjmReGMJ2HCf8fY22RGNV8UYV6THkw3iFSmPqDHevOYRz35pfoqx
DYmxl8Jf9vNd3WeM7R4xVmJX02d4HR7pAPIgApuaJQgpy3eKu3Wde01Qbw+C
SEQxZ2W2eTvJK5B20a+EBL8mEsN4GkNSlJiR+ijveUe25+L9HEOLpqa6WWkO
/P3+O3D0mtjw8yb8euDf8OdtCEg0iPqU1f/ml7eGz6h7hsaat23xQm1jI4r3
Npu20lfjXcpnbD0/zLWQwLLWLWJ14Oq0iaSIS68iLXZgEdFzzmkjD9KirYXd
xHD0yf8QZxiP1sLXj+2GhcSflLYWxoLLwHjz42PQZuxW9VKqjpo16FWtPWAl
tLnvIY9dqLXseiig79yqbShmJKtOYQGr2N95S8oq0qNz9wTWudsGYbX7wILn
vlT/Jr1zdyHcPPkOrB3VEko7WOfuLqTy0fBvy8svwP42O3ToOYnfCgyfuGYd
/ajveiJF3ORaLUa44IbZX6T9LwQKrn0N24fXgVDe2j4IQiq1h9EZr8FXf+eQ
OmFaaxei/GG34a/PnoMlg5tBrDNQP75aP1hz+KLqm2H00Ux/+kP+cUjiH6/V
3s/pE27AInoROj4wQ1zq9kbGxfbswjy5kl+Y346+uIZdmBtfgnIbY3ZhuHVu
QRYc3TUV2sQKXTOUbx0xUO/+cZDyxD74+sxN1cEhgtGsXJ+/v38XnkkbB/fX
jS7izVUK7pn4JHyjDGntDK4Rm7RqDZC3T11Ir1HbfvNFRVgfZOHWjl6jp59c
zSusfvnuubXsGt0+LvNxYPYDeRc/hW1jWkKsQ3RODYa4hh2h39i5kLnjVdh/
+Bs4/tcVyCmkDZ+UYwpzr8Hfv/4A/znwBjy1djFMGdIVmlUIJTa9AbqpD+mb
Mwa2HvmHgNXe52/j6bdZ78G13FFaGPUxE01lxGaHigN/0UNracsCdig+9nvr
eBsKMmrmt9lqgC7Z6jt0fjQysMfyCUAf2JmDpmidqJzDpO+ThDkgih76/K51
6lYTKYA69uUzbSWH+lrW5mvd5YSYZ74KS/vVh0h7oIuiQPwGAm1OCAmPhti4
clA2NhrC3S6wBwYGuHiY7RDVcAAsf+0YXC+Ajj5/mLdxphJqbmwpaih8GWES
U1ss4NjxdNYPMI66t1CzoVdneSc0eGA5N8Tp3m+6tsCetSMKiX5pJPrV+bTu
aZypLPV49YN4fAQ9/vEda1UEyBbRd589QaZvMvJIcWDRRJUPgMpwmPXLO7Dl
0d7QKFb1VlKIpF0OnLHQqPcM2Prer5BdALLOJOwmqp7wYa6FBN3ItNJsqVeN
BqooMBSCkjDAMjXqAr9tf7rAH88zK7O86x5FHsog8WVelZjPpWhXWAs5lxmn
Lk3JVLkgfHz58WNY3WOiJCoWjVOjGSq5l+DYu09C8sR+0K5uGQgOCiTN0tQ5
lihiXLG1IfGB8bDs8f1w9GJugKypm02SFyP/STNejMxVi3O7gIETwgYl5HbB
jtAThtBTFiEAc0m1SdLjpvRohZJaQdyRA1uwkn1Zeqpbo0dbiRLjmkK4feE4
fPnhm/D8Y2sgecFseHTKBBjzsHKFxk+G6bPmw9LMrfDsGwfgi5/Pwc0CCOgm
SZBdkiAjS0kzgoycU0tCkHf7W7bdNMJju8mJEBSKEBSHUIDZoNolCWICPa2k
Utuz/nDfOsynRpYgi/amsgkjhyQFRgaPZhQYGZr6iwInfVe2n0RKvx6avD4Y
AcCNAFAOCSLmTYo1BMAAYIq6uUvWcdHC/jdWBiMARCPP1ZaEwqIPqSwUTkko
jCwYzaAwchv1FxTMEk2UWQ4dv8qNQBGCQFEeCSxmIOqUhMJOEZq9aL1yQ6qp
F958JV1VL2D+jCUhw6JjqCwZLkkyjFwTzcgwMgXFycA6KnmTIWYpmXqyWa8Z
3DN20KhUtrrAJGwiGUzCNslrzwB3ZsTIGO9lGeuAGYs2QuoSTbKw+7nlqmSh
cgkoqGyNArFrZQ5t6RLNniu4Bt+++iT8ehMCOkvSEixJi5FlohktRt6exaGl
NJtIkhaojmVaL97FcQgFFRAKKiAUBCMU1OVjwWZu30qqwIn+oKdkdC36bmrR
Ja4bhyGpy0R45ocsktZjT+ecfR/SeleB4Jhi2SKaxdjI2tAsxkZ2nMUfEbQe
kS0HLleTrXSXkZsqiB9PTNpWEQk+5quJ9QipRd+VNHFenKY3oCfGq3lXDmBK
tpLMBRatNTUgdBufIHd16Jf5IZzPZT1DlXVsQTYce34qtIqxa8Ud1rw03ZLQ
GNkWmkFj5MOJQYM35isqlSa+zynQnMpduyZNiUF4wRTTbOEg7nhhvpluhBem
aCOSg9UrNB+BnZtnq83AMDBKAotFj0wNlqKNZh0Q23YGvHz8hrqvwnw08y4c
gjUDa3q2gi+Gi2+oJD1GLoVm9BiZbRaHHt6Kql86JLQbyBJksQg9mJSpMkIP
Zo6JNYxhidVJc7ZCerJGz3YqWMGq3UtCj0UXTL7g8GoXSzq61IEhG4+o7bSZ
JI5sjp/YPRs6lPFo8a661N2fAcdvya9NwiQhMvIqNIPIyGKzOBCxTHut/pnQ
vONQjxJWZS7BYMIUUVUQmDB7zDAEpqp06hKVMVvXsar4Q1hVfEl4wuwvZXjK
vwyHNwyDBuG2AH2jTYGk8wL49ynVFdpGD82//BlsHl4fwoICPAyk7VEJMPbx
L+FKPtwniVS4JFJG7oVmSBnZbhYHKeayQLJn93Qd45E9010W9CUONt1hKqyq
CGNlEcawBkRMYScqd4j98/W/3xYK640LymTTahY9MsUOi7dO74PkPtX0hrMu
sIU3glE7voKr5Oap8Bb8/tYi6FLe5dHwJSBImUeUD/CBszkBXSXJipAky8jZ
0IwsIz/O4pDlpjMey8i1vW84ycjZfUJFFCyefc5JSX4NBCTMTjMCAYnJ+DSl
0EwuAbv6117pUntZkCx6ZfJ+jMpC+qeXZ8O95YQWLXbVOrNitxmwdEQTiLQF
igOTq3xnmPfaL3CjULrzVKQkPkamh2b4GBlyFgefYIoPy91RVZDTJz52D3yE
xuciOZinZiRCTrwHObOpt8ckVWMmW2YvS45F80zmCJ5/5Wt4cnIbor3SWzLa
o6H5uJ3w1ZV86S54UZJwGJkgmsFh5MRZHDhYtp+l76haKtgnHDYRDiE5qz+H
eb5FIWQw9SFxfclIn8ct5C+cekMvGfMTGRZtNEvTl4hM5dInadAmyhbA+iPa
olrD0vf+VtuM9SDH+ZSJR0vyYOStaMaDkRknxoN4XEMa+7b95qoKMKoC64bE
tBQS0/p8rtkGz+xcxtWSf598PWCEZFwwR0wvyXYsXyrkw5UvtsHIRuFgC6AB
0ZajcR1nwUv/VTvuyn5aYySjY2S9aBYdI8dNMToDaSTaDFjE27z3GTKvBxKJ
GCQS9Wgkxs3cDrse1yJBijr/PP5qwEjJSFg0x2QN3SHnDOxf3gMqusSuC8rc
WroOVHSz9ZxyDxpSFXon74XfbxVK76uXkoyQkdehWYSMTDnFCPWnEWoxYDkv
pejeb3p1Go2xyLaEWDYRjUStrhC17ZuXcgXq7/99OWCUZNQs+llG809SAWQf
ex6m3hMDdhY4p7agHrwBPr2cCzdOvAqz2pcmklR9zWSD8AbDYP3HFyAXQHbJ
HSsZRiMrRLMwGlllimGsyZ/TjiPlGOxn1B5YFAG76uDAKvK79JnMFkLiPRsW
7igk3LEIKtF8CtwOTz6WrCGwZAyc/OEF3doONRU2xsKifSbr4Ap5l+DI+sFQ
K1T/4NoimsDYp7RW90HsOOIEsnoA1BA+4ESu3GrSU/DN1Xxp6VVpSTKMTBLN
yDAy5xTJwPS+yuKJw+E1vzqgcf9kXoPTqcdYtXaf0TDBhBDMYJMtqcVFEpPn
bt+SLMqveYCF9ZEsHNHW4OCZoFsnYFX3cqSNqnBzZYdSiTNh9683SSbILgwv
WT8+C5NbRuvDC73niu8C87V7Ltn8IrudrjvYmxLvtvOekS4jSYmRhadIiS+l
sEJKAIYKq+BvOjANWrbTfMk73P+wKsrjRuTIenqilzzXE5UyCCoRFJXnnsrg
qPz09XOxCCq1kLEFq8bC8LFouYlua5ACF1d56Lb8HfgrRz8dcv6Cd1N6QaVg
1qq3eNsaZQ2IEccVI4tEM2KMzDxFYoxkxuLNWQxCDzPubTggDVp1GMSTP6Me
2aKsGnbUlQQIs+YsiwCkZamdsHGD3qv+v1/topE/5G+QLDpxaiA5BZCCwF1j
AKz7RK0jcjPOlLHn2tfKBWkSQW4SNN40hqR3NOIk+THySjTjx6e1p2prh1Fj
k6TGzcao/hnQggqBiyaixwko1OYYYVNWUSm4J0ZxCEZM9JuanqpipFWUPG0z
Wqeg05gxPhYdOXXNhoJPqXBoNGonfHu9gBUikF66by68D8qRKjWLuJSTxMXI
BdEMF+zcOI4Lpi+3S+ISTHFRt8I6DdMLIqdsFDZQreOC2XKWQ3AJ5rikcVyO
fv6UQxKXkoxAFm05+Uro5il4YZ+6hhG2MfLh0qebYGjrnlY6VpaXRMeNBLi8
JDrYueU4Opiw3CGJDubo2rJdP5JdFpQ+1tHBHDjLI+gwbTBr3kUKVL79dKfr
LqBj0YGzBn2pMPc65BZqL8muZuIlGTFyNDRjxKdHp8oIJjt3SjLCDAuadxkr
KoeDS4AH5q4Zj+DBnDSTU1dwJ82vP3k85C7gYdFdU1Y0XIGjgHQmFuTaRgaF
Zij4NNVUUcDE5ryJu5fYQ990IvsKg0alNjcIsXfZB2YhY4flqRmwfIFWivbF
we1V/Bw6iy6WsqGrKBk6I6NBs9D59LRUQ4epwYOR0JWhoWvWc7pYHN5SMnSY
G2UVGrplqZncgPSzD7ZW83PoLLpR8tvOgptw5rcTcOLECWViJF9tcOK3M6QG
zNJAXUkyxEY2gd7NzTxD7NPDUg0xJuHGuq0XHajb9Jun3BoowVaeSxq6wGvJ
LztKexfueHKgSTcdqr7l8cc3qGs9wsIn7282dp30EyAWnSg5IIKorlwJ8hKV
JQExsgg0A8Snf6UKCKb/dvsExA6t+y8SWsbMiioBD75NJ0l18SpIpg0TD+7f
gOnc/I2CRb9Jf6NQRRIFIyNAMxR8ulSqKGCq7lAEhSj6Xo36LuI7X/cnTY0p
AQqYtWRF+opYKvzBvnWYrNbfKDj/tyhUlUTByA3QDAWfXpQqCphEG+tezrLZ
xE8uoY3mT3Ff74mqsUSpEvCA2UZWoJPI4uTVnId3/72KBu3g3eDConMkcx3x
zHS7oOLAqcrXWbNmKa9NHVgRXCwrGVwRBk+dpZyHvGYxBVVNkiEjh0Ezhnw6
WaoMYQptvYH52iJcuaB+v+XC5tkYsnmmxr6kLGHmk/F0bFm0XGfp7X9l2hAO
7sbUY9GLEucqCjocuMwt0y4f6ABRRdgJNnhNlqvqPrlyiFypD+J0WdMnSw6R
JX58Dc4PJseOQPhh2W3RH4XZXGC2FNGWWHKILKkPYmxZgb62cNlqbkLwFi03
xrws7gZEtv/fECXvfJ+HrIZPiDwHJ98NnhGjRRUatuEmSjciEWhYjrtuf71m
iG6koUYEmFxHdgDSYVnDDQveeDEVCq9/qK807jIsFl017xYszMjwx5PnoN+8
Zz0CLtr8ceGqABCDRbT+q2UAmngcOxfLZdcfkAktOjyo75pN3cSTi6J0BzM+
5gXpXtYHDshYvQFSFo/2KEivYBh6LKRFpUCIx+btX408Nu92aI/9dp6FI6CA
XuI6yiVuc5++0/TQ5A0Bq+llWr9xsyqCI5fp5WeWQsG1DwLe4pfkCJBykf8n
9GrH22FU2m5xXqtF0nQ2gWKStSNOctXJV/WerKb6b4c4bKkPzRyYHVWDfOcQ
UGVvFMEPiVT/7flhCaILLCJCIGfUHbQSWlOjU+LlMmLSuoAQXz28I8hXdUSs
qf7b2+hZ+bfyl2idvsUhU517I5EW4EF0IU9+zNK09Ty6LzxJavQ/JOnWg+pK
W23arbfvVsfKmvy5Wp7fafOfgsQnALlneWGsBRzav3dJx+H9YuDgU/ct68KZ
iDxXhn5Gim6pDZuwmn9GVq3dDKlLxvLPCHE62Ms+I7eO8gvgJaQOZk9fPQSd
o5kdayQkvnmBfKwc/KxCuLivLUTyv7oDHLgMwcjFCozuJL2eJO6IdZERukaR
y0DWhXWRS1P0OOU9+HEE9qILAHYc6WYfS8d4siggzr/tuo/jtTBDx6/iMl4d
dHS+ZyVUrD6P0B5Lo5KcuRkylrMmKcsgXxm5MA2n78Hcx3FW5mwleNc+haQy
QTS2YdDs8dNEHqPHNh/O7GoB4Sy2Ea3h9XMFLh+hD4rtDoevGWxne3qpKuMN
FmHtLsJTW6ks/LAgY4cqa786fMkXhRzAdZp2SOw+nm8zDhmXyQS7ohwTC2x1
eocoWmYqizpWTrdq/VbuM/Tqs8vUyduw+V4x1m0WHTR5vG/+ADOqu2i8nVB1
2ndwQ4z3TTg6q7qeWHA3gJUncvR458GfTyVAGH3ZUXEUfJVtEG9vU1UyA2FB
r8Zm+yJSSSXw6Mfb1/FK9AP08Ef6OIoIMKP52LkKmt/POOgLD45ZwYNuBkI1
GvGi3qkKDFSL64DVCg36J52sUYTyCT/RYNEkk9OQ/ze83DpCcxJRHu6G6+Bk
DqVBCXrOCVjZwM1fDggqDT2Vob2QzRbq12tw5MFyYOdvsRp+zZFWtGAWqpi7
vZElptlNodG5+I0ipu/FVJgsw9mh12SOz+Ax6US6zfW6ZghhhpksK+VtreqC
OYvXc5xeenoJmc4pBof8jlX14mBFBovb8MuK+hDCuHGUgwEv/kmqQMib0a+5
cObFfhBnFyq0lSE1bsC7cKlA56vwykcwIt5BBywblH3gMFwFab4wy1WMLyPD
TDO+jM5tjPKFqYExvWYYnaba956i8dVG5Uv3B/BW8prhhrlr2hDc3HT0mrNY
uRGlq8fnn1ikrh71TKhxuWVJ0LNou6mt6GMg57cNkBDG1qqabrzz1M2w98tf
4K+LF+Hsz5/Ai8v6QpUQbc0T5AiHMIf2fWBwTZj2/iVlyQPMSB4KrsInCxpC
aCBz2ImGjq+fU135ZRHEPFsxBI3cOs0QNDoXRxATFGMaUDd9JaHHVK7MURDE
umPLIoj5e9oRBIMpgsS2kZnzMQQN9Z5+QtCiySe7qYRChZlpNSE4kIyIZGQL
V7gJgboz98HzXUtBEFssh9aCQRlvwg//5GhZisIcOP/N65AxpJ5gimIDW+le
8NYFVVwizRzmEIsxZ2QGasac0bk4c5gqGROPMguCZj0f1ZjTTCKx3seyzGH2
oQ6EOSd9ZRbpYUmZI+0J864e0DUAd5A5i/ahLHVXmH0UNnYvq3YE0TwJHOps
WqrLWvjxRgFkfzMHavEyGTsEBjkhMrYMRIXYgPfEIH5OodA45ZhyEwABsuY7
mO8shpqRu6gZakbnNh6OoeY2OKOegBozNGjaexb3Ix0wcjk3NJhtHTXMjxRz
z7Bz1DZ6onblQICh6NRPqFW2hprWk0WZGHP+hLeTk6B2mICOC4JCqsB9M16C
4zc0vTIUXofPFzeF8CA2CtpUf7q4Xlvh+E2QLvrEzGsZImIhqJEdqRleRud6
4RVg3tw7gkLVpPdc1cqUSCIfGL44QRIgzMo0jMKiGtUuHc9hyVVg6V4CCCxa
mYar/3MqU/DP8MELmyB1wWxlel4Bm57ZA9/+k2tnU2D+JTiYfD/Eu3SLlKDg
CtBl/htqSX8l+jZw41uYXMXJtQ81Zh8lY49mdumGgqyfYM/GmfDgvY2hSmwY
OG02cIWXgooNOkD/KSvhtW/UWq4wSZQwZ1sMJSPXUzOUjM41QwnT44puq+w5
5qHcuO8CvdvPkPlYhwbZMQszUA2mX8WU/pLULRy/Z3cuIPiFI1QlloBIi6ap
cZQVtdPbf/fAhkcHQ+emNaFiXBmIr94AWnbqD1NXvgRHTqvuc5WNyXOzQQ5y
4K+986FTnOoOpdv8xECraS/Bb7eA96iS9ek1o87INtWMOqNzzajDJMIhlEdh
UQYt+i0RuoLO5nXGxZkiMf/VEDpRktVdSsY2WJM+WcPs8QWk0a+u971zM6JF
C9ZOxizx+wHIhbO7R0JVcf1lc0Op8hWgTLgDggI9/DTL93sCTt0Gg11Z3NLX
jC8jY1UzvozObTJ8gyFfmMLYTV8hvx/xgSbpd9Uipf+j3AyjOKt8zJk1hM2c
CzfCiuSJKlO7dsxXm0dH3wWoLDqzSkEVBTmntkGnGBvPcxDDnAfS34Qfr+Rp
71dwA04e2AKjNPMjmr4Ng2bJR0m+3/cGKO74awaXkeGqGVxG55rBhWmWWcai
4QPLIIGCJSiQizNeYSatwQJXabSR/a4d6lgluPv6m6tiO7SacMVTtwUXYE//
OJ7ODwypDVP2/0NyYrS7olNZ2X8Fqa0jOVdBUe3gsd9zZZnCTHwxpowcV82Y
MjrXjClM/MxaoTdIWgbNqJS5S59JsSUYq8oiTLnoHDhzIVnlTxDnP0+T3zuH
lUVfVimsnJB7+jFoGU7TsoFuaLBcfZkl+XP/eBI6RQfpZ8/6noxSvn8u7v9r
RpSR06oZUUbnmhGFSaGD6eKrgTBKde41QRU2K0NUScjCXFpZXsuDrJ3aaGVs
7XvnULPo3GqCmr5HnQu/b2vKU/ZBUR3g5bP5/OXCq/Dx0PJ8gHNUHg9fZ0uj
hpn6YqgZubKaoWZ0rjdqSNP4Qat5ez+tN6imm7+3p2Y6hW0fxZSAN8zb1YHk
K+gNo4kD8Md3jDeLfq964c5h6FkpEiIjI5XRkXy1QWSlnnCYFu6Ul+Sy4Bzs
bhtJN9MDIbzlLjiTD6KU5sqHvaE065MdXBsW//eWLJeYWzDGpZEhrBmXRuea
DYGMx/oCjx27j/ZoN+kvHjHrPDvCI8ufOf9HPFp0mZUtJJPlMetLGBFv5y9X
n/mDOGPnnd4BzcLYrmcEtHlN3fV0+fz9cHNjMx6NDGnNeDQ6V8x6NKHsJQxM
heZt+3m4qrHEvCjlSzTgzLt3oQPSV22FjOQJHgn8YSXgAnO5vXtc5J95Bpqz
wCvzTmst8FwydP0zGBDHbjyJgExdqslygRkVY1wYWeGacWFooztAz6M2olyo
bnvtWW3QQ2qZR1eEgU403mkrt8LqtIke8R5Rgnhb9NJFFcq2UKiS0EaJZmJi
ovJaYquGEGlnn14XlGncWrmnJq/ZILHbVPgmywITDrj5wwyo7mI/Kg4GfHad
bncrp976LyyqHUxPDYRSXQ8SgY4sEJg3MgaEkfOuGRDYuZ1o8ElhWPN2WvDb
dRkBo6ZtDuiGBL+DMIGsKPJhH1mC4Fu05EWD724Aq07kcHm6x2v2CvDwV1kB
deQCff3TflDWRk91VoPp39/QA537O2xrEspTTuEtntUXMOaBxiyWsUAbefOa
BRo7t6MQ6ATqqUmKuYi/XVVk9YCtMtqxT/6qbbAy1fOTP6oEwbdovHuHg3/5
A6F0IbgOLP/5th58ohS9J5wHP7TxJvgtVzr4mDEzFnwj+12z4Bud20RYDmBO
7pF0kcrOZUvXRgNXwD0dqZVm52EqNEz9X5ylaSRN87BbpdnKaFIUqCgEKMPK
vWKAF/3/AjxdQ1wI/+wVKkhC6kPGL7c5ewXn4Y02EZy9kPoZ8MttjT0H+XWd
CHGY4TNGnJGVrxlxRueaEaedG+yhTK83IE2hTbPgTOw8lBQT1iwBbBE080Ng
W71+G6Qv87jvwapG/c0Z5v5r53Fz3zW6POqTvOn6lwddKzhdEiMbZhmNcWZk
AGzGmdG5jU0408516WVQ/dOgeftBnLGRUzdyeIoDWTidGglgK1MmCLV6HwRg
FsD+JsyiLbB11uJh+BfSU+iVjzpBdKA+hS776ZYwhZ6Fl4Qp1N1ILbaQBQ1z
msZA8+kULAGa0blmoIUJoDUZlA4tBMiUgYwUdPKaiOKAFkpBI/UPKzzrH/RM
yh0EzaKBsGXQgmKhx+Gr8gv1JCjDUoXOqjD1O6OF+i4rC3XMkhoDDVPzxkmC
ZnQuCpogJNXOdUKzwemCzfkwFTIFkSCSyykJaCECaKzygdRteVY+GLsv+Bs+
i9bD5vA5ixQ4B0OthcfgFkAV+q5QeBsu/HoebhfqG7+mWYKZepYgqAz0PXLN
M0tQS88SRHd6Hy7LZwmYAKW2CZNuhKtykkwanYsxKYqbWXqb3GS27DDQ4ybT
JkWlmXeIi1I5d8k6XluqUnlNLIa4u1RadDW2TmUA2OMGwpsX8quwU/POwDMt
YqDsPSMg483jkM3bzJjmNfP+eAISeF4zHFo+/xdRNeh5zU+hf1k9r1ll8rdW
8prlJQH16ZwsAajRuY1MAHVxQNMgob0noKwOAitnLw6qDhFVPoCSEvcPhRqK
u4uqRYdlEdV7mfWBct+QyVF1QeGld6BdpI4q0fWV7r4ZfrxRSLT1yjHhGq/N
w3getnzH6bDru2ugVvPgvOofhawvYDjfoHFA5QnfQLbvDZpWL50lPMsCGy8J
rE9/Zwlgjc7FgBV/Fwf9WvR+hQDr8gOw47zqH50wb+naIsCS0tqDwf8jZi1a
S3Nmrx2GHrFUTOOqCfOP3eT+Onl/Ps02dwTRqR1i2s6HfX/lUGG+TeSWHhcM
gcEVoUfq+3DuivG+IskUJkbyovHQJpvhVK7HPvflDzz3uZf8JL3PXUESW5/e
1hLYGp0rYhtHEa3TL50jyjqnJEjiWJ9O7vMV9JIXj+HoFVxjVd0H9RqNO8ha
sbywHeoYxTeRyZLv46uUNTfc+G4qVHVqUbaFlIUywUzgFQiO2HYwa/evcLMQ
KqiH0yaDv+yBjGFNIMpOOy+71FEz/r4x0LGM3fdICblwaqsu+QkMbwlP/JEn
Sn4ODdElP85q0+H7G9KSn4qSyPn02pZAzuhc7w6hbnFqVx8EwQTWvKfTg6Qb
C9mqZp0xiJlS8QZKF5/Z12/aoiw8x+imJsrCMwih6381WgYXh2AFjts/w/I6
wQJbqgyCW2BADpxc2xDclJ2wphtg7/z64A4UG8uHQd0h6+HjC7mkeoXSnAvn
Dq2HB2uHkoJf1g1YpJdP5H88Ca0jmDYyGGovUnfUuTby9OPQISpIf3nxf8l9
miy9lSTp9WkELkGv0bmNhhalN4TT22DgCmjRUTPPa91psELtBhU14pMUWmJ0
HbB63SZIX+qJLHYHH/I/QrZYpuJkPLsI+++N5jOsI3447L9Y4KDHFl47AlOr
ujjR1WcdhRvZ30FqywgICvBor+go1QomPfk1XMmHivTnFmQdhScfqg3uIKEs
2ItaIhS/BO8NjwcHE4GHNYZ5H19RnRFYvqDg2mewtEWEXvEe0xmeO5MnKxSv
LImuT+NyCXSNzvVG1wENB2eqc7xuRrhe6JJWtKtZ8fCtSfEVLUGZjRTmH+v+
H+HrLA6+Lq/ZWq0K7r0RvrleQN5MXTsUXPsGtvaLJ91DuRbhkW9vqO+Xf+lD
WNgmipQfsHIqtad3hxnw/A/XCYAV6C8B+Zfh4+VtIdomeszoLLNimrwzz0Fv
vr5QVithDWD4+nfg52v52p+QfxV+enstDKsXxlkOCAqHFhk/kaFYlucqBjzX
F3j26b4uwbPRuSLPrCltnf4roHlHjefWlGcbwnNJhuPqnOfVnOfXX0hReP4I
TV1hLXr8za5Fs3YtxJHqXN2WTcZ0Lesq1wYGz1gOK9ekw4KJSdA4xqE7ZhGh
b/P1ZJ+Ht0MuzD4GT4ysB6HCuoDcW3Wdvxt+vlEYUIGPsNfg8+RWEMn0OF7k
kk9LPlx8dxrU5y2YSW1hMESVKQtRynpbXKUoH7Ny/Z60VFtYVZJYn17vEsQa
ndtQIDbCg1h90fDwNLHxYNH2pMUjtipd+6oO8LTRyJsvp5ERmN+VYSNx1btA
rkU7eN2V5gb8kJqg+jGEMOpCG8LCr7NUPzdt5FXevCALfnxuCrSKsev2DgTT
IAip2huW7/kNbhVCvHq0MgHknYN/DatAx2mkjDoP/vkwBXpUCvYoo3aUgtbT
XoGTtwqly6ir+UTR4VGmrN4NMat4FD9vN0DxeBE5vqVZBLmH6DpVuTVCB8tw
Ab2xFtGrTAdLsbHJ3t0Zqnm8jQ9dRUycFRxr3AX0bNbQY6MMgWTPIwkQYVNv
6FUEgkLrwdiXTit3V8zqzQa5Fw7DpocaK8cF6jdMgoBZg84BBRf3wzDVEk4f
ELllRPYJeHfbXBh+f3OoHhcFbocdXGGxULlBOxjwyGp4/fvLZpYRW3Yf4QRU
90md3YO6WgNX1/QJnKf7qHCoyJpbHN46DBFZo4zZxSQ7KW6IKgFmFSlmSwTM
3n49U8XMwccZEbOD3HE0++M7RphF53nuSVN4E37bswKGtiwHLnEmDIVq98+E
Z769pkvYqbnDgZUwqE4YCD5bss14xq14jUethk8+PB2trPYvaOjVnVFr0MzJ
6DhY9UHnXbKE7ZdoAywmIMXPWOuTpSkreee9995cjeV0at0RHBwiDtoj57SR
Q73mSONSp5qrv30F77/xMjz37Avw2t6D8MPfqucHHRycatfmPct7QzVq/kcj
3hl5d5Ywf/WDH1gwAo6x6WZghnIPONQjEKvohdv5+Ebepu6DvWt/ZX/ozW9k
eK5KRziSJL/x826Y3yUeXNHm7TPunbyD43KU/pYkuaL/ltrKnv2WTz2xSW3X
Tn7LQ+9sOCmGI/+S2W9Znb6kLIfg+zeeg1M3jX+7ja98wn+7JP6B0aFfRn9j
0m6jOU1iqkOfcF1Xr1kFq9ImQuqS0fDxuxt/E69r4W2z31im6ybxGy9quy4+
V4uP36sC6jMS+pPd1EEegzV2p7SYXfeda9Q+pLSJ4Sn2V9w+IUOH77/C01Zb
GWTqIONSDWQyUsYodqg4NGGHKt8zGb64sawlRpzq6Y0HpnFFTms1C70BMyXi
9XnqNGY+QIlbddH0Sq5frzXpJVdS4SESnbIO1SnBoqivtanId3C8PbCJpzUW
oeo+1qfErRoLk6/jyXoWixVzvCYqlRbtBwi7BRv4mlUMVGmDQGE2GmKgImmg
nn1qlRokgv1nH22L8rmEPRRQkmj1sRatWPV/ZO7Ih+wzR+GT/a/CUxvTYdHs
6TB5/Gh4aNgwGDFqHEyaNhMWpKyDnS/thUPfnoKreRDQTWIwEW9sxYjVQqKO
NVTDzKaxNYTRuVgFlEgD80Zv0D8FEmgFVOK9Q8jeETd3EmkoUwIaNLqcsGVz
mkpDinJT/f1nT2rhyz6ENXPV95aQdUMxCOltjZBo+tmF3H/g6P7HYdm4vtC6
RozqsKndPzvV7I49vBI0u384zF7/Gvznz5tknak6Z9p8tfvAXKUxLDDXcswj
GsPC6FwzLMLpgJ4wSBkk2vUThOKbYNKcxzEyypaAjFA6TqSnL1XJSF08Gn7+
5lkbEsEwJNI2P1PSC6HEyeNJCxYiGBtKtG+cPADbZ/aBhrGqU1xAFL/3CINq
HcdAxmvfwaU8kO3uiRk+Y3RgnuOYfTNGh9G5eNlkUfGtA5oNSFYbzYg6MsxX
IhTBJa4EuDDXJXLeivQlKjJpS8bAie+f13O6QjxDkbjb/cxMT2sji3Y3ogke
bhx/C1YMbQqlHIEuLngIAkdwKEREx0LZcuWgbKkoCAshNnGBNHtiV49xV+0C
jz7xGVzIhY6ScGHOzhhcmJs45tOMwWV0rhlcumnJMmje9gFek0vgwkwi3Ahc
5UoAl1OAKyN9kQbX0jHw6w8v6Hu1QuCxjTfMmLwkcPWwBhdLp+Zf/Qaemtoe
yrmY6WAwna6qQMueI+CRZRtg15sfwRc//gbnrqkG5MzzPv/GP/D7sS/goz3P
wabk6fBQr9ZQI1rd0wjQN9xsEFa3H6S9fZooxNtLAoj5PWMAYtbiTkkAjc41
A5CpZFWbL2rKRLqFEkcA5hQhuoWHIACWLwGAdg7gNgXABRzA346+qIsUBDgw
4YLTzwB2twagtt/gVvcbfn55FnQq5/TYDXPE1IfukzLhhY9+gou5hZFsKs27
Cr9+8hpsnjcEEiu7wSbuXClTaf2h6+HwxbyAdpKkYdbPGGmYs7jLgDQxMWd0
bm2ENEzeSkhj9l/Ek4SQxszHRf+aYIS0eCPSkPyveG6Qx1A3TyUtfdlY5YP/
MjpnYhnAJiWgqps1qoLpPwqufgXbR6j9Ebh2oFSTgbBo16fw1+3C0uphCoL5
WXDiwA6Y3bcBRNsDOXyu+O6QeuC82ogmUZIkzPkZIwkzEQ+WJMnoXJGkspQa
Ym3JbAgZNbFIlCtIElKX0jBx9jbITJ+j0rBCoeH0f1/WXbOEiDYtQeTvtxZ5
prZX3gO+GV9Z0xsF2iG66TDI2POLWgFSjh9DJKRvw5pR90Bppxb2wJj74NBV
+XBjlstYuDGj7xDJcBud6z1whIhTlPpomLSEh79jt1FK+Lfy7e6JXs0sPJGo
aGnQcKrT0+Q52+GJbdp0RFpP/fHTK/yOXcj+OxECsEYGJZmNuhaHHodKz1ej
K0FofGeY+dy3RPBGpZraXVz2z2/A8qSa4I7Rku2ytLglacEMut2StBid602L
i9PScoBurMys1iIQShwIJZUkKWFStQmztsGazNmckDPHd+seEwIimNzH7WdE
uhQHESJ/yIVzH34AP2cV0H0YIpq4BacO7oUzt+WRwGyPMSQwT+1QSSSMzvVG
wgGNH1gKLdpqKHTqPkZFAfPZxnQ0lSVRYCqviQoKGakzVBQyU8bD2ROv6SZH
AgqYfgZbeZQEhfusoSCzTUQuKOZCXAu5/JizdZhkiI3OFX8Gy+KKc0KnHmPV
EGMmiphepYpkiKvSOWHS7K2wIvVRNcTECO3cyX+RT28sEmUbEiksj1eSKHe+
M1HGnIGxKGNe0+GSUTY6t7bXcw5olLRYiXIfauc6TjVVwKyCMUlyVckoMwXS
ZBLllEfUKK9dMQn++f3faFI+Bgk7VhiCNQopSdjvtRb2GvSlwrxsyNN6FBnK
PDDXXzMUMJPoCEkUjM6t7TXOu6Bx0iLej6Nzr/GqcfQYtXhiB28yLYSVvvYY
b0pthgFTCE2ZswVWJE9TMVifOQUu//kWmkGNYRO8jgF9HDRubF2M0HeyFnom
WCi4/hWsGjQQPpFsQa6Pr+ahx0ybIyVDb3Ruba97BAdt/KOF/r7eE1VTZ31c
19NJbPyfhCQDzMIfz8I/d7MS/qlq+DeumgZX/9qLppiwUUDWMFc27B2thb2a
+j875F8+BEsSo8DmW+6DRR6zocUij9kiR0lGnp0r2pKycwVLb56YTEiaz1s+
dekzSYnRNnT9ziI/fpb1yDNb21lLtkJGihb5LWunw/W/3zYu7iuGVbxs5DtY
izzTUeWd3wePNgnXijaizHVUmFOtWfgxF+Jog/CLuvnG6lc7tO2vh7Vr38ld
DSLlve/qgMVp22DDSi1S2zfMgOxz+1FDWtmr3d7a1dbMOZyQ88crMKa2Wy+R
sfZ5w9xcsQuO2fvGIBe8HvkaTT5G6uZmJPnOQT9N5PNGPl/k0eqBuWqHPton
RhlllWuufqgiSQo2wFPKVQeJTX128HZmfTFv+WZYs0JrYLVj0yy4eeEd1CVW
NiLtrEWkEh35iI7w5i9PwOBKLrEUJKhMEnx6XTtDdgmEWbBi0cG8dksh0WmD
HFeWfhya9prJI9K9//SqCPrYYMZcWokf9yrqz/zktrlw++J7ejtp4UK3LUFA
2loLCHsJso9BesYr8GNWARkjeZCyvtsAPeMcYpBs0e1g+eErllpNY1apWJAw
n9xYJEi6k7/vc+sMWsPPZT+jbdIs5e9Qwqc812vQLK9bEGx3Qowkc71kOyBk
TVuKRXflFsikRoO7tN44ep96IWqxkpGUjXhicSLOzI4CwRnXHqY+8QXRggRE
MhqU4F45kgLtY+yeZblle8D6b9W6HNkuvJhlKZZ1wkxySxtEXlysRNKPpyg3
VH5eLJvE+kxXP7Hk0efBeSyG4n4pFusaNPMkfLoJH9E03MR2gNn9vfjUYtUh
F1txYBKy0n5GoE1xEHB5eloRs5XmD8OGj86qtS+sEIXI1y+8OweaR9g8UHBV
fhCe/OUmQUG2Yy7mKoqhgLnXlpFEgRfjFVGeEmVrDOUhodskraWyMpInDV1Y
W5IHlkcUeaBMUFGpE5LT16m7lQSK3c8tZ0Y9WNu1CCS2ZfzMRetiTgZCwwYW
80BbONQdkAZ7T6ox1+s8c+DM6xOhXmiQUMkcBO464+DVP3LIppoUG5gRKMYG
5jhb1oAN8f2wczEtLBMa1hqwEtr1nKiKDRPa9IV+I5aQ4NfhvBjPFdWQ1YFv
JRqtQl6sVSH/+yW1phNNV0UjMGEpLGx/tCQwtSomTDl/wgvT20GcUy+eIz25
u89/GX68XiBsc9yCX3cNU7uR6iTZICJhFuw/nyetbsacPjGSMEvZOEmSsHO5
fHaIfhwTJRKS2ncfp446CW36wICRyWgmtJYkWtjC04agxRxD1ZpNWi687zWt
ZhPb5sDQwpLicX5G6x5raGmDjyZUvP7jy7CgR1UI0avryPQkrGp47+/CbDi6
pS+Uc4qAKbNehxQ4cqWA6ImkAMNsO2txIIoqUnHbTjPAsHPtCGAhHLBMaNFl
tApY88S+MHh0GrpnVotDYjzXVUHOxYSOLvrKkuSVvFrzvTdXY2aKGFvYtlo5
P7PV0hpbHpWb+1bAoPrhRPPFpYpkmZSgLJM+/Issk7T/iB9CRmeIZeZgmqdB
XK8N8H1WIRFKGqjuMY9NjCY3QkR5SZqwcx0ITS6BpuadR6o0tWj7AAwZl4lK
NmSHq8rIuSw5KCoPHZSmZSkZvMjzo7fXY2JCjCZM9VrezzS1QGjykuGHM4Zy
/oZDm8dAy1IO3bLAwZdSe47/CQcWqj4aghlGMFQb9jScuFVI5NtSAxLmeokh
hNm0xksihJ3rRBBi8sFa/RWE7h2hIkTk+EPHr0KlgrWQQQVDqBJyLkNSLM1j
FenJqStUhEh11yfvb8YGGgwhDLV4PyPU3NqAxO7J8y9/DbtmdIYKLraOckFg
kNqlXXd9sUVAwsx98HcukIIRKXow80mMHswztYIkPdi5bOe4Nqke7zRcJeWe
9gNg2ITVhiaVIhUVESpY3U5yWrpaiEkI+OLg9qpItLFNgwp+jnaCtWhHsaGD
FFof/zekDm5MhKIOtnB214RhO36ArAIgdWNSAcasHrEAY+6iFSUDjJ0bRgOs
2gN00uq9W3UYCCMmrRU8cKwPBRWQoLtp0J99epUacFLp/s2RndWRoGNrk4p+
Dnoza0HXE675cO3oCzC+ZohocRPkKg+Jo1fD3l+ySdJV9oONmSRiccdqECpJ
xh07N4QSwdIyDQZmQMuOgnHI5PVoGads/OORc0No/LdtSedlnEc/fyoaiRc2
7GMC0Up+ZqJpcZhQDr91Cl6e2BjCbYJNkbMstB67GT46myO9SMB8BzEasJKo
ykY0eE3+mCDUAc2GrFSiP0Qo5t3AlX7FoaA8ci5rRSDW4BE3iZ++3qUr/UxQ
wISglf2MQhNrKETTlwqufAorupRRK33ZejHQURoSB3eFGqFBenYltDYkLXsd
fsqSv6nFbPwwPLByzCqSeGDniv0pdPt/tWcK1woUB49yyLlO+lUrYlrIi5hO
fP88iCpBE0KwxEkVPxPSuDirBhvknv03TG2sygooIU4IdFWCwU8ch5uFhXD7
j/dhzfCmxMZaTJa4yrWHKY9/Sio2ZfO1mIkexgtW3F1VkhfsXOY5VO+BZO4N
0K7LQ0qct6GFJrK8xCHnsj3zcTP1UiRSfHLq2EvGekMTgGzIcdjytCQANbIG
ELvJuHXyWRhRTV196Jvy7tow7tU/1F0hzSqS+uf953GY0i6OWOyJ1ZcRDQfD
ir0niYO67MZQNUmYMAOJapIwYee66FdS1st6v9OqJRWCSXN2lgiqssi5rJJy
/ExlEEqjhQnJ4+DPn181UC+aQ4XtFFTzM1QNrUHF0yDkXubYNngg3umhI4hI
gFn7zxPXuwAHO5SYPL6yEHpWU9U6nKugYKh430zY9fVl0kpEVnVQ3SdXDq/S
pdqDVgfU9MmSQ3wP9UGsbNhgpEncPasYWDpe3FUsyYRWBjnXRlmaMGsrZKTO
VFlamToBzv76urEU0oslxN0s62BATT/z08AaP6IfwfWvVkHX0naRH3tMB0j5
RNOhMLcpYqS2P3MINIqw6XdQyrcxnUmtnXqQka5owbb9PPCYTyc2KMm66jFY
GvVdxJXynXuq8mieDPUXLNwfaUbRrUeH8jOIen66Csua9Elw4dQbQiLE+sCD
uSWWBJL61iBhvgLk3vnyoaWQGO2pU3DE9YIN36mSFXZo7vkjsH1CGygjbgSZ
eCyyXcpPvj8FPWY85RFlUYTEn9OHCk4I6d1c9LjaA4vmUx1wT7+FXEVNtLSE
EBcS0UTkuU40yvOTt8PaDK1GYl3GZLh4+k00P14LeS4JeW4Je+72LzJR4Q6r
RD2yfyY0Cw/yiEpwlaHw9AnVBFGbJZxqAK99/yLMvb8y2cyT8UA8dymLNSEJ
eJXeYoiK1fuTpq6i12NR6jbYsGoaVYtPhStn9gQA+Zs4+tmH1V/B5A/z0D28
Nh7qFtE9hNadCK+fyaH3bNo20sm96TAwsTd8bCQ5tcOj698SZ5haZEpSb5lq
8u9qkO8cAnZE10Zmrgj1q11EkTwi1ac9CbVRysipzfvMFvSMjyphU0YbO8dK
rctQazPC1a+eqNkE/NhxVclX9T6ruuQZYerXEPE49ZGcuV0ZnjSh6mZV5L1P
3Yo+qE5sRDxzUL1Vj+bf1fT8zm74HF8uZX+q2gCbhJ2LGeAWnMRECs3nwnv/
5FH7NuW4ghytlZrJhCOuVop6PJJ/DaBUt+4zg0vYeg+ew6hes36bWudGLtJj
G2fCjfP7Nar5R/3WMZmPqy4IOwSdY5gtgSYKK9UpHT67WhAw1ABd0UdQYc23
c6PgYKn8qy4ydcYIdLPnIuk6nak4yfTbvs8juohr2CKuzMSmS3GDqLZAN3su
kl7O9Zu2QmbyeK7PvXXxXVTSV8NrgDyo/C1G0yBmLizpRGuxBYuHpM8J5fpu
hqPZhcN8nultAkm8RX2bOhb13lyDBTGaB3EVCyQNolM9vfaAldDi/vFaAFv3
gv4PLcXKCGSXOxE0fguWrYW0pWO5JDP3yoeC2la/ttq2gJcpp3EIra9kahYn
hEIX0sBgqDp8F5y8BQHDJceQIOTT49ueETPoXIN+KrGAMqll/cEroX23sVzc
NPDhZOrbUbxohtFc7uJkvSvHv15MEXocHEKjqt3t4g6e/g5tjeKE1q6FNiYM
Gkx5A/7KhRGSUbVJRhVzV9TzHsa3LFiEWZuB2v0zIbHLQ1QPkgSDx6SrEVTG
1RJF2k0/t5qpN20p8JrYUsDXLYn+XFUkYlhyzt+3KdWLQ4By+PVvYG7mAbiY
DwEPSYbfLhl+zD6RoWPmA4+Fn23daF0mhlItR39Vy8GWctjUag0F9dgAZp+4
nOo2CArvv7VGnVox+0QMBSwJj2HkbxSqWUNBtszfIRl2zNjQXoKws0SF5nr+
oMe+vcNvYffckklJS+Ou2Yff20Qv7UGnZOQrI5HCkqn+jnzVOxN5p2TkMUdB
RwkizxIQdfvprY1p006egPBX5O30a1p6Mrfh/vyjbVgaW/bzj+3YY66X/qaA
jztyFKhyQeUvz/nrDdi6ZjWs3vwy/HEbHPjTgySZcUkyg3kDOkvAjJ2+Q/1+
ulk38d0lrswKF8ElxiZExEZ9aNv7miszEfp8e2SnMM4jhpMm3GDqHyx97m9u
+KhljZtrR/poTaq1BJkDf1qWm2BJbjAnQJckN2Xo0Q0eWA4JiZo3c/v7R8Ko
aZvVgJIMUIIkFHXoQoFsyu7ctpxrPI59+TS6M5+IPOe6C8GtdMeD61NSHiIZ
UsztL1gypDE0pCynTTzdmF2ougX2yFa0wgWzELU2Hmjynie2LeH6jV++Eyy2
TaxBsV0NTOCL7Yj4GxE+7hhpye/Mp95tgIiZxZ8uBZeZLZwqIq0GLFHrUjRj
mAlkSwPz+2K2xbKzhVh4UIPSIW6sr1iuqTUwfR9mW4zNDlgFAWYe6W86uBD5
fzk7hEpygvn+uSU5iaLriCa95woWMpMx9xh3CfioRvmYOHsrtwEkm+V//bIb
1QS7kZhgfGD1SphzpL/54KPW/5KPMEk+MNPAUEk+WJ6RmG80pZtV3R6YplrM
YZCElgCSKhQS1VuMbpITi7kLp/6NTiehSGAwSLCCyVDkOH9DwgcvOUjIkVcP
QZeyLnC5XMq/yFc7uJxBmlV6YBA4XS7taSe4QqvCyC+zistOuCQ7mBVhmBE7
go9RGB1bEnpM4/tnvQbNZisTcRMIW62ElQClShSlqfM2Q3ryFI+dZ6zMKAwJ
H4YSVtYdhhwni4jscXycs4CSbiPgZp2J7OVh6OfFZiZCkhnMszBckhkmSa45
YCUk3D9BtIoQ+iDot6PsDiaSLVln77QMSwX6vtMXbIK0ZZNUWLatfxSyzr2N
yjbCkQBhsGCGEuHIcf6GhY938rDkXoCDb+6G3bt3K/8iX+3wbFpziCSQhNaH
5F27taedsPv1vfD55bziMhQpyRBmfhghyZBHJW2XMXxvrP9Dy7is2Dut8Zju
fVwMhsrT9525aCOkLtV2sXduma1afGH1jxFI3DCGMLOaCOQ4fzPEB7r/5QIH
8zw08kvEnDIxWOoJsLCaWbLN1rzzQx5F/Fz3JaROdfdkBBKkoE6EJI5CMnfJ
OkhdorkX7doxH3IuvaenLEyAwAolIu8CEGX+PwARLQkE5r4YhQDRkAaf9O5t
3XmYXjA9bmVAN4OgTpyt26mWoUHdtHmzmhAhQX3p6SWQd/WA3gNMuLhRdyFY
pf8/BAsTE2HBwpwbO9DANByQzgvXyDbY8IlrApj+6tWXtqp9AQWJgt6oT1o3
658LHvv/4YKXkrzgmBlje3afNzANWnTQd5/0bssOeOl5vYv13t2aUqA3coGw
YcvfF7xU8S549nfToVPTxtC47Rj48jq/4EWelr3gsZIXHDNWbMcueP8UaEm7
7iYqQ9DIqRu5Gbd45zOGBmH7tlW8WfR7b65Wg4Cl2TFzbcwJzd+BibEWGNld
2dKSlxpzMtQHIi1dXlvwpmw4rGiYHNBq4FLeIqV914fURoORyDowlk/x+lIA
8y1UZhBuWyZElAnnxE3YIwe2kCssjFn61cZkVJi/ISbP8neUo+9MlMtIRhkz
KWQGg4LQn8z1sT5Pd0Dr/gvVGwO1b0KPsUqgtqNl0ayiQ1zz+TIkJDcSLNqi
vQ4zmtP2Txfr+6ef7kTLxzCHwnpIZLHjSiPH+ZsAPr74l4CykgRgdoIx7L5P
IIBSgHrgMoVd016zeG6za98pvGfC+Fk70M99GQQHI79B1GdDQCOEo6H3dyQL
G1I5j+2qYn6D9ZGQY8eVQY7zNxp8UPIvGnGSaGD+gEWnAPIvTJyJuY276cCS
0OMRnsbsMWAmq9RQKPFKWWJtsEVajCwE8fuNoq5vbKttDu/RePLoi+hWG2Yh
2AChADuuLHKcv2nhA5gcLXHq/xxw63gmdGlYG2rXVh4tRsDn1+Vdl8pJkoQZ
AWIk2SRJCmYkCR64fYfMdyIkGXXIFkky8go0I4nlwtQK1jS9N9efx1813m8R
nmuIEIIdF4cc52+S+HhnjaSbP8yE6i6P5gTSJJWXJMktSZLdiCTM6W3ASp7i
JNu3/Ucs5SoPESejntgiTkZmgWY4sYLoyXP0DlGkxvX8b/9C0+jYc40QTLDj
yiHH+RsnPiDePZziJXHCDAExnBwGOIm7vKwsUTUO7DySJ0EHjUrl6Ig4GXW4
FnEyMg70xilEvOFVH9r2ndbChLQyufznHnSewrb0GiOIYMeVR47zN0p8RLx7
KFWQRAlzB8RQcvpEKQTqDva0c1BrFjoN87AwxUznjNpXixhhToNYTXYt+go7
bnnGdliZqpWxbl33qNqrCFOMNEEQwCbA+BKgkoQ85777WFSUxALzFMSwcCFY
xNLRpNGAdGjZ8UGP5C1m9VMBCTnmM4jJF5kscVHyJliVpu3d7tys7bth4rGm
SAgxAVIFP4c65O6HupJkqDEbQSzUwUio2S13k4GpcE+HgULaeD3PpIgTh1Hv
aTH8vm0GPScOpjuct2QdpCwe67GjhqlNsRukZkioseMq+hmJ4LuPRGVJJDAv
QQwJTI3KsqgNH1jKfZ2I56BoKiciYdRoeqLXDjsuSRSRYFJDsaPDK7uWQt41
fPMUEy8nIKHGjqvkZyRcfkbCp0q9iiQImGsgBoIbAYFlWRv3Xcg9d9p3HakE
S3eLE0EwajMt3mdg7oKhCAhV6GpgaUomL3B985V0vZQ5+xAKBJZya44EGjuu
sp+BcCJAeKnU/TEyVJUEArMFxIDA9KU83ypojUm74tGPbFWDJjq+iWAYNacW
wcDWFmEIGEwcSEyqWbkr20qzIUHA9jNtSFBbSB5XBTmuJJDwkenuTSTVJHHB
jP8wXDBJqZuOH816PsrzrvcnTQXS3dTI4E1Ex6jjtYhOWeS4cASdCnSkSktP
4f7mh9/bJFvshm30tJQ8rqqfqeHD192jprpPahwiNdo95KDVwv66TgomJNXz
qpNFobHTJyQOERL1IfbAFsHAnP8iEDBYe9yi5ZFfHd6hL/S86MCd/1obvFbD
zxTY7g4F6186zKNVwycFdg8KlKhjAGAqUL3xBUmHjuXpUOJNxO4aJ80tSoHd
gwIlcjURAEojwY5EnivLAdD9jUlp5I9fPC1dzZKIPFfLzwEPujsBH522m0en
ps+Ae04Wvi2MPTOTzOfG7TOynpMA5kTF1hliLiEKCWtpNl6Q3bZ0utu2dAz8
+sML0kUDdyasDvE57ZFzmnv/+SGUzOjv1Q9+YB/AgCU0HKStQOJ9w/UM39iM
AN3t73F4+rH5+nbSz68GAPkF+SL6xpd3Ej3qEKn+povo79tqSAa07vQgqiNc
krYDntg6x2O/Qv19W4jxyD17p35fcYYchwx4LMfSYmAy3NNeK/Jvo9xQE2ne
aGR6qkn/rmlzN8PKNM11cX3mFNVrdCyC2DfsuZvf38mwsD+TmCLWRUaEGkX+
dHJc0aUicUeLZsvCBxbxqlZyW0nyC3qHYF2Mk1jkEpHnsE9/OL1sjy7cCGnL
JtKk8XS4dnafEhbvy9YPeW4BH1xPlvRS1lBfUxaWN76FyVWc1BXQBTVmH4Wb
zE6VfM2Bc5+/DCunDYROTapBmQgX2INs4AwtBZUatIWkCcnwzKHTcKtQ7ypr
ZiKojMlYgDALOuXQaPq0qLpRYhdJw9Sk9xx+s9e513gyP9IB2VMkN2HWDiab
mjBLH6cjkUOV6RkLYCi935+9iOQCx4klGDRAwv0+JlfxMi7wMqmrU4JRu2/x
Jt6cP1+COWNGwsiRymNSBvx0w5QNNgfk/XMQMvvXgtAg8iL1ywwKhkr3L4K3
Tt/m7r0yvoRKoNFPrS8vO9Lyl2UCi+qxyCc7nFLTrKfeHrrbA9P0+zV9+val
tCPyLAyZCB/HK9igH3wmv5q3hPTp1BKGz+5cADmX39eXx5gRGiZi8WIIt8Qr
CUh9rIHUyRgW5qmb88eL8FB1sfmAQzULtrlLQflKFZSBxUm6nRWxd+4JG45m
iy2JZT0SxXVfbYQrIzc9rK0wLuzybl2h1RVOFPxc5wqJRx06Iz0furYUAAw3
OFdcg3KTcQFGpu5atDwD1mVM0XtZX/0AtVPCYMR0f5hEHHPqK8m6tLdfwdSO
iobC7O9gedMw0pGAHmKDiEYjYe3b/yUNZrX/Cm/BmS9egWVJNcloR48LBGfF
4fCvc3kBsnTaJOk0MvsTZTphCJ1YBpV5f6kVi/eN5vev/YYvEbbMdOqM9INm
dGIaRcxQEKOTKcaWJacqZD6sDJcPwztvrFRLbzBfH4xOTL+B0YkNvSWhs5df
6dRujsjXHPht8z0QEaTTGdNhFXybVRjgYMcUXIXP0jtBjJ0dY4e4fv+Cc/lG
vwFuQ2lGppEfoXdzbHPxmZ3N76qkY7iHMigYIdNIj2hGJqZ5tEuSyVqPpqRq
rlTk8eG+dZgXCAYlJlnEoMR8DUsCZc87AKXy8s2jMKeGizuJB0W1gx2nc/nL
+Rdgz7B4cNCXA4NrwfyjN2VRdEiiaGSQKKLoRlDEhGtB9JW6/VKhefvBHsWa
bgRFIy2jGYqYXhKz39RQDBZRVDOAK9L0Co8vDm7HLCIwDDGpI4YhthIoCYY9
rGEYxUCCAriwbwS0qKPpsOveMwY+uFSg3X84IPv7RdCxvvZSnca9YMfvOURX
I0Pw7ePpUC9EH1Lj+n8AlwvpmsAJuae2QEIYs8p3QMUxX0IWO1ve4tOMYCO7
Ru9G8JheLtij1ZFqwddWy+C07jgIhk9aG4aAa6SaNAMXU2aycyd6getUwZ04
Zzs8vnUxrzs59uXTmMUABiwmqMSAdfoZ2O7WgI2m3BRcfBuSyto0boIioe0z
Z0gHLIYVFF6GDwaVAztdPoa3fAxO54Iks9c/HwVNykeD2x4IgYHR0GnPP+TO
iL957u+wtUkoH5RdNefDsZvSzLokmTWyihSZDUaYZTdJ96iGcUm8HySxoG2E
gOWShNK3zpMUH2yD7Rvncce43358SdBjGlOFLTlLQhV2nEUrSUaachZ8NbUq
OClK7gYr4JfbHIb8v1+Be2OCNBhspaHXWxdIyxIT0nj/m8JcyLp0Hi7nFNJb
G+0HfjE8nrKrTOrKnL/vn0JZvIIl8TKyrWwwpKgHC6YVdUCTPvN4SrBjt1Gk
419AYwQRrJABw8uFnMv8WEjDrQzqJUaatZw98ZqgATXGK/gu4IXZUBrgpTUm
dkDOr6uhUSidAJ1VYMqXWQF8eQe58NumZhBGe9M7Ko2D/1yHisZsleZn34Qf
59YAF7vdDm0K23/PleUoRJIjI29LsTLBiXDE7pab9pzBGyjd13ui2qpLb9y2
o8hQg4tJzdjCBKvsXHE+DadHL0rZDitSpvJNl4un3yTxxhogY/MppjvF0MQ8
MP2NpkUPzBgGUP7f8HLnGJqvsUHZfu/CpUJwspeVe5P5Nem9SWAI1Ev5GW6D
PJ034NtJVeiwqtH52Ok8WTrdknQaOWqKdDoQOh2U0YTuuhilx4AZKikKRaUQ
QI2krWaAGjl1YvXnKZnbYV3mFI/tLUxuFC1JLCaLxYjF7sT9TaxFV05OrLJM
u3JwOMTb2e1ye3j2TJ5DePnq4ZFQwUFfjkyEp//MqyRJbME5eK1tpGbhSObl
6I7wziXpeTlUklgjj0+RWDtCLNdYkGLCrmMFz70FAZj2MhpB2EiUa4YwJvxl
54pFAWyjZuU6vfEaq/XAxLiyCMs6l2Oeof5G2KJnaCk+qv4IC2sF01HVDQ0z
T5BR1c4hvABv9ogFGxuTH3gHLhaAJMIF59+AbrFB/M4lpG4K/Hxb+s4lTBJh
I6tR72JFbMvH08WNyIQGjExGR0gMYSP5sBnC2MckDEGYbe+s27hZbTwt7jVi
c78swjbkOAxhLBHlb4QtepVyhJVl6+kd90AEXbY6q06Dr7Mpwg7I+2MntIpg
K96qMPWrbKK2l0qHFt6CPw+8BI+tTYG5U0bDmGUH4VKBnsIvvA5fzKsDIYEB
/B1qzj9G3kFbUzvIr+1EyA6XJNvIEFUkO4gug70MTPqlQ/OOQ3jG88GxGehN
D0a1kbLZjGpMPR2OUM22hTZuXg9pSzQLvFefXaZuWmJ1lLJUY+sSjGrMVNXf
VGOmqnZOB63EiGUj5j97oHcZmmeyx8GA9y+RVFAQR/0W/JxclxIXCO5GK+FE
DkjhTL5egyMD4uhgTvIHMdBu2YfwTx5r5a78lgXX4dtNSVBe6LJMljU7T+fy
d5EZuyMkCfdt1+oQCVcfCt18vK7XLxUS2mt1g61IRnTiWjSFiZFtJM32JhuX
fEchNDMfg02bSAtEvTEe2eTEEvS+aUYkmlkHA9ohx2P5Vn8TbNHSlbEMJLE0
kd1yBUF0xxfgr3yd5awvYGJlCmtQNHR88Sxp5CzFsvK7QB78sTMBwrjqJERZ
vzig9D3DYdkzH8IPp85DVs4tuHbuBPznza0wo1s1cAfpbehJErfN6p/UsVp2
/ypSkmkmPq8tMM3OFR1kGcsNkpbxBjtqE6YpG9EtTYzl0shxkT5Z9nyO7UEJ
ZQ7qY89r67lT4If71mGqENmBuD1yHGY6629kLZrOagvWMLh9IhMaurW1QmBo
I1j9aw49sgAuvtsPytq0kdNebjB8cLmwijGr7Admfz0WKmn3gAGhnL8waDR1
D5xXxl5ZkUmUJH+aHD5Y7FIPHQcrjLXRRK8du48mqVM2IYt2+tH8OW+3QhEx
XqI90xsx8dz/a+89wKsovrDxJDf33lRC6L0LKkgH6YIoCiiKYAVEehORKkgn
IQFCb6GLooKCKIJiQX8BlaIoCBYQRUFEOgQC6Xm/nd2d2b3JyWY2e/H5/v/n
83mSyN7dnb3zvjtz5sw57xG7Rcq1rJ2d78/RJQtfwIGkxOpWNDIdo0Y+Sg7X
3zSyKYfLaYSss3i7XbTuyfKi2suHkMI+y/wHG9oUFcdrjD6Mm0BZPqblpOHC
7+eRlqNbCAVRS7EXzm1GC27cuoqi4TMdUD0siAdtBoXXwpMLDuBaNiwC/Gmp
ZDPLuuoj1cNPjzcXe1Edp80JenQRM2ci3n0zRuS0HD2wzgh1JoeT24elTaVd
DUsW6ZqDq18+i3LBPq++5kjnQ0VEQyw6mc7W4OqSA5lnsL5JMZS+txfitx1H
itL9YtqzArSIuh43IjAi0Hj9adw4vQfrJvbEA3XLI9wVqFp+QZ4iKF+3A16Y
uBp7zqbnH6FNSyubwb2bT1fKcMGmLBZlG6H+dpmHkAB1+RylfqCVh2reeVhu
R2UUo0GwaSBgrGD2UqT62zf0hhpYShLXFlF/u80Di/rDAvKL6PftnzukR/vA
oxhoy7Fq6QSxTfjH0bcZEdjokaS6IBn3klziWFvLIen20dOmLnEp9Y/yTt88
gnHcK65YUe02/o7vR1XXd2GCULzDFhYupjEzUmNm4wjd3eNFubYj8PrhZLaF
mB8zA4xN7sv49IFiukPShTLdv1EWFLo9x0avdKRcv4UsZfSKkqRjcYKOjwin
4iwfhbLHe7wqorbNaEcTLHpEH3+YolhCvCZQlzBzMP79/T3SJGlhBchtBN2m
5rEAHRn4a3kTRPJlYLVuaF4yWEPOXQHP77nGVo3lODIG6Lr9G4LAkIroFPM5
zl21nF+ANPwWXxuh3IN3dyyOp6GEJL6Uhi5lseQu7qEMO/oq0KtK7Ddt30sE
ED75wgwVZ1bG/E6BvWGGUDq8lDhAjVxcYqMJT+V5afwSzIp9Ua/+MxxX/v6Q
rOBD4dzcau65jVyKtsel0vpH2Re2oXNJFzdL1d8hNV/FT7e00zUSMXMkGym/
bUd8j/ooGhyo8cirDiLlH+iHtqWC8wwcml3rRvJXXYXlHFi0LbZfzAmQZVBJ
SQZpbPHNMar9zDzNDexB/e6xaKYrSjFH2LMDZrHiHNxPRZU9NnOKEvMtSXBK
yzjxTTpSPudbaKzGS9x0bf9h5aJRap0gSlaMgryZlXl6G2llU66Z0wq4jv0D
K7NQUWPNHRiJpitOKYMXAioKWmXg3O4FeKZWODOLgwUP89Io49QKNAjXXVfu
yhh8KEWaRqUkaRSpTz65s5IUKun7uF406T4NTVpry/Xm7Z5mFda1AcTkzi+I
UEUIQpUiCMU1iXKnJA0avUrsao2fMg8xkw0Jq7TLn5HFUSnE7yXOo5Se/c0q
m0rPZfTpKO14LGqH8vDNALhKdsaHF7Kr8LHsxlGsfb6W6uhx5cskZVZLOYg+
Fd3CyG646hSL5isuSabSkmSi9KR5ipG57BQPS2nWbSIa62v01g/2YsW4DSlw
A/wA2VGLSicqTZCMSgoRaUd5IgbcmDR9jhDI4ilGVDVuigxNifMosWh/E65Q
YtEKUzLP4+OJA7Qkyt598OK8n9hKviof5bKuYM+0Voh2mUY5inDZ/+KdZkV0
0zkI0S3jsWHz5lC9btrWz47hRrb2ALIO9jKSJKSkqF0ECXm+RvPHWdqtFhvV
rlN/9HlpmRjVzCSUHemorKEyBAmLEW1QTlAq44g73qfHGLpMH783CznXvzQJ
a1mTpglxHqU97W9i2tSebstJkp2MA9ObIcoVkI/dxebgWziirQUDInR2htae
hRNp9qjGg5rqFEC1MIJqwfonJqqpPzW7a/6DZrr2IysN2+/l5cEEC4IlmUax
pawk06i0Da3dkDzawuayK7s/WVRNEvzGxHmUGrW/CWZTjVpkCmWew9YeFeAJ
pCOJlQXmpZ33IzrQGbfKSXKLEq528xWizq1a3Wej1cPcY6Aq5IswTDPYbklC
UaQoJ0koai9Sa9ejEmrAqOVYv3qGyPX5/utVNSRBbkScR2lR+5tINrWo71f/
uJF9aSd6lHf7jFDcF512PIZn64idkcKwqDzBopY6R+7uPgttOryg+Q9aPKYK
AHkJxDySrKCQLU+wgtKe5hYUEwWaN1vLXWBxD8d+eMMElzU0DYnzKH1pf8Nv
U3NatjhLBQK65jp09Z6MFUX89FW7iO03Q1efgIlKHalAwETpRfN6wUPHLENc
jFHf4vSv75gEGKy7sAFxHqUN7W+YbOpFy8JU0XKczh1i77v3zU1Lts/duBVf
OD/DFs7ibTLDmb9cty/EVCRTRQJiKoyfm4ysUECcXihgfvxQVevobsnup7KN
KK1nf0MccnsgrmQJcd5U3LwrCi/qdZkgCqPp2kpqlw8avZJ8c0VGRAGDLpVN
UYmAmgqID9KhHmnSZ1o6bwSu/bPDCBRLSbINTT3iPErX2d/w29R65kJNbH/m
4oVLuJ6ayTYHekmyorIkKyjBZx7g0vCRkaJO2gOPDkLfEcaachCh6E1Z5gUx
hArWrUwwhDLWgnUu5vayjZ1klFtes3Ssb7x4IRhTlziv8n/AGBEgbIcxJYBr
SWhblG0UBsLljUB0qQqoWrM2GjRtibYdOuPxJ5/DCwOGYsTYVzE1dg4WLF2J
1958B1t3fIovv9qPH44ewx9/n8Pl62kssutRScZVkWQczz7w9dXOZkWyFOYp
XFPO4PkzBsq+ngNqvRkuyTgq+6CKJONc+kRnZtyr0+Zi+iQtCPattZOQceVz
AVwhyHYPcV6V/4BsNkWl+UeCbMp/UervCHVvMzA4BJHFSqNCtVqo06ApWrXr
gM5dn0KPFwZi2MtjMXHaTMxZvhVn0tFekmBVJQkWpE9qnGCqlOgDfcSOdFeT
SGxed5Qv4FRMP0UqKh+A+2fNQ2Vp3QLi582InS206t/fGIPsZFMEdSHYU4c4
r+p/wB6b4tIUe8pyR6wmiKiecb8kNarlS40wMzXUH0aLe7rHoakoWPQ4nuob
G0YwgvLiU/HwFCOoWPpqBCNK6YYSO++N1+aKCM7PP5zLBOoNKWH7ZKhNnFeN
AN7fZHAVhgzKAujmT5j0bCd0uL8NWjRtiLp310S1SuVQqlgUwr3BCAxkySOF
J0l1giQ1dS8VWwuZidL4yRg008uiM19nj0EJ+ljgzuNYZBuIVFw5j0M3sUL9
GTByhRAuNTOhhDg/Ea+tjhXOyn1fLDPczYUoRkati6r/BzSwqTyticxEIycz
FTeuXsS/f/+JE78exaHv9uGrpF34ZMcH2LLpLby+bjVWLF+ChfMSMCsuBtOn
TMSEcWMxdvQQdKlTFMGBpl3E3DTxKZAyYv6Hggg18iWHV5CjRfdJQoFWk8lY
KHaEKb2qgoaIWvlaHW4MG5eIdSsmixDMI/vXGruvhSDB47cFcELsMv2UBqi5
YIkmc6HMEVlXcfjdqXiybjSDSaAUFI47us3DiVQEUMYAdyd+uv847h+60oSN
rxODlxZo1XWs0Alg9UaY3gR/Qc1R0+P1vh49KRFL549R+5ol6TFJErBv04d/
8dSfZRgsYm4yr+DQxsnoVifK+JrBWuBem6FI3HMW6cADFt/0xq10NOq9WP0+
XfR12n2PmcoRd3t5rv7wE2YkYvFcQ/Di3z/e0x6+r0Btj7qILODhywiMknF0
81R0r1MELvPDB6No/ecQt/0Ebuagg8WYO3HFJwKSzjokLCqwaQffqED+DUZO
XIT4GUNE0cdLp7Zp36Af/wY3Dyh9erGgb1CKf4OcWzi5MwG9m5SA2/QNlAEp
rHonjNvwPa5k4mGLb2CeNTrx5QrLyWv3nFBAf7pvrAj9MNsHo/VvNY5VKNMX
oTxoaDHxcgk17tRfZThWgn9JpgP99Uq82K4CQoJMXzIQntItMXDJ/3AmLadT
vjfyVYBWbKI7+QBo0gyiSodyzaDaT0xDo9bd9RnyKXWGDNIXWOblUf+RK6Jz
ddMgkzCvuVZHDTFGapezSGDqPD6+msfcEL3bJ05jSVyGqC+LqqHSCilhaNmx
j9rxuctyfLVvu4ljdqQNGC2ycPXQ25jwaE1EuALNtAiOugdPxXyAYynZ+cu2
5xWCvvOpuQGW3CAiYuqqFcAe1yNieqL3i4sCuOc2t7OGxW8W1Xljeo8YuBT2
VKieMqda0iSPvIsb02LiRcjB1rdnqLEwLgKakgQ0shBWJ84zbDH/TMN3FMbG
YjTJwc0TOxDfowGKBQfy8L2g0Kp4aPR6fHspk6lOS42PhviyodxYU/BlniVf
+A5Dg0dGKxP2o6YJexnpphHrMULG38wdq0Emv9A8hUTSgw3faOJVocwFxShx
iVIEcrIIU3EKtQnGOGGRGNDkWFTExKL0f3Zj2ZA2KOfVWaSs0zyl0KzfQuw6
nco81o9JEslli0gec0qm8CE2fngodyF27DYiF150QJKZS6JmsWk+txLyNvPE
KhrPbPRT12rH8pbDVpVFZ04SqXf7vlxGqkaUJjCVxb4qcV4dgktO+CVGQjl+
ReofZV4+iDfGdmKZcQGCXK5I3N1tKrb8fJ1lv3SVJBcldczJVTsPubyCXHcx
u/XBPj52K7V/GUywKZxgk5XwtpkRlKyyyxabvEINaqiylJw3Z7yQ+2QVqrwE
cmUI5GQRrkKcdw/BGCcsEiOhHIvC9VEqO+UYPoh5GnWLBkO4BoK1whgPjMDa
/RdYZHs3SSJRQsX5E0mZ2p6ZhRbtTZ5GHx3tvGLDZgKFEQSy0sc2k4ASQ6bq
HuRPIDfGTF6FVUvG+ayLKXmPsgRYsqBWJs6rS5DECXHEECdHnFCdODlpp/HF
ogFoUdqTmzgV2gzEws/+YlV2npQkjkeSOLyIiqod3LqbjwfSSuw3b4UTOnqu
IOJQYsRuS+IY9yuqnz3cFJ3BKmyd+2MrqRxcjgBLFtRKxHn1CJI4IY4Y1Wzu
aqT8gEF3hbLEGMGawOBo3PP4OKz96gxLFH9akjVeC9aYNSl8ay8buQgvDF9M
xkN6CdZQgR4eSdZQUXNUIQvDNZq3fs/oib6BHlfPbCf1V8oTSMkiSuU71CcY
4oQ1Ykgr/F6YxpoSirUTiiLRJVC6bAVUrl4Td9dtiHtbtcWDnbqg2zM90Wfg
UIwYPR6Tp8chYcFSrFz7Bt7e/AF2fPol9uw7iMM/H8fJv//FpeRbyMjBQ5Ks
CyFY10RnmDkopP0jg1gxZzKEm4oGo+I3KxBsooL7vASbqurMYalUM/RUqrXL
x6kBH1SFhwoEWrKoViDOa+Bn5tjUnqaYU0r97UagshwLiYhGqXKVUaPJC/ju
Ou1bp+APtRp0np6b6zxdR/KhQcI73fnJ0UYNkAKiwUIJmlDB31TtEWogooIG
ra41b8CF6XSaPN0oDLZp/RRkXN0VQDmHqKVYRQJWWfip7D8jbNg/FLOpP+3v
jXoq10Qs8k1bb1w6vFa3eB99x269ppClEagwMoNaiZxeJLX4eQXNcVSQYqgF
tcyWEXdPz4iJFX5HrjFGKepSxyoRcMrCXo44z0hI8A+1bOpHa3+KahtO3+zC
zu1b8c6br2H18kWYGx+DKRPGYMSwgejT82l069IRD9zXEk0b1EGt6pVQtkQU
wj0uFhIQ4YCNVJIdxUZebrr+UzNxr15VtmmbbmoVXEq0nvI3hRFstAqcLIiN
lAAvVRWHupbnM7BIg8ULZ4hIgz2fLiIXeJRPs7IDNlLJ80aelX/YaFMbWts8
1HSDslJv4Mr5M/jrxK84cug77Pt6N774/BN8tH0btqyPQ/+2VZmgT0C+UQYS
1KOSjEWN7B4G9Xi0ZONuU0X2eku1GPACUjKcCkQLJ6hnFUFZEPUo4dxwSerx
bSBWg+a1lVO1+IaJfXDom9WksU/Nu1UIuGVpUYY4z8gh9Q/1bGo6l1f/uFXq
3frzC6wY2Rl3RQWbKnNqG3jeMi3Rf9GXuJQpHTIZmS/LQlG3xwIf/3mDR8eh
YfMuhtTc8CWkHDIV2KaeF8QIRvEqQpJXpfO7M8mr0DwCiIPHLMOiBL1m+9T+
OPHjm2T1QWo/uCqBoyzelMSMkTDvH07ZFFnWtOk0nY6LBzdi2rONUNLjsx/s
KXUvXkj4GL/fzHlQkk5FLAatej01Ot3X5SURxv1Q1+FMa06Fi+/TDSJUWaME
fagY3EhJ+lD6sJH50seLofq1r05PRELcSypt5sQMwpnfNuu6A1Qt3yRjt6wQ
VClFnHcvQQsnVKGUiwuUfglWZQzPJK3AiA7VEB7kQxV38cboGf8hjqdky7oQ
ogiq3CHWi7PQrINvwm+0PiuZ6aHMVUUFM4pLsoBSVi2SLwvcmDhjGebFDzUX
cDFpVNqPeqTOK0mc14xA2AnqNtV+SwrU03H2q5V46cEqCPWNIwqOro9nY7bi
5+vZHSVRL0qgXl1HXaso2kMXBHucCYIFCFBN80u0bciNIt/GoCHEdPNIjDF3
0XzhLkpcMBLX//2YlC91AnkJ4rzmBLxOILeplltczAnpOPfNGox8qCqT3Mkd
I/Tk1Hdx5FpWZ0nIue6oORCzqg55o6dicK9PFPWcgHk6CCtXLlJ3I1X5o1Va
oFZrBx1OVVxq4ecOt6krGy06PAMX9r+GMR1r5O5wV+Td6DrxbRy6kqXmWfnE
J5u7ubHepSwGme0jGqLTC0WXrludoIoSmIOa7nPQpdQ70dLPXUrJu3pET+jx
w1GiIzNx6dvXMe6RPNFtroiaePSVDfjuUqZswEkjk0ebS+dwj3YZMaQYs8jj
xDFtt8yjDj1xM6eIUsR69kY7B70fTZzXys+9b1O9NNKEw+Xv38SEx+5CpMsI
Hwurjo6jX8P+8xkBXSVB4GFhNbnAzJNcW0CxE7rNRqMOg0R9IuZX9hJjPSUd
yeeO/qodoR1rkes85bi+caVJO8TPHC+EPQ78b7m0Gptsb1NmRWsCPSeI2pQm
5UESWtzoRkx6ojaKmBANrYIHR6zG1/+mB8hGSBTTA25MUgLMHuCasbXyKzZ+
//NC66Pb81OFZ3XIuNV5JnVKI9QMNE+sMBsJUbqB6Rs4SpZn4+4xtp6Mjxml
Bc5M7otfDq6XFkyTxSuKOK8Ngb8TToiRxF78A+PEtSPvYmr3exAVLML7gkIq
4v5hidh9Jo2F93W3RQu3Dy10agg9YSoJvfYTM9BYrxhyb5vuavXvcIIblDRj
SUlu8B3ovDGhKwIoglAqFExo5NQvm6SFy2TBK0Kcd5+fCWJTLFRsCqX9gaU9
6zFdWRGfF+QtjzaDl+CLU2rw51M2p4FahOaieRsyWt+fNiePN+s2SUSbM5Po
+WELIwmCULKKpSQJQl1L+cG0VWxonpS/kabQBrbIZHIlVOClE6JQ9T7a+pko
NvU/qd1D7tEM9JRBi/4L8OnJW4wozzggChU5rBHFoxKlVdcxovxB+0cGsvDy
KIIglORhaUmCUNfmX0rRKwiyYPFSxE3TsoSWL3hZWYp+ROYNOCEG5QJtR5DA
CTFs6nRqf7xmYiiEKIl7X0jARyduMkIEPOeAEZSqSZTJqvSNVhhleBVMdLDS
JTRbnzUJOlDXUpuC0fpEMn1mgmJhaBoS65kW8KXPjNQOP9GACoi53880sKmK
yXOOGA3alSyORj3j8eGxFBbYHdDTAfyU1JGQiDbZmmpEgWJrliDgt1IRLAh+
6loqQiGKwx9rCKC+99Z0deHuJPOaOo/aXGvvZ/htalaK6SHjCg79ocbzBzzv
AHYqxFbb4vfi7q7TReE5det+wCzNxBu5goTfSi6QEjgzw28Vppt3byuv8+CL
HfOQcyPpLslel0WHisB9wM8MsCk2KatxRqFdXH+hm3c3zL+W7Z9Td8ap5B5q
jLdSGywIZepaLuHg402Y2IfJhJK7jv5+yangjQf9DPFtEpSkIOZrxtZdRwsP
3f2quPVSMRab4bRSFiwITura4jqcL41fLhwBcfrGMiUK5gQ6KiOng5+hsyky
qfphFbsl/Z/3sWxuAhKWbMLpNLjpw06WelTEKXcO5Y4u7djtZfLdo95vK/3B
gghhFa2ad2R349UZiVgy92WVJPPihqhCDB4HYMmeR0WhPuRn4ohxxR5xkr/p
gpJBATxAyk0fdkKcMII43HOkWXq9hKXXteck0jLjxBk6LneEHC1LWBBxqGvz
Fyp3Y9yUxZgfP0ysAZPP7jAN5LePOFSM6cN+Jo5N0cv/jjjhwpEkiONrI6pl
t+OodT3FFytRwYL4Ql1LLSC5IGqewjHKYjHMAUay51FRoB39zBcxmP3fxhde
kYrxpRnTgdL3YFksZq+h8ynvM8UTK53AgnhCXRuhm6Jmz/X02FmYptex1uu8
RDiARPY8F3FeJz/Tw6ZI5X9NDzcadB5pKsPSTw2ipLYnKW5YKQYWxA3q2kjd
PGHHXl87WygL6iVWqI0Ff3OCWvN09jMnbEpP/te2iUc3YAcKA7bDY8NYVGSx
fGnhNtNC/WEbUXfkSwV3nkhYrfyq9hkTkZgVP0l4F3Z/soiMLXCOvdt8nv6T
xIRk/Iq3GGfk8GZnXtuNB0t74fV6lX+x38HweoK0sk6BQfB4vdphD7zhVdH7
uxt2aBD/+v8k1jZe3RztKaQkHntugsCqeL5c8B0iakkOBxz7waOVhWvsGKEi
+MPXq8lAKX+/9/5WG7QpJalibmw5ham/PcrrXQ7PHZAClwvxnbt8A89N2ahC
WEkf4+t1m47GbboLM/HpfjMDKIcTVZSdUhPicUUDTTpVXGt09CTl5Y3VYpNn
TR+Ik0ffJqNJrTsyKS8wJFjEtVJtuM1taD/pf1pULlcByriApG2b9VJq7Hcw
3ohtjCgGTHhtTH99s3bYg83v7cCBK5l2cPvq8J9cz1WvgaE5Crl8J3MUKmZb
wHy9n2PmLMf8WcOEBuGFPz8IAPsmC/mXvrlPhnnOZxf+DdZt/47rQmgr2ig1
NsqIlBI7n271AzdadHnZR/ay74il6vCfqHoootj/ucX/BRC6NDXEyUVFKkeU
OOZVL3Nj5uxFqhoI66pVS0Yj5dxOrasWCW7tUdA9e/u7Stx81nuiR8oKr9Es
NO7Q31zoPGCBDvbkGbNFfu/b6yYh/crnAUkEuQ1pxiP/Dfb85sve26d+IYXB
RoCcrk7M9Ph4Uthd3QxNSubheKLXZHInOnfNZDbl3EWMTnnPWyncWzGxMZg2
Qduj2r45Ts1cfYjoNGo0ySOYmJIU8ITktWIkSv/rNoFgirn1VcW8+5l50bol
Z45a4iqITbor84Cu0KK5C+KpZSClWDhk3Gqq//mMYZ4dqLg1ZarnIUiaRNhk
nxTOKkQ3Opnhq4Pb2aZBPmW3gaD9SZ7SLfQIMMJ8sUw5PALtGtRDvVb9mI6B
mz6c/wuVV9RSQVbPVQjNE5B27xPjRS0cfXVPLuHyExJUwCFfLgpcjS/h1D3U
vy++kogFc8cL++3HfWtIQUAn6FbjU3juVKeU3QFOILYpKii7TyQq8Zo0kyL1
DQMzlI06DedpaO06qgtxHxQoBwwV3WW2qinrm0I1/2gxpqm1AisW6VrT0wao
Bh2lJ+sEUSqyLIi41omVXv32oCtK3JqUZnmqNEP3ridno+mDfU2FYkZxLSFy
EWWlozekgIUVBa02u+YtOTRi/CLEThuqb/4MVRWv7NnQBcNKDesu4lonsNrU
2JOFNZiANVw3Yuo/FScU8ph53r33NLJUNuUvsVK5k4V3sAleze3u605l1aS4
kDfLFks++/Gdfka2MnEsmLjWCbJiUJBDtor6h83AWbhx4nvs37cP+9jPdz8j
OUs6Ad1NAM9lg+55fDKa6PZT87aagjhVNJgC3kqlrjDAh+V6r1+dOkeZcPtj
TuwgbFj9KstO03tyN1lK0gn6lJKdm7jWCfpi7JBDv7L+kWLl49Cyp1EtNMgo
lF4ItQsemVWbkPhp8MgYQ3fg4T6s9iBZ1JWigZXsnOzMPXhM7sgtzWW+bs1c
Q6qHLXiSv3BZIuAfNlAJJh7iWidsEOONzTDNW8cxb+QgDBrEfkZi3q839RxH
F3JuncBbg+oiMsii+ooEU4qYnOaNHh4i1u8PP/ESc5q3IgD3SgJeXiyZErF+
TZzPkokqCukERUotzktc6wTFQqnFuX1irpki/H27rui68C5knP0Ir7RUi7ME
BDtAMZLvluYKtu3acxKLuGxNoBgiiWJZHUVziB3LIz56YB1ZvNcJilQCYAhx
rRMUCyXIRqNo6LJn4fJX8ehYVhWudTsAMlT3f5gqP6B+9xkiTOJe31BaqgYj
NW5bSakVxizn3pChY30rP//1yyYyNMLfgzYlrxZKXOuEKIWSV6OJwgXWkX0D
hxOfQXUxvXs1aZgyHTFhZn1EBujXacyRFpDkO5/M6tOKZpmys4YuFJvVhNZ1
Qcyxkj2TY05emf2Xxy/GzGnDTNlZHwRQERP+Zg0lgxZGXOuENTZl0KxYE6Ff
lpP6BzYOrodIF8/mClGLK0XcMxjv/pWKy7vuQ1Ff5tgjjhuNOr0ktjJYxhZL
yXcRrJEdb6wUy+RYEyKWC/MXLkX89IEqW1ZohZ1Yj0daguQfwlDiZeHEtU4I
Y1O8zIow4fplGWc/xvhWxVSrQiNMKAICQ1Cl+xJ8fz1bvd+VvKSRHm54SSq1
0OuDfU17PqOMYEyizEdBrClNHIuwxRovYuLnIlbP7GILyXSxkEwypfbePspQ
2mQRxLVOKGNTm8yKMubc8ytfz0bncqoJw9eege5SaD/tS1zMBPNoqrdxwhyv
/vvuJ2LQ+L5nzT4oFclBo1ca4Zl5ig4VzCArSbLBBRi6PDlsRqwhGbttU6xa
IpiKq/ovBiBKvowqTeqETTbly6zYJBLMFDvnyMrnUEOo77jgKtIIw7f8hTTt
DMdU8pi8Wo1adtU0j3SvFjdPB+bSvjNqn9FUMotXWemaFUQlI9HMd7Nw9ycL
2V6si0DhvxibqECWIsS1TthkUxbNik08MiMn9STeGVrfZP/oxSXv6IFVR1NY
8nKwHwjlFv6x0SJ7/b6HXlD9Y3xWo+rVF0SkEgSRoiSJxBXStcX3OLEveXjv
GnKHqZglcv5hEaW0RlXKdcIim0prVizy6Jdl/LsTr7YubjKKlJEp0IOynWbh
6ytZ+nn2KTRh+c5cu2ke1Oo2Gy0753GmUUVAihHH7iQYQxW8bqizY+yURCxK
GOWzx0klD7QkjjlhAhXZWJS41gkTbErAWTFBGyR0W+ebOXikvNfH1gmORvOx
2/FPOg8KkycDH6quXL+FBr0WmsigTFDd49DyQR+fXEBHAmEqfLG+jnDMnEQs
nD1cRXh+/FCcP7nVlErsHzQp9bloP6NJqc8VEk2XfhlyUnB0VQ/cYbI1gsLv
Rt/Xj7PCyeIe9qAMw7Y9P6OdVvxajQVjiSh1uzJR8O6GNtLA2WFqcJcvaqr5
EcU+MMrUqUFgepy48psyVNVjRdVz3Ob7CdNFvaU6FQXrZ706bSHipg3UU9nY
XulH6uZFkrqfxd7FpNoEDE5oEk0cK0Zc64QmNmXyrGgSpF+Wk/on3h3WAEVc
uUS+Kz6OBd8mMy2E0ELNACEYtWi74at9dKzYXGP1oHoPW9iMWM9Q8U336+86
q4bCKyrrW6HWIld+ApZSyytOXOsEWJtqedqfUApY9bzMC7swuW2JXHN6MIrf
Nxmfnc/UHSKFMwtVMcSHh4jIlwceHczcYj5LSiq+02z6Ufp5YsLXX2xz3dy8
wrshPgPBzLg8S1NKZqSEJUL+YQulo0fV+HbCFjHU2GFLCMGWy7j56xo8Wy3U
PN8HuCJRf8gmnEzN0V2tdonixuJ3vhIpz8x/+ugz40RxbdP7rgC7kuJH/lmM
vrW5FaOPoki0WGayFlbg9TUxpqXmIkqHqqQlHP6hBpXoRtX1dkKNQinoeXNR
IxL1YkajXXFz6QemwVkNTy8/jBvZ0Ddu7PIiGFMXb8PDXYfrFUhncNmpAbkm
dfbuU7ygAhp5qlruutsKN8jxg4tvDxq9DLPjx5lCWteS0nWlLNHwDzMs2/UT
M/wgmRdssg/cpTsgdvclZcmAIgWRwUdMeuqibWothl5D5huuSpMJQNW5rkVw
wSojnqqbbV4gUtlPPFVt2LiliJsxQmzd/vnzRvLNLW2JhX94QY1UVI1tJ7yg
FPPyRMBTbBDRNcpPVNOReP90uh6/Yd+wWPfunjzgDMi9cpAgBSVXQJFChN6S
pMhNMjfiEhIxJ1bbmV0050W1OAM105exBMI/pKD084yS2Xv8QopC6ee5CH1N
hR5BYajVex1+ScnRg7Ts0+PjXT9Y0oMqRk3Rw0p1hSpuXRA9uBty/sLFmD1j
kEqPNcvG4ub5neSyoawlJP6hB2X4GoWx/UOPQunr5bYyAhDoLY9HE/bhahbY
Cui2UIMqN01Rg1JUoqjhlqQGL7Q4LSYO0ya+IEQwMq/uIl0F5Szh8A81rEtf
+4caNoX3tD/KfJN+FjveWI3Vq9nPOmz8+jwygOI6K5K/eRYNqldHdfbT4Dns
L6CKbEGsoMpJU6yw0veiylOTrMhTHlRbmcycOVVoIezazpQW/0e5GstbguEf
YoRYtesnYvhRrq8gdBsQSFKyehSSVBBvGR07bbfpFUNN8auV5K5PBctu8g9k
Xqt2/QSZTZk+J5CFEMeoF5ISw6NgpKJ4ebm+3Lvfw8YqFn/My0JV8fcjb5Fb
whUtu9I/sHqs2vUTrOJtl4OV7+Gwck3/fv4JjiZnsyQefZPhFn7f9QH+TgPb
RSs0/FTpYwp+StKOgj80X/i9YjyeEb8M8TOGir0jlipHxZVUctDVNQnoqPOs
yyz7B3YxYtiBneU4p+Bg30oIK9MGL67djwsZYIzUP8vG9Z8349VOVRFaTDPW
nNCAqjlM0YBSqqNoEJYvDdyIT1gibPYVC0epivdUkFrl/wB+67rG/oFfjCx2
4Peq8P8wqDLcqkaRCxG1umDChu9UGpQV5+Tg1h+fYF6fpijpDtRs+2IPYo9D
OlB1gCk6UIJ0FB3CCTpwd+Dk6YYWx5trJrL4SDLMtcp/QAeXVbt+ooNNBTu+
45Sd/D0Se96J8CC+jAtCaKU26Bu/BQf/TVcLJpTQz2WFPP/ZtwGTn26IEp5A
4/xqT2DuV5eQqZ2lTSTpv2PePZpAUpRwLAWhRKevkAxj9zn7xq/YvmgUnrm/
HqqUiIDH5YI3sjgq1rkP3YbNxpYf1PtG5PtNCmYdVSW4lmCYdf1hinURBOu4
s9EsZrJjSzyyr9PR+FX/A9ZZVyP2D+tsauSJKNzsGzj6+otoUcJt7FQp/+su
hrsfGoAZaz7C92duqbr93BnNyPfvj59ifewAPHRXNNw+0bvFce/gtfhBsWR4
bDhyLuOTDsURlA8BudgHs4L+2TEe7cqoAcEeESRTDM2Gb8TJVIhbFoZ8VI3h
WjpZchfzYburJQjCUUWHwvV7sMjL+JkT9e2wF7B311ISeMoQquYA+PxJWFBt
Y/8QTwypdsrRuZB5aS+W92uKEm5eWcqLwKAQlLmnLZ7oPw6zVr6LnV/9gOP/
XEV6DvRQKi9yMpLx7+9HsH/X+1g3bxKGPdsBDSuEwxXI/ebK3QLdKHlvPyz7
5qJ5yGJRWOe2PIjiQTQRg8V5GTi7uTeqhgSKWwa6wlC8XAWUinQjKNAnnK/c
E2vwZxosxNBc+Ohza3IWyZecwT7k7D9yBcXLIgQvQ3VeagKBWsl0lqbwy8HX
CwjV8ycHc0kK3Ui6gzjVCf1s6gZGiMEmC8lH38WUJ2qzyndeU2pcoMuD0Mho
lChTFqVLRCMyzIvgwMAAr2BXMIre0x3TtvyM69nQKpd6kJO8D0OreAwXrKc8
us99IxwbN25UnmXjxk3Yuvsic73pRCuK9D+Xo10xl7gkKLQqus7chp+uZmpP
nX0Tf+xaij51I+HintugCDScfhQ3efQQTbgla3ZaTp1R+RLOdyrm0pND89Rg
cGO4up+nKRcmxA7GmeObyVX27WFWwefZoxUxWqafslI4FPOhMjve+O0TLH35
UdQtoc5dCra8BFoJ1H10JJZ99jtSshGtD2LqSLT1SZQN5raeC9GtE3D0Zo6+
0aeck30B27uVQTDnU2gtDNt5kW0L6wRSOHf9IGKaRwlyBBVtjRV/ZVDE4L6G
rw8cw7Dxa1UIp+tAxiUsx9w4bQ9u6bwRuPL39gCwLhAjfOphmZcrmvdIxmX8
/OlaTB/8BFrfVQohyogZqlsWTI3VW6IWWnYdiKmrduLopQy9UrnyhFkXsKNv
FXgD9W5R3ssKT6/DidScAP6aZZxagaaRuskbGIY6047iFuDhH59ei3bRQXqv
elFj9I/sVaEemvfI8d/P8pCngGl6jyxbvkQUbWPVum5d/FTrkSTBsyRVOqOA
HtEMdhbTkYO0C8fx3Zfb8OaKuZg+YQxeHjYI/V7ojb4Dh2LE6PGYMmsZ3nh/
F749dg63so01YE7Kj5jTrpgxAiizW+mOCfhWsbEi9a/Npqy/ljdAeCAnwn3Y
dDbLyz/OuYY9z5UTXHJXHojvUyx75eSp84iZt0Xtj6l6r8xQi1j18ak+fZV4
GYWq4q2DMp3UUm84+9peTG8VbXxR5fQiDYbj/b/T9XFb+SbZ57C5VZQm7KsM
1pFNX8eZLIgvqvTz1S8f1QQA2SkhtTDpl9T8G1cG5ve/zjtSUjWhTaOnNgcz
EZHleH1NbK6yTv+7ZtUnab/JvEqt9H9kX/8e8zuXgYe/Eix3u2xnzD1wjRnl
Yfx73/gOvcoHC9pXH3WEvRV8Dyjz1Eo0jOD0KYIWW86xq735th9sNqeZXy+a
GyOmeCKll4oT00gNYbcYpyr/H52rHw1RZC1iaMFcX/d/daIT77Ic0WX9xMYM
UYO2Ue60PZkQzcjZI9XUP25k3fgLB7atwoyhT6Blo8fx9TWwlYJmj6b9iXcG
1UFEkClkLOIeDHn3lJrbFqqjnHVmPRpzlJXpqbmGstgIvL4P3ctwa8ODqsPV
oTF/Erh9SKATQbh1ckeWsXBxig7VxRrL93yGPw9c7O9zfCUPXmNZJovnaloP
M6f2x2+H3ySV9O72s4FRPT+DQFk+2eeGcYySxLTgRiUdBWTfwj8/7MRr8SPw
TNu7mMeHlGoSfMlOxnfzH0MFr3FeoKcsOs87iORsA91bR0aiulfni6sMuu+7
LriE1F8wsVaIGHOKd0jCNSuy+C7ARajZaCLEkAhJK0j9gxdJKKg6byRfjJsI
pZNKN3k9eHXGUiyY/aJZyI9tHlHEqi0JrCyxKGFPykfgxJq1KcpZjgOuzJzp
53/CrjfnYWyvB1G3TAhb6AqJoEAXQmv2wrc3wJy3xjp5x2g0iXKZQpyj0HT8
57iUZaQ0Xd/7BEq7dJ55qmHEjzcNnmX8heX1w8USKLLJG8Z8XjDPXATPIgie
WYm3m3lG6YTmX5SFDocckCdqzo0JrKDPlAFCUYJtiVDZlFUJMtTxMwmpNii/
uBMSislbjoSl+UinLByO73kXi1/th86NKiLcxRnoUUehIG8p1GnfA6PmvIHP
fvwXqTkoJ+6TjeuHFqGLJicg1sp1hn+E85n6+sCNK1+YgqBC7sS0Y2kGF7P+
xaZ7IwUXw+stxskMaS4aoXJE1CQRUlcQFylhU6tCUlQU5oA8cVhuTJ0RL6x4
VRv98mekFGUVghP3+JmLVBuUc8oJF20KnhYXA2IWrp/ch/dXTMPgx5ujWhE1
aD9YrGPdKFarDZ56aSbWfnQQf9/M1hU1vUg9uQG9qob48LD+K3twNdtYurPx
9uKOVoji54TWRvxvaYKL2efxfosigouhtePxW5rGRTd7bA/BQDfBwDCCgW5J
BlLaq1al76hAzwF5Qkx4jNY0TH1VWzbt3Dqbic0L35GJhJUJMtSVBF6WhFQb
VNiAExKKQddEwmABph4LzmO8s2/+jYMfrcXMl55Cm1rF1B0W8zAYHFUNzbsO
wbQVH2DfyWTmEqqhUy/99Eb0qmKiXnApPLruFNL1GZtT79JHltTb6kO9OEE9
iWGQCgAMJUjokSQhpQNrVbiTCinNG+GQq4Dvqy/gwP+Wk4JulHZrPUnUZRlI
tUF5Up0wUAy1dhzlHnW379yRz7AhYTR6PFAHpb1B5mEw0BWOSo0fQf+JS7B5
z2+4kgm2SlcvTT2+FB1KBAsiMe/k0j/SuXLG1f+1Q3SgMRVP/TXVNBWfxUbT
VBxWdz7+SJfmoJfgERUHV544jxKcpUIcQwi+GbzMvZmtCRfG67FwbDF7/NAG
MuGAUoet72e+UW1QYY9O+CZGVZvhysrglHHpVyRtWogJfTqiYfkwmK3AwCCE
lquHh3qPw/y3v8TPF9TIiDr68Mcm7fPbeqC823AhlnpsGy5k8+GPLUceRynu
H/RUxYuHrZYjr9tZjoQQfPISvKtAnFfBgmMUF/NGY7kxLW4ZZpo06v/9/T3T
8sHAtYGf+URp4VKRz074VCgtXJdaGe6BYoF8704dtII8JVH7/ucwcvbr+PTw
WaQq7GjAGZCpjDwPFRdO6MDIJlh5KoOT59aRUYbPJKgUHvsm2ddnUtPwmUS3
+xxX5H0mVKSmhyCPmOgopWuTMlB5gjz5V7emgnw1lewFi5eo6XqqOv5Cpviw
gxLfoZR0G/qZZ1QbVOqFE54VSq03Vwo4WxvUbI0nX4zFmh3f4XRKdlOdI8l7
e6MCH5wCo9Bqs+qjDdI/zjy9Bo2ECzcSTd/8h1l3hgt3L7qVNly4VYYesnbh
+jKMCgKl1BPDJBlGafxSiWDufBmmrUan66Vs31qrRQdGE/Si9Hcb+ZleVBtU
0ldN4vlk6VVYjd8bhzCy1yBMTXwfe/9QTX7mndQ+y7qOf377EfuTdmLrWxvw
wWnDp5Fz+XM8WCxQMKbay0cYYzjfcONb9BT7Rm5UHvQDUvLfN2q28SxrWZZv
VJQppbUYLsk3ShmYyksNJvjmu/acKtaeH703i609KdkRKlywsZ8pR7VBWYVO
KGdTILiZAH+VAb6yHmi8/ozvWHQAz5R1CepU7HuQUUcwiznTWkaJhWh4/SX4
M8Nno/bKF74btZN/tdyoNTOLiiSl1IMjJJlFqQdTafAugllu3SzzyWHSFpQ6
BEmkTgkVA93Ez/Si2qBS353Qy6acMKcX27LuXYEPPS6UfWoP22Hi9Mo68zqa
8DgPZTi7a8Yxttkp6IUM/LnMCHgIjGyKNaczzQEPu581Ah481Ubgx5tkwANF
LypWlJI0z63Kkx+9ShNUyr+EGOVIc6u5VPGmXCq2GUq57SllLCr7oqmfqUa1
QalvOKGaTRliQbWcy/i8Sylh07tKPOwTHaMQ67eEBojgzojgcnh2bzL31Gae
XovmRXjEUQhqTVT3zUXEkTJM3lc0yPh40i9IpSOOKKrxePXcivUDTMKxBdGL
knbj98297d5fjFhujJy4SFkuDvHJ06Icn8UIuKkw5nv9TCmqDUowxAmlbGoR
a2FoSifd/AWxA3ugR48eGDD9B1zPQQD3wbK5LXnvAFQSTohglOy4BEdScvRg
d7aazMKVpIloVMQou+SpMhQHrkOcoUUBXsZnPctrSULMhxZRD6/suaoG5HOC
Zifvw5QmRViAvXZOsfbYcCbTKjzUzEAqFJQKhKKYV5I4j5Ig44x7depctegW
Y9xKfR+UcjxRjKMSR5v5mXFUG5QaiRPG2dQrFowzLTCjWn6ICwrj7lA/U0bZ
zH/wtjLA8elOjZyr1wuzP/gB/6Rm63fMwo2/9uGtiV1Q1Vzsy10WT753Tl1R
aOwsiswzG/BoKcNz64qog54LPsGx5Cz9Vtfw68fz0OPuCMG6gKBINIn/lY19
sswr6oB5Igx+ZGKe++W12NyYztQidCG7TeunqBWhKdcBxTwqE725beYR5xXQ
BiV04oR5NjWOrZhXU78s6/IujK4fqSb38OQhdafeHY5iZcqjdHSYKTVDiw9p
NvkbXMuG0ElmzLz06XDUDud6qizfIgRFS5VG0ZAgHwW9QDfKPrG2wHwLM8so
ldtu+mpwwKhEvLE2TgRwfrYtATnXv2xKdHwLPwNOSRlHE8ecAG5TyljrUfY7
Axe/34plMa/gpSED0b9/P/Tr1Rlldcenp3QH9OjXT3nd+vVjL9jwOTh2S7tT
Cf3uLJtxRZ8GKBpsSpxgW5fRjTFgzREmdccjTZXRCxe/nIFOlUJ88r7cxdF8
+Dv4IzVHOu9roP6yj5q4UnnJp4l40oNfrTRNFU4yE6wxpVRGqGNOMLUpaCzS
QLOv4usprVFMAaQMETyoxeCHqy/jtZ92YNmEPnikRW1UKhmJELcLwV7lha5w
J5p16o3xS7bjp2tZ+h5hGLJTTuDT5ePQ86HGqF6mKMLcwfBGlEDlOq3R/aUE
vPfjFTupo8WJof0xHdmJMxKxaolRXJkpSjQneriVn5Gl3kzqDXaCbKE0iNnw
mYMrX76AioqNWJZA1qoQnLnbKUnHmhazLD/GAnl5xO6YSQuRMHOIqLN1/uT7
poHT6KbWfoaHmimpGdUJPIVSEo5Q83i2tS9m2ElM4jG6Cmo3aIRG9WshMpjb
WDVQr1GjomjUqJFyx0ZtB+LgDXsIcmt8MIGgWaQxSncsmNeGQ8et4QGyk5gc
9CStoNHKxaN5+Ssq8pmyjdv4GVuqDcpOd4KteL1tYptyCIMru02rvLX4LTVH
Ozmv1fSkJI6lLN7EwUSue+41voKliISOmRmbx+6VDTmm1tr3+Rldqg1q3e8E
3UJJ9zK79ys8XFx3/ASVxKNJV0VJKsomloW3tCS8Vh5CBWJxjG/WqrV/4ibl
NmZl4ykpZ11bP6NNtUE5Dp2gXSg5XoboHnTgaHuq4qUfb/oF7TJWaJuOWW03
mNH26C/24DHLEB+rWUIz9Jwp2RgeagugnZ+hptqgtiOcQE0p7MpAnfI9+lXU
h213JQz4PsWAOuUwRj3WHu3bt0eXEXtxzQbUZSWhttqzNCdac9f/S68sxszp
WsbKrOkD8cfRt6XDHqjNxPv9DDXVBrWx6QTqQunmurWArgbhCPIWQ5X6nTDx
p5sBPSXhLCcJp1XIgxlOHgk4dtICxEwZJCSPL/71QQF7vkZXU+EI7f0MJ9UG
FRrhBM5C6dyytU42bp09jxtZCHheEkYqyLMmcaykDk/c7LmiGspaZVXLJIet
N7KMrqPeygcku0QWHqoNKjDKCTyF0ppVTk87jU1LEpCQkKAMAOy3CwlLNuF0
mna6upDx0aw3A0VFRbbSQXljXYIwY997awYyr+0yPDqmzqGiDh/0MwBUG1QE
pBMAKE1Xj+g9C+14Jx6AigQA9QkPgDmWJi6OSx71RtLOhSz9vQXRZ5Rl0sHP
uFBtUJHOTnCxKdzqb4QqSY5lVIIE34MbMmapYjhqtftiJvfFj/vXFeArMbrY
Q5z3kJ9hpNqgEiScwCheYfsw3l/cBZfLpbCN/Y5UfgchUKgzaP6dIG8JVKvX
Avd3fARdHnsUjzzcHq0a1UK5SHPhF8UAdUWgRov7VWOz/WOjcDhFXny7siQV
qIQtzbD0KoblEmFYzokdhNPH3tW7aLc0JaiAgYf9TAmqjcp+poRNEddo9Y8X
2cnfIq69WhBMVYaKbvQ84t87yLZd9e1UpmtzA3/tfRtTn6ipyzsGIbL+cHz4
byabnKTgriIJN5UhyvdAx02erxieWiT3svmazo+L6ArrLQsDFsqz0NHP0FNt
UFmjTqAXI44c9FqannJRxt94ne+6B4Xj7iHv4VQajDy6Gzi0+BGUVnVbg1Ck
aSyO3sQDkoBXlQScSk/nKw0mvcpN2TdWT0DqpU9N75J9wF3EeZ38DDjVRlU/
A25TopVrT7HVx6WdXLbLheIPrMKf6QgXgF9F0pAq8Kh8KIo26/9m216yA3o1
AW5e+bW8gYiheby+G15LEIqn2zfHqVXkvcSXlwWb8hJ39jPYVBuUSIYTsG0q
o4qoh+xz2HJfUS2A2VsDY368KYqzZfy5BPXDA9W5PqLxGpzOlJ+3q+cLc3je
IEAd4sFjE/H6mukitHjvF8tMq3QZaN3mbtd/kgK6OIaTvu8d+T5H4SAUY4JN
CE0hxq6yz6i1TTiEzAc4oJJb/+zpAuuevPHubgFXjXwhDPWBcP7SNzBr3hqs
WfaKSPs89sMbJteo7Ftpv8tk30DZkgqy7drU4zRijHaLPBV35cE4dNME1c1D
GKIrawYW66CKn1NQ8bSU3/74F9PmvOszgJqDf2rq1i87xiA68dMWLE4Y7pM1
SW1LUcXMJxDHHpc8NoG/QcYx7SfthJXupMHuA3i2nMbuwCItsPFsluiyzNOr
0ViPnndX7MfE/iy77PQ/l4QG4uO68fDBlpVqiIU5VhPsAYW8Xco3YFOiFMTK
9Jh5GqsbRWgDamAE6s8+xoIFxeyZcx0HxtyBkEBtDVW0zRacyyZnT/7Uu/f+
jBETXzPNilrqNStDovwoZgP77Qu+WXGKnxfJfruJG0Sovz1YsniWOu6yrnjn
dXUTlfVBNINOnV7YnlOSUQE7WHyqHrtDHKsp/i/XMZfvp9SxfO8SZMYj85wc
HqwP0/HH/HqGZmREfbzyvytqIGio6ZxTG59HFS/fBi2ODlu0YFGr0XL5uk9F
jz+ieyRYrN2cWZOEt0gXS1QpRRl4QjEx9ajMSMJ1U7POvYdHSppEdcPuwJOz
PsZvN7JF6YWMC9/ijVFtUVpo5wcirM4kliISIGOf9x+ZKKqomicBKnhV2x0I
UfP/Z8803C5H9q81fd0karltOSeQg4v1eJ1X4izJJKko2wZxnp11k3I6MnBq
XWeUDOaekDAVAVd4JTTu2ANDx03DrPmLsXTZUiyeF4cpo/qje7vaKOkJ5GGk
rqKtMOtIiloUIX/AfFUsFWNKFrMQfYYY9eoixMdowrgJMwfjb+EfSTKZrtQk
bj2xV1d/59KdTNn9BHE5hQU1t+dzS0t4C5jebcoVRnN4s69hf9wDrF6JMoCa
Qj+L34epe9TxJX+nR17NSXOl84Jw43vjLM0gZnJ/ZTYfgkRl6rr2zw4dL0rU
cTdZvpzCrVp+90jZHeAEPKv7OkHQphZgMf2tUetR7UrAc/WLMb9WqIjJjsSd
Xadjx6k09uJ1kBgofWfmvAXICor85zvgM2Jm+kYxXf7MWBSYOsbypUyxBpea
gyiNPlklWApo2TacWOXV7YEuJKqzU/D7l+sR+9Jz6NCwCoqFugy/tjLwhkRX
RJ1Wj2HApOX46Kga0Mv8vFIUoHxU+VPAY6YAn2/ZRlMQw1+5RK3peP1L8d1z
9xR1jMrroFhA+RZdkj0vywLZNpywwKbqXRl99FXld25exaVLV3H9VpY6wT4i
iTLles4fZa9AedRExTCMG61ZRpP64sd9a8hNIMoVLAtrZav7+QlW2TacwCoG
EP8WjqQ2ifKHzo3p8cuxcM5w88YRuf0qm01KQUbt+bklu0kWMtk2nEAm3nb/
QkZt8VKQcb3uCbpNxCBbvuBl1SaiIhmoN08WMmq33SPZTbKQybbhBDLxJvsX
MkpGrhl/o0z5iRtfm6xaOFSkj3UgBXGen7qdCnCh2nDS7TYlvmS7nVJRq0Uc
CxfWx3LEzZws4qg//3AuMzeosDjqBZJNAqNitkIke0oWNdk2nKBmUzBLRS3f
GDBKoIwa1UR1KzUK2rAdDu9dQ0YehxIPLjuqUbGPlFKoE6Bk23ACFCU95RFo
hNl7qaigVwooXixqxITFvqEmv75DRlVabmsVABQVcxwm2TmyQMm24QQom4JN
spBRYecUZDxQbErMAhEuwiyGq2e2k/si4cRXkIWMyggIl+wma8jst+EEMpsi
SLKQUUkhFGQ8wmfN6vmYPqmvj7Y7lT9nuQNZAGRUvk6EZDfJQibbhhPIbIoJ
yUJGZW3V0ucs8+Yw82ksWxKrboWYsrXIVNZI4vFl4aKS6SIlu0gWLtk2nMBl
U6hHFq4i+cLlUeEaNi4R6xI1Y3DGpD449M1qqpeLEE8sixCVzFpEsldkEZJt
wwlCNoVtZBGi9IRq6uPd8FeWYGGCViGKadT++fNGU/CJfSioXThK7NYJFLJt
OIHCptKLLBSUwE4NHYp5i5ZhdsxgFQoWTXHp1LaAQcRXKCr5FWS7k1JhoNpw
0p02dVRku5NSpqmmd+eqVQvVcr2sO19LfAW3LnwSMJj4CtF+7k7qraDacNKd
NiVMZLuzsVi/J2LWrOliZt32zkxWqnKI1bf1U+9FS7bhpPdsyoTI9l4jnXis
FmP8zHFGrOGupaQFbSjmWncJZc9QartOul22DSfdblP+Q7bbc1cDZ2UUuRLL
EJMYgMc04/Giy5oM6AYyypey+ikVWqpLZK91ApmT55OFTLyNtwMy31qoyoxI
ocb3r1nKb+xULeV34ewXVV0cyiVFLa9LSvaK7LVOUHPyfLKo2VTrsIda3rql
LL5EQEdka5tzKHg6MOXxoJxZpSS7RvZaJ9A5eT5Z6GxKbxR2jDTg8TVFi+nu
fg4jizhcunim0Hr/YGMsMwSo1TTlMy4t2Tuy1zpBz8nzyaJnU03DCXpUQAh/
QV8cvxJrV0wWBsjXny8xTfDG41KSCWUku0T2WieQOXk+WchsqmI4gYyK7uB7
y0ygxGyUsCQHKhaS2kIrK9klstc6gczJ88lCZlP5wglkVFQH1wwz54IyEZLz
Jz8gwyCpPehykl0ie60TyJw8nyxkNtUwnEBGRXVomwBeTI2ZhWm6JbJ+xXjc
vPCJ9ogpdAQrtTldXrJrZK91Ap2T55OFjtLRuE3QFRfuBxY+MEWED+zYHI+s
5C+oNTQVzCF2aQtYV1tf6x+EZNtwgpBNRQ0nCImSjaZjYn/61USsWjZByKl9
u3sFGVZE+ceokCkRFVEAjNbX+gdG2TacwChe5tsPIxUjwvesX56wCIsTXhIb
Aid/2kgGvFAwUsGKIiSpABitr/UPjLJtOIHRpgqGExipCBK+jz1hyjzETB4g
lCoun/6QjLKgYKTChCtLwmh9rX9glG3DCYzijb/9MIbr72RuOYIZsXGizPyb
ayYi7fJn5BY+BaGLOFZFEkLra/0DoWwbTiC0qVFhHVZHAWeOLRk4Wq2DEMAz
LD55fw6riqc+ArWRT4FGaTlUlQTN+lr/gGbZBpk5bx80Smui0CF2+YOmxT0m
xI/zUX+NzhcoKustycgOywNOQecXFpAC7usnEMTb6Xzw2/7pQYnBj5kdizFz
2jAjDkExO6gNKGuVB2v+yn592fehJnGtk3YN5Yc/nXb7olUf5en2vPWuPXh1
aoIoJ7V0nmomsEen9pH+/9XzbvO12s+tI1aiEVRvcxmFPft+5ZFpuqqcG+vX
zhGKB2z2ZspR0BpSflUzP1jm+cJAzRv/7tDvAtaKOqyDxyTitVVTxQpazEa8
fTFiZF3Oc0Ob7V++egOzl3ygtlxB//LDxi3BLL3UIov5+v7rVQExBD4HiWNC
teDWISAnzclbsGX7frVrzFvCZhlObiyPmbgQsVOHiNDqU79sCoi1+7hpv+dp
39bj+ubaDx6zKlr3GufaJeUPbS4ykbhgpBpcTHnMNahz5bWbilHYOLUQb6+N
W8q+wI+JYdLh7JQ3VV7pdd0lH05tc6p/X1s9R6iE8Uxqamuwuhhn8k7YVOdL
nV8IBOzeVxYGIX3l3xUS35Y064NH6nNWbkhYweCVSycLQZQvP5rPBFGoyAhK
E82yioeTawuBkpM2ZBF79PYgxrcizcUFI3R3oRkxNinw+ruxU/rh6IF1sioC
1HKR6kXb1xYCKSdtyCL1yO1BKphAKjwXUqMnsblwsChpe/bEFva4VJBoFeKY
Za0UJ9cWAiknbcgiJfQcnSO1esOuXN5Y32o23GZnSK1ZvVgxrLTJf82ysazC
FDVaRBPHKhPHKMco1aO2ry0Eak7akEVNSK4WHjVu/h48/AfGx7xlWmlp8bPr
184W6cgfbIplevsU9yiEqJx6ageC6j3b1xYCISdtyCIkVJCdI3QrNR3Dxq9V
seFl9gaPXo74ma+IEJl9Xy4jU32pXHlqT4/qJtvXFgIKJ23IQvGwcyj46a9t
/J8YzqK452f8YsSZavOwgpStiEejNrupLqHy7C2vLUS3O2lDttsf8l+3503X
0guJ6xtES+a+pGabUMtHaoCi3hTLckpOri0EPE7akIWng7/g8V339x+5IlTf
DzKFQWPuXEO+a8PqV5F68VP2hGRUI4UYlR1PxWpRvWn72kIg5qQNWcREFRv/
+w2YgylUN6SHjVuNDWti8vre1MdIolwFFGJUmrxljSsn1xYCMSdtyCImCj/5
dwgM04fAIWOXGXVcJvXFD1+vUh8q96PJvmRUgBKVJ051p/W1/oHMSRuykLW/
PZBxtZJJsUsRO22o8NT+9cu75JJO9i2j0uSp6HaqO62v9Q9kTtqQhUwUM7wd
okFeLFvOdvY0QyNx4Ugmm6U3vZt826gMGQo6KmWeSiKnutX6Wv9A56QNWeja
FQI6nxCHTe9/k8vn4BWeIFYOI5dmtwkw641BCjAqgz6KuB/VmdbX+gcwJ23I
AtaWH0v7TYDjEahYhDfwxeyVaymYvfgD3dGg/R40JhFrE6cKN/j/Pl7A3OCW
0oEFYEWl2FMpJFQ/Wl/rH6yctCGL1X38mLoRmV6YcZGj9tOxv0V1AB5oOWZK
IlYuHqu5wyer7nBTJTgKHusuoTy0FLROut1JG7Ld3sZ8XtY1J93+WdKPYl+e
J5LOW5yIBbM1d8PcmUNw5vhmU7U16k2x7hJZsTon3e6kDdlub21mu08X27YC
Fq/+ONd2nhtzF8xHnG4FrF46Rq2F0ZF4tOKSXUKxjmKnk2530oZstwtPl1Pj
KxTv7Thg2qxezsIRhYLD+xtj1IqvhmKN9QqSGkupDBn71/oHGidtyEIjqtU4
hcaLBSt2qLAwaYh5s3VpiIl9sO+LZTokeeoOUCEClDViWC3WPWZ9rX9Qsd+G
cUwWFVEb1+nGgFcN22JbNfMXr8ay+S8b1eGPvKV/FbqgAAUNZdkbKwDrbrO+
1j/Q2G/DPjTN/QWNB5/vPoL33tukSj2Y9JCo155S/6d6gFo2G8trJ9f6ByH7
bdhHSBT8du60/vqrT3Hy6NvYvGEa0i59Rs2VLslvTvmgyvjlWv8gY78N+8jc
aw+Ze/WPkP475t0TptYXieJlsZVXokSnr5DM15bML4t0nDuwCbOHP4l29auh
VBEvgoNc8IQXR6U6rfD4oOlYv/sUUnPAvm6+pt0vR78Wj2ydOmTdpZSnuKxf
rvUP5PbbsA9500JCnnMZn3QojqB8IHfr52VeTMKsbmq9ZGVY1c8LCkGlhybi
w1NpAeEWMGelHBaP6Sa+IrU1Q5XFpbqWuracX671D/T227APfZNCQo8snNvy
IIoH0dAH6+eln34bz1cP9a2UzuqDhRVHuUoVlLffg6BA/plWXMpdpjMWHlUL
goUST8KX1Mg4C10DklwLeSR7mdqOLe+Xa/3DAvtt2GdBY34s9ScZFjRT/3iQ
k7wPQ/VqnmrpSk95dJ/7Rjg2btyoXLlx4yZs3X0RGTploKxjc5T3eVqDCDZm
6Je5UKRub8z7+BdcztTbyUnFmW/fwdTH79BrrGtl/TwVe2LrucwAS1awNAL9
W1GsoPTVqF6nYigq+OVa/7DCfhv2WdGIH7v1ozwrvNrYsJWX1tYgjm6dgKM3
c3wKVp5cci+KBBnnFLtvDg7dyNGnDa9afG7fzHYoJu4TjDJPbMW5LPoxBAWy
U5RH/j5fCoRIdjEVvVTRL9f6hwL227BPgYb8WPpJGQo050BkXcCOvlXgFUXH
vKjw9DqcSM1h6z/NHLx1FGNreI3inkVbY+WpDL7uYrfY3qM83HxsCamJ8Udv
5d+4S0t8sTAJKZU+qmM9xLFKfrnWP8Dbb8M+8A0E8FJ2QQsd+JyUHzGnXTG4
+PAe6Ebpjgn4NjlbL2jsQdrxmbg71Hjvy3T7AldyEKJ/nPHnUjSK4MVc3ajY
7zvcAPLPCQvWHlJ7cNZ51IxJbUFR9lVd4lhlSVyoNioTx5xgb78N+9jXt4d9
Sx377Gt7Mb1VtIE9m9obDMf7f6frKzkPrh/og/rlohEWHIjAwGi0236R2Xkc
e2T8hWX1w8WY4L1jPH6+ZYG9Oxf2Kv6kyUTFZlBrq3uIY1UkwaHaqEIcc0IA
+23YJ0A9ewRopf8j+/r3mN+5DDyBJputbGfMPXCNlRbnq3nkZODG5fO4kp6j
m3LMN3AD3/Ysj2A+2iuTwUcXc/IH3mUGnvSLuIhj1Hl1iGNVJcGg2qhKHHMC
uP027AMuRj05wFtzCNL+xDuD6iAiiK/gXAiKuAdD3j2FNOWM0gLdW/hpXA14
+cgQ3gCJf2XIokv5I6kcE+q82sQxI8PNuuepNqjsOCfo2m/DPrpiSJNDtw2H
IDsZ381/DBUUK46jG+gpi87zDiI5G8xpr6N7E4eGVIHHhO6KU5my6FIDmmba
0pmilOf9buJY9XwRoO97B3EPe8gW4r437KMpxis5NO/jXa4sw8/uGI0mUS6B
ZoArCk3Hf45LyoqqJEcz+xy2tIpiHhttJI5ui08uS4/ElO+NWqhQ9rlfdBj8
rutgv10x5sgh1Fb8IxvXDy1Cl3Ie0fsBQRGoM/wjnM9ECR2g7PPv4+ESQcJG
Cr1rBo6lWdhILk3GQ3846vWZbwmGcYxSHaDOE6+jnHzI/eofL1JPbkCvqiE+
X77+K3twNZv7kj2qb+jvXRuxYt4MjBvWF/2mJuFyNvhGKnKu49tX7kSoMEG8
uGP8z8r8o/sH3OwBuGOaWSJI2as+LbSnV3514E9/c59yhuqT0vyZblNkXHu9
wfTTG9GriumZg0vh0XWnkC6coKzZZHzTvYxhGLuKofXUL3Ex0/CRK8YTDi1+
HOU8xmAbVLQNVp/KEHfJ3X1e/miZ57RgmZSvWTifcjj9D3bjtBPKoW80+t/6
ge3QsA5UPlMuuXVQ+743v1XO+zVKPax8mHacu060H/b/aSfuEFcd1nC+uR9I
/fkO0dBvWtumhsQlN30aEofTftGct+yyW4drirP36+0eZM8izk49ot2cYZV6
9A6fL7hXb1d50vQTRrusP3I/Kmv3mHLJV8pHe9gpRrvf6U/5HTvFOPsn/Sm/
YU9ZQ/TSCb2XkkxP+1uUeNqfta/LPr71fYh62KU9kdafAV7RwHHtcdhnmRco
x6b+jjyg8z/1+FJ0KBHs4zVZ+kc697crd8Hp1Y0QIfztoeoavOS9PTF1/Zc4
8ud53EhPRfK5E9i/bRlGPlwNYSbrLSAoCi0SflXfF0tXS+YFIYnCnxrpf+Wi
pktzxyrUhur81Y9lnOEjAxtSdforS/ysS+q/aorvksPvaZxnup84j72jGX/7
nsf+rb+7xnlp2qaB+TzTEC3OY/fP8yzZ/FzjWtYH2TdztaG8rhn/+B5jz5Jx
mj2P0QdqG8nqv4qLY7e0V9nUp/kyQXOznt/WA+XdxnK71GPbcCHb2H5J+b4/
KmmfB4QLiCNQ98XtbEohm4H4r0f+D/Gg+kd5FTLPYuNDxcXQFhjZhDnxgvWP
s89tRosiui/HVRQNn+mA6mFBfBMwKLwWnlxwANeUR6YEj6QepYPeVvLe3qjA
+yIwCq02n2OgudSPiyiv2E8md2MEGq8/jRun92DdxJ54oG55hLsC1QVrkKcI
ytftgBcmrsaes+nUFrTUY2necGWQyrqOf377EfuTdmLrWxvwwek0serNufw5
HizGXV0eVHv5iGJL64/sUfdXP32gmD63uFCm+zfKTIIgwbV0pFy/hawc6H71
Qj+mB5mnVqFhRICpe84o/DIcM9cP4JmyLsMp1/cgUkxPqiz3fouvjVBuk9wd
i+Npusni4Klw4zv0rhAs+F32qT24ZjxV1pnX0SSS918o7ppxjK07g/WuT/6q
K0q7uEOhLbZfzAmgHol6C0b+B8csXnLRAQoFPu9SSrxfrhIPY9PZLOEkZ/2e
0AAR3NwJLodn9ya79Q7IOLUCDcL1j9yVMfhQyv+3OoB9zxzlzR7ARzF1E6hk
xyU4kpJj2E4KU68kTUSjIkFiIvNUGYoD17Vb8tEIKQfRp6JbcLzhqlPKdIni
kk9G9Rx1rKSDa/9fG/93tWHBUG2vK1KZAv/B28oryl2Xqtu7Xi/M/uAH/JOa
rV+VhRt/7cNbE7ugaqjB0gB3WTz53jk20hornOx/8U6zIvqoH4TolvHYsHlz
KDZv3qxcsvWzY7ih3ZVcFPw/5v6/NmDN3Bb6R1mXd2F0/Ug1fsscnBPkDkex
MuVROjoMrkAttIe7i5pN/kY11zz6PZhr98io6sy1q4yo2nmhtWfhRJrWpFdr
Wn0K5Vdv0xK6pX6L7OTvsaJPAxQNDtTDw7Q4oODoxhiw5ghju1hOKLPBpZ33
IzqQbg3iv5e1NrStCRZgloVrP+3Asgl98EiL2qhUMhIhbheCvcpXrXAnmnXq
jfFLtuOna1nCEk07HsP3KYXxbNmYceDIf3kgIPD/ADgo1oI=\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"NMinimize", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "minchi2"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"totallikelihood", "[", 
              RowBox[{
               RowBox[{"lumi", " ", "x"}], ",", 
               RowBox[{"lumi", " ", "sWZ"}], ",", 
               RowBox[{"lumi", " ", "sZZ"}]}], "]"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"sWZ", "\[GreaterSlantEqual]", "0"}], "&&", 
           RowBox[{"sZZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"sWZ", ",", "sZZ"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"NMinimize", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "minchi2"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"totallikelihood", "[", 
              RowBox[{
               RowBox[{"lumi", " ", "sWW"}], ",", 
               RowBox[{"lumi", " ", "x"}], ",", 
               RowBox[{"lumi", " ", "sZZ"}]}], "]"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"sWW", "\[GreaterSlantEqual]", "0"}], "&&", 
           RowBox[{"sZZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"sWW", ",", "sZZ"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NMinimize", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "minchi2"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"totallikelihood", "[", 
              RowBox[{
               RowBox[{"lumi", " ", "sWW"}], ",", 
               RowBox[{"lumi", " ", "sWZ"}], ",", 
               RowBox[{"lumi", " ", "x"}]}], "]"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"sWW", "\[GreaterSlantEqual]", "0"}], "&&", 
           RowBox[{"sWZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"sWW", ",", "sWZ"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "d95cl"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "25"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"WW", ",", "WZ", ",", "ZZ", ",", "\"\<95% guide\>\""}], "}"}]}], 
   ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"18", ",", 
      RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Sigma]xBR/fb\>\"", ",", 
      RowBox[{"\[CapitalDelta]\[Chi]", "^", "2"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<oneD.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.644859711988201*^9, 3.644859786485593*^9}, {
   3.644859846509219*^9, 3.6448599132788067`*^9}, {3.6448599723199263`*^9, 
   3.6448599761812973`*^9}, 3.6448600315273952`*^9, {3.644860309477579*^9, 
   3.644860407516284*^9}, {3.6448604440990467`*^9, 3.6448605128278837`*^9}, {
   3.644860544757853*^9, 3.644860594548582*^9}, {3.644860671087502*^9, 
   3.6448606720184593`*^9}, {3.644860745801116*^9, 3.644860760982758*^9}, 
   3.644860812894734*^9, {3.6448610263625307`*^9, 3.644861027386281*^9}, {
   3.644861542492095*^9, 3.644861545075285*^9}, {3.644907198530163*^9, 
   3.644907210978662*^9}, {3.644907383384061*^9, 3.6449073858908253`*^9}, {
   3.6449270222909603`*^9, 3.644927024227129*^9}, {3.644928147628654*^9, 
   3.644928155409162*^9}, {3.644929501886352*^9, 3.644929504302153*^9}, 
   3.645165438885755*^9, {3.645339799922636*^9, 3.645339799992812*^9}, {
   3.645346981186914*^9, 3.645346981300002*^9}, {3.645535318974927*^9, 
   3.6455353380550213`*^9}, {3.646052126533155*^9, 3.646052128070491*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{}, {}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.368417, 0.506779, 0.709798], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJwd1Xk4VG8bwPGxJHuyLzG2RKmENCVzP4oSKmX5WVKDZI0JpZSMJUuUqYTs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        "]]}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.880722, 0.611041, 0.142051], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJwV03s81PkaB/DfuEW5JeGg/FxiaAihn608T1JOW8qliy5aS+Uawmm1K02j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        "]]}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.560181, 0.691569, 0.194885], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJwd1nk4lO0XB/AJlbVNlpSxFDKpxhSNxLnr5Zc2IdllLEWWjCUUZaJCCZVk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        "]]}, {
       Directive[
        Opacity[1.], 
        RGBColor[0.922526, 0.385626, 0.209179], 
        AbsoluteThickness[1.6]], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYV2Hg+rRNa5yztE/YqMeZF+3h7Gv6Xa
ZvEs/T6cv7Sa8R9z7Ac4n3fz/PXL/X/A+XPc/jAZ8jI4wPjzkpoei7mzwPm2
C5+nnLTggPNP9C2bzVLPA+ffSkuctDRCAM6fLx6vvt5XCCE/n1P8b44InJ+8
UzncMEMMzp9bneOQHSkB5/uKJrW8LJGC870djkv45cjA+fudbrJ/75WD8z99
47lwKUgBztcRTXWZ66MI5yvOF37WGa0E5+/9+HN9ZoQynC+ywWx5dpYKnH/4
EFdxQbkqnC81Tyw9o0gNYf7Tio6mJnU4/+kXoUv9DRpw/rcIlw/zKzXh/EMa
Z6wvtWvB+aYHu9d/b9ZGhMfRhQH2U3Xg/Fey/sc6F+rC+RL2JinHZ+vB+Yxn
8vXVV+sj4mNCoaBtiAGcv+dp2df0Cwh+X4H6B2CIw/mb73+uu3kFwd/Wkq2i
EGsE5/Py/Y9NuIPgT3C8x6gUaQznf1iVsafkAYK/5Acf98E4E4T/ahIK5j1H
8D+v/Gv/N9cUzmfZs21x6GsE/zOztJx9sRlCv8FsHaVPCP5itvSlbXnmcP57
oXsmNV8R/H7mwojsYgs4X+7Wh+VbdyL46zYUfP//H8EHAEm+U9c=
        "]]}}}, {
    DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox["\"\[Sigma]xBR/fb\"", TraditionalForm], 
       FormBox[
        SuperscriptBox["\[CapitalDelta]\[Chi]", "2"], TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], LabelStyle -> {18, 
       GrayLevel[0]}, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None}, 
     PlotRange -> {{0, 25}, {0., 13.479111863990344`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"WW", "WZ", "ZZ", "\"95% guide\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.148] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 18, 
          GrayLevel[0], FontFamily -> "Arial"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"18", ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    RowBox[{
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "\[InvisibleSpace]"}], "GrayLevel[0]"], Appearance -> 
                   None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                   DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.644859794150971*^9, {3.644859860449897*^9, 3.6448598933222637`*^9}, 
   3.644859928659398*^9, 3.6448599956589937`*^9, 3.6448600494412527`*^9, 
   3.644860646802232*^9, 3.6448607285140142`*^9, 3.644860867685408*^9, 
   3.644861603193746*^9, 3.644872830260425*^9, 3.6449073239606943`*^9, 
   3.6449074384792423`*^9, 3.644924061336063*^9, 3.6449270897685413`*^9, 
   3.64492847482393*^9, 3.644929559368458*^9, 3.6449299813663797`*^9, 
   3.64520699416085*^9, 3.6453369315641203`*^9, 3.6453400800900183`*^9, 
   3.645346754015143*^9, 3.645347029261468*^9, 3.645347296125325*^9, 
   3.645535539822856*^9, 3.645536961430995*^9, 3.6457667969929857`*^9, 
   3.645772810044037*^9, 3.645794038036168*^9, 3.6458058740956993`*^9, 
   3.6460522194274607`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "minchi2"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"totallikelihood", "[", 
          RowBox[{
           RowBox[{"lumi", " ", "24.7"}], ",", 
           RowBox[{"lumi", " ", "sWZ"}], ",", 
           RowBox[{"lumi", " ", "sZZ"}]}], "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"sWZ", "\[GreaterSlantEqual]", "0"}], "&&", 
       RowBox[{"sZZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"sWZ", ",", "sZZ"}], "}"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "minchi2"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"totallikelihood", "[", 
          RowBox[{
           RowBox[{"lumi", " ", "sWW"}], ",", 
           RowBox[{"lumi", " ", "24.4"}], ",", 
           RowBox[{"lumi", " ", "sZZ"}]}], "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"sWW", "\[GreaterSlantEqual]", "0"}], "&&", 
       RowBox[{"sZZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"sWW", ",", "sZZ"}], "}"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "minchi2"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"totallikelihood", "[", 
          RowBox[{
           RowBox[{"lumi", " ", "sWW"}], ",", 
           RowBox[{"lumi", " ", "sWZ"}], ",", 
           RowBox[{"lumi", " ", "20"}]}], "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"sWW", "\[GreaterSlantEqual]", "0"}], "&&", 
       RowBox[{"sWZ", "\[GreaterSlantEqual]", "0"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"sWW", ",", "sWZ"}], "}"}]}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.644861030657113*^9, 3.6448610780088863`*^9}, {
  3.644861108470891*^9, 3.644861170182852*^9}, {3.644861240232017*^9, 
  3.644861474298367*^9}, {3.644907533043391*^9, 3.644907619268579*^9}, {
  3.644928663170309*^9, 3.644928736455948*^9}, {3.645340132239305*^9, 
  3.645340192633069*^9}, {3.645340402730371*^9, 3.6453404321815767`*^9}, {
  3.645347363408039*^9, 3.6453474061625633`*^9}, {3.645535347773199*^9, 
  3.645535367270482*^9}, {3.6457767327877903`*^9, 3.645776733777993*^9}, {
  3.645776763996286*^9, 3.6457768067342577`*^9}}],

Cell[BoxData["7.819884536140652`"], "Output",
 CellChangeTimes->{
  3.644861336107194*^9, {3.6448613754309483`*^9, 3.644861477228478*^9}, 
   3.644872830455776*^9, {3.644907553490691*^9, 3.644907619769648*^9}, 
   3.644924062087223*^9, 3.64492847572162*^9, {3.644928688608585*^9, 
   3.644928737423019*^9}, 3.644929981808035*^9, 3.6452069952674093`*^9, 
   3.6453369324453*^9, 3.6453400805345984`*^9, 3.6453401391665277`*^9, {
   3.645340169533022*^9, 3.6453401810137777`*^9}, {3.6453403992010813`*^9, 
   3.645340432473516*^9}, 3.645346754463353*^9, 3.6453472965484753`*^9, {
   3.645347364759804*^9, 3.645347406895481*^9}, 3.6455355559637613`*^9, 
   3.645536961826456*^9, 3.645766798119049*^9, 3.645772810644004*^9, {
   3.645776735205903*^9, 3.645776807449402*^9}, 3.64579403861229*^9, 
   3.645805874600059*^9}],

Cell[BoxData["7.8338552987115335`"], "Output",
 CellChangeTimes->{
  3.644861336107194*^9, {3.6448613754309483`*^9, 3.644861477228478*^9}, 
   3.644872830455776*^9, {3.644907553490691*^9, 3.644907619769648*^9}, 
   3.644924062087223*^9, 3.64492847572162*^9, {3.644928688608585*^9, 
   3.644928737423019*^9}, 3.644929981808035*^9, 3.6452069952674093`*^9, 
   3.6453369324453*^9, 3.6453400805345984`*^9, 3.6453401391665277`*^9, {
   3.645340169533022*^9, 3.6453401810137777`*^9}, {3.6453403992010813`*^9, 
   3.645340432473516*^9}, 3.645346754463353*^9, 3.6453472965484753`*^9, {
   3.645347364759804*^9, 3.645347406895481*^9}, 3.6455355559637613`*^9, 
   3.645536961826456*^9, 3.645766798119049*^9, 3.645772810644004*^9, {
   3.645776735205903*^9, 3.645776807449402*^9}, 3.64579403861229*^9, 
   3.645805874738029*^9}],

Cell[BoxData["7.835111224091353`"], "Output",
 CellChangeTimes->{
  3.644861336107194*^9, {3.6448613754309483`*^9, 3.644861477228478*^9}, 
   3.644872830455776*^9, {3.644907553490691*^9, 3.644907619769648*^9}, 
   3.644924062087223*^9, 3.64492847572162*^9, {3.644928688608585*^9, 
   3.644928737423019*^9}, 3.644929981808035*^9, 3.6452069952674093`*^9, 
   3.6453369324453*^9, 3.6453400805345984`*^9, 3.6453401391665277`*^9, {
   3.645340169533022*^9, 3.6453401810137777`*^9}, {3.6453403992010813`*^9, 
   3.645340432473516*^9}, 3.645346754463353*^9, 3.6453472965484753`*^9, {
   3.645347364759804*^9, 3.645347406895481*^9}, 3.6455355559637613`*^9, 
   3.645536961826456*^9, 3.645766798119049*^9, 3.645772810644004*^9, {
   3.645776735205903*^9, 3.645776807449402*^9}, 3.64579403861229*^9, 
   3.645805874888177*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "minchi2ww0", ",", "minchi2wz0", ",", "minchi2zz0", ",", "minchi2"}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.645793916179163*^9, 3.6457939311026173`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "21.37786141535908`", ",", "20.93243937691947`", ",", "21.705995420511996`",
    ",", "20.932439376919465`"}], "}"}]], "Output",
 CellChangeTimes->{3.645794038963422*^9, 3.645805874902864*^9}]
}, Open  ]]
},
WindowSize->{1579, 1120},
WindowMargins->{{Automatic, 209}, {Automatic, 156}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"/home/bca20/Dropbox/diboson/arxiv/anc/likelihood.\
pdf"},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (September 9, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3565, 86, 820, "Input"],
Cell[4126, 108, 5080, 120, 736, "Input"],
Cell[CellGroupData[{
Cell[9231, 232, 6011, 138, 891, "Input"],
Cell[15245, 372, 1103, 21, 100, "Output"],
Cell[16351, 395, 995, 17, 92, "Output"],
Cell[17349, 414, 937, 17, 92, "Output"],
Cell[18289, 433, 911, 16, 92, "Output"],
Cell[19203, 451, 937, 17, 92, "Output"],
Cell[20143, 470, 996, 17, 92, "Output"],
Cell[21142, 489, 938, 17, 92, "Output"],
Cell[22083, 508, 995, 17, 124, "Output"],
Cell[23081, 527, 2006, 38, 134, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25124, 570, 4305, 93, 526, "Input"],
Cell[29432, 665, 620, 13, 63, "Output"],
Cell[30055, 680, 602, 11, 63, "Output"],
Cell[30660, 693, 515, 10, 63, "Output"],
Cell[31178, 705, 420, 6, 63, "Output"],
Cell[31601, 713, 419, 6, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32057, 724, 3674, 85, 503, "Input"],
Cell[35734, 811, 104938, 1745, 797, 24453, 428, "CachedBoxData", "BoxData", \
"Output"],
Cell[140675, 2558, 1547, 24, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142259, 2587, 3203, 77, 484, "Input"],
Cell[145465, 2666, 578, 12, 63, "Output"],
Cell[146046, 2680, 564, 10, 63, "Output"],
Cell[146613, 2692, 479, 9, 63, "Output"],
Cell[147095, 2703, 382, 5, 63, "Output"],
Cell[147480, 2710, 380, 5, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147897, 2720, 2933, 76, 545, "Input"],
Cell[150833, 2798, 116876, 1948, 800, 31437, 547, "CachedBoxData", "BoxData", \
"Output"],
Cell[267712, 4748, 1044, 17, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268793, 4770, 3311, 79, 484, "Input"],
Cell[272107, 4851, 651, 14, 63, "Output"],
Cell[272761, 4867, 633, 12, 63, "Output"],
Cell[273397, 4881, 548, 11, 63, "Output"],
Cell[273948, 4894, 450, 7, 63, "Output"],
Cell[274401, 4903, 450, 7, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274888, 4915, 2931, 75, 503, "Input"],
Cell[277822, 4992, 110739, 1843, 803, 29078, 504, "CachedBoxData", "BoxData", \
"Output"],
Cell[388564, 6837, 1037, 17, 63, "Output"]
}, Open  ]],
Cell[389616, 6857, 2157, 48, 274, "Input"],
Cell[CellGroupData[{
Cell[391798, 6909, 2448, 63, 330, "Input"],
Cell[394249, 6974, 78313, 1312, 744, 19443, 346, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[472577, 8289, 2415, 53, 287, "Input"],
Cell[CellGroupData[{
Cell[475017, 8346, 1925, 48, 232, "Input"],
Cell[476945, 8396, 83130, 1393, 747, 22113, 392, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[560090, 9792, 2162, 50, 287, "Input"],
Cell[CellGroupData[{
Cell[562277, 9846, 1670, 45, 232, "Input"],
Cell[563950, 9893, 117481, 1953, 750, 19749, 351, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[681468, 11851, 4067, 96, 471, "Input"],
Cell[685538, 11949, 33319, 638, 504, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[718894, 12592, 2632, 68, 274, "Input"],
Cell[721529, 12662, 816, 12, 63, "Output"],
Cell[722348, 12676, 817, 12, 63, "Output"],
Cell[723168, 12690, 816, 12, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[724021, 12707, 199, 5, 63, "Input"],
Cell[724223, 12714, 234, 5, 63, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/likelihoods.py <==
#!/usr/bin/env python

import math
import operator
import os
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pickle

def disentangleSuperFast(ww,wz,zz,wwzz,wwwzzz):
  dd=wwwzzz-wwzz
  cc=ww-wwzz+zz
  possibleSplits=[]
  for ee in range(wwzz-ww+1):
    ff=wwzz-ww-ee
    bb=2*wwzz+wz-ww-zz-wwwzzz-ee
    aa=wwzz-zz-bb
    if aa>=0 and bb>=0: possibleSplits.append( [aa,bb,cc,dd,ee,ff] )
  return possibleSplits
def Lkhd(obsvec,expctvec):
  poissonlks=[ math.exp( - expct )* expct**obs / math.factorial(obs) for obs,expct in zip(obsvec,expctvec) ]
  return reduce(operator.mul,poissonlks)
def LkhdDisentangle(ov,expctvec):
  ovs=disentangleSuperFast(ov[0]+ov[1]+ov[2],ov[1]+ov[2]+ov[3]+ov[4],ov[2]+ov[4]+ov[5],ov[0]+ov[1]+ov[2]+ov[4]+ov[5],sum(ov))
  if len(ovs) > 1000000: raise Exception()
  return sum([Lkhd(list(obsvec),expctvec) for obsvec in ovs])


def MinusLogLikelihood(asig,bsig,csig,dsig,esig,fsig):
  actualvec1=[2,6,5,0,4,0]
  actualvec2=[1,7,5,0,3,1]
  actualvec3=[0,8,5,0,2,2]
  expctvec=[2.09+asig,2.72+bsig,1.00+csig,2.43+dsig,0.46+esig,0.34+fsig]
  return -math.log( Lkhd(actualvec1,expctvec) + Lkhd(actualvec2,expctvec) + Lkhd(actualvec3,expctvec) )


def pValue(expctvec,nPseudoExp=10000):
  actualvec1=[2,6,5,0,4,0]
  actualvec2=[1,7,5,0,3,1]
  actualvec3=[0,8,5,0,2,2]
  [Aexp,Bexp,Cexp,Dexp,Eexp,Fexp]=expctvec
  apes=np.random.poisson(Aexp,nPseudoExp)
  bpes=np.random.poisson(Bexp,nPseudoExp)
  cpes=np.random.poisson(Cexp,nPseudoExp)
  dpes=np.random.poisson(Dexp,nPseudoExp)
  epes=np.random.poisson(Eexp,nPseudoExp)
  fpes=np.random.poisson(Fexp,nPseudoExp)
  pes=np.array([apes,bpes,cpes,dpes,epes,fpes]).T
  pelks=[ LkhdDisentangle(list(a),expctvec) for a in pes ]
  actuallk=Lkhd(actualvec1,expctvec) + Lkhd(actualvec2,expctvec) + Lkhd(actualvec3,expctvec)
  return float(sum(actuallk > lk for lk in pelks))/float(nPseudoExp) 

def expectedRates(sigmaww,sigmawz,sigmazz):
  lumi=20.3
  Aevents=0.063*sigmaww*lumi*0.33*0.67*0.45+0.028*sigmawz*lumi*0.33*0.67*0.47+0.012*sigmazz*lumi*0.33*0.67*0.49
  Bevents=0.182*sigmaww*lumi*0.33*0.67*0.45+0.139*sigmawz*lumi*0.33*0.67*0.47+0.087*sigmazz*lumi*0.33*0.67*0.49
  Cevents=0.132*sigmaww*lumi*0.33*0.67*0.45+0.143*sigmawz*lumi*0.33*0.67*0.47+0.155*sigmazz*lumi*0.33*0.67*0.49
  Devents=0.018*sigmaww*lumi*0.33*0.67*0.45+0.057*sigmawz*lumi*0.33*0.67*0.47+0.047*sigmazz*lumi*0.33*0.67*0.49
  Eevents=0.025*sigmaww*lumi*0.33*0.67*0.45+0.090*sigmawz*lumi*0.33*0.67*0.47+0.165*sigmazz*lumi*0.33*0.67*0.49
  Fevents=0.001*sigmaww*lumi*0.33*0.67*0.45+0.007*sigmawz*lumi*0.33*0.67*0.47+0.044*sigmazz*lumi*0.33*0.67*0.49
  return [2.09+Aevents,2.72+Bevents,1.00+Cevents,2.43+Devents,0.46+Eevents,0.34+Fevents]

def expectedRatesATLAS(sigmaww,sigmawz,sigmazz):
  [a,b,c,d,e,f]=expectedRates(sigmaww,sigmawz,sigmazz)
  return [a+b+c,b+c+d+e,c+e+f]


def zeroZZ():
  if os.path.isfile('0zzpv.p'):
    sigmawws,sigmawzs,pvalues,lkvalues=pickle.load( open('0zzpv.p','rb'))
  else:
    sigmawws=np.linspace(0.0,25.0,25)
    sigmawzs=np.linspace(0.0,25.0,25)
    pvalues=np.empty( (len(sigmawws),len(sigmawzs)) )

    it=np.nditer(pvalues, flags=['multi_index'],op_flags=['writeonly'])

    while not it.finished:
      inds=it.multi_index
      #print inds[0],inds[1],sigmawws[inds[0]],sigmawzs[inds[1]]
      it[0]=pValue(expectedRates(sigmawws[inds[0]],sigmawzs[inds[1]],0.0) )
      #print it[0]
      it.iternext()
    lkvalues=np.empty( (len(sigmawws),len(sigmawzs)) )
    it=np.nditer(lkvalues, flags=['multi_index'],op_flags=['writeonly'])
    while not it.finished:
      inds=it.multi_index
      #print inds[0],inds[1],sigmazzs[inds[0]],sigmawzs[inds[1]]
      it[0]=LkhdDisentangle([2,6,5,0,4,0],expectedRates(sigmawws[inds[0]],sigmawzs[inds[1]],0.0) )
      #print it[0]
      it.iternext()

    pickle.dump( (sigmawws,sigmawzs,pvalues,lkvalues), open('0zzpv.p','wb'))
  bestpflatindex=np.argmax(pvalues)
  bestptupleindex=np.unravel_index(bestpflatindex,pvalues.shape)
  print 'Best fit point at WW',sigmawws[bestptupleindex[0]],'WZ',sigmawzs[bestptupleindex[1]],'p =',pvalues[bestptupleindex]
  print 'expct vec',expectedRatesATLAS(sigmawws[bestptupleindex[0]],sigmawzs[bestptupleindex[1]],0.0)

  dcslimits=workOutDeltaChiSq(lkvalues)
  print '70% and 95% delta chi sqs',dcslimits
  deltachisqs=-2.0*np.log(lkvalues)+2.0*math.log(lkvalues.max())
  onempvalues=1.0-pvalues
  matplotlib.rcParams.update({'font.size': 24})
  plt.xlim(0,25)
  plt.ylim(0,25)
  cs=plt.contourf(sigmawws,sigmawzs,onempvalues.T,levels=[0.00,0.70,0.95],colors=['darkblue','lightskyblue'])
  if useChiSq:
    plt.scatter([1.0/20.3],[223.0/20.3],marker='o',color='white',s=80)
  else:
    plt.scatter([sigmawws[bestptupleindex[0]]],[sigmawzs[bestptupleindex[1]]],marker='o',color='white',s=80)
  plt.gca().set_aspect('equal')
  plt.xlabel(r'$\sigma(X^0) \times \mathrm{Br} (X^0 \to W^+ W^-) / \mathrm{fb}$',fontsize=24,labelpad=0)
  plt.ylabel(r'$\sigma(X^\pm) \times \mathrm{Br} (X^\pm \to W^\pm Z) / \mathrm{fb}$',fontsize=24)
  plt.figtext(0.5,0.84,r'No $ZZ$ signal')
  plt.savefig('0zzLk.pdf',bbox_inches='tight')
  plt.clf()
  return

def zeroWZ():
  if os.path.isfile('0wzpv.p'):
    sigmawws,sigmazzs,pvalues,lkvalues=pickle.load( open('0wzpv.p','rb'))
  else:
    sigmawws=np.linspace(0.0,25.0,25)
    sigmazzs=np.linspace(0.0,25.0,25)
    pvalues=np.empty( (len(sigmawws),len(sigmazzs)) )

    it=np.nditer(pvalues, flags=['multi_index'],op_flags=['writeonly'])

    while not it.finished:
      inds=it.multi_index
      #print inds[0],inds[1],sigmawws[inds[0]],sigmawzs[inds[1]]
      it[0]=pValue(expectedRates(sigmawws[inds[0]],0.0,sigmazzs[inds[1]]) )
      #print it[0]
      it.iternext()
    lkvalues=np.empty( (len(sigmawws),len(sigmazzs)) )
    it=np.nditer(lkvalues, flags=['multi_index'],op_flags=['writeonly'])
    while not it.finished:
      inds=it.multi_index
      #print inds[0],inds[1],sigmazzs[inds[0]],sigmawzs[inds[1]]
      it[0]=LkhdDisentangle([2,6,5,0,4,0],expectedRates(sigmawws[inds[0]],0.0,sigmazzs[inds[1]]) )
      #print it[0]
      it.iternext()

    pickle.dump( (sigmawws,sigmazzs,pvalues,lkvalues), open('0wzpv.p','wb'))
  bestpflatindex=np.argmax(pvalues)
  bestptupleindex=np.unravel_index(bestpflatindex,pvalues.shape)
  print 'Best fit point at WW',sigmawws[bestptupleindex[0]],'ZZ',sigmazzs[bestptupleindex[1]],'p =',pvalues[bestptupleindex]
  print 'expct vec',expectedRatesATLAS(sigmawws[bestptupleindex[0]],0.0,sigmazzs[bestptupleindex[1]])

  slicepvalues=pvalues[:,0]
  bestpzero=np.argmax(slicepvalues)
  print '**** Best fit just WW',sigmawws[bestpzero],'p =',slicepvalues[bestpzero]
  print '**** expct vec',expectedRatesATLAS(sigmawws[bestpzero],0.0,0.0)

  dcslimits=workOutDeltaChiSq(lkvalues)
  print '70% and 95% delta chi sqs',dcslimits
  deltachisqs=-2.0*np.log(lkvalues)+2.0*math.log(lkvalues.max())
  onempvalues=1.0-pvalues
  matplotlib.rcParams.update({'font.size': 24})
  plt.xlim(0,25)
  plt.ylim(0,25)
  cs=plt.contourf(sigmawws,sigmazzs,onempvalues.T,levels=[0.00,0.70,0.95],colors=['darkblue','lightskyblue'])
  if useChiSq:
    plt.scatter([106.0/20.3],[118.0/20.3],marker='o',color='white',s=80)
  else:
    plt.scatter([sigmawws[bestptupleindex[0]]],[sigmazzs[bestptupleindex[1]]],marker='o',color='white',s=80)
  plt.gca().set_aspect('equal')
  plt.xlabel(r'$\sigma(X^0) \times \mathrm{Br} (X^0 \to W^+ W^-) / \mathrm{fb}$',fontsize=24,labelpad=0)
  plt.ylabel(r'$\sigma(X^0) \times \mathrm{Br} (X^0 \to Z Z) / \mathrm{fb}$',fontsize=24)
  plt.figtext(0.5,0.84,r'No $WZ$ signal')
  plt.savefig('0wzLk.pdf',bbox_inches='tight')
  plt.clf()
  return

def zeroWW():
  if os.path.isfile('0wwpv.p'):
    sigmazzs,sigmawzs,pvalues,lkvalues=pickle.load( open('0wwpv.p','rb'))
  else:
    sigmazzs=np.linspace(0.0,25.0,25)
    sigmawzs=np.linspace(0.0,25.0,25)
    pvalues=np.empty( (len(sigmazzs),len(sigmawzs)) )

    it=np.nditer(pvalues, flags=['multi_index'],op_flags=['writeonly'])

    while not it.finished:
      inds=it.multi_index
      #print inds[0],inds[1],sigmazzs[inds[0]],sigmawzs[inds[1]]
      it[0]=pValue(expectedRates(0.0,sigmawzs[inds[1]],sigmazzs[inds[0]]) )
      #print it[0]
      it.iternext()
    lkvalues=np.empty( (len(sigmazzs),len(sigmawzs)) )
    it=np.nditer(lkvalues, flags=['multi_index'],op_flags=['writeonly'])
    while not it.finished:
      inds=it.multi_index
      #print inds[0],inds[1],sigmazzs[inds[0]],sigmawzs[inds[1]]
      it[0]=LkhdDisentangle([2,6,5,0,4,0],expectedRates(0.0,sigmawzs[inds[1]],sigmazzs[inds[0]]) )
      #print it[0]
      it.iternext()
    pickle.dump( (sigmazzs,sigmawzs,pvalues,lkvalues), open('0wwpv.p','wb'))
  bestpflatindex=np.argmax(pvalues)
  bestptupleindex=np.unravel_index(bestpflatindex,pvalues.shape)
  print 'Best fit point at WZ',sigmawzs[bestptupleindex[1]],'ZZ',sigmazzs[bestptupleindex[0]],'p =',pvalues[bestptupleindex]
  print 'expct vec',expectedRatesATLAS(0.0,sigmawzs[bestptupleindex[1]],sigmazzs[bestptupleindex[0]])

  dcslimits=workOutDeltaChiSq(lkvalues)
  print '70% and 95% delta chi sqs',dcslimits
  deltachisqs=-2.0*np.log(lkvalues)+2.0*math.log(lkvalues.max())
  onempvalues=1.0-pvalues
  matplotlib.rcParams.update({'font.size': 24})
  plt.xlim(0,25)
  plt.ylim(0,25)
  cs=plt.contourf(sigmawzs,sigmazzs,onempvalues,levels=[0.00,0.70,0.95],colors=['darkblue','lightskyblue'])
  if useChiSq:
    plt.scatter([119.0/20.3],[86.0/20.3],marker='o',color='white',s=80)
  else:
    plt.scatter([sigmawzs[bestptupleindex[1]]],[sigmazzs[bestptupleindex[0]]],marker='o',color='white',s=80)
  plt.gca().set_aspect('equal')
  plt.xlabel(r'$\sigma(X^\pm) \times \mathrm{Br} (X^\pm \to W^\pm Z) / \mathrm{fb}$',fontsize=24)
  plt.ylabel(r'$\sigma(X^0) \times \mathrm{Br} (X^0 \to ZZ) / \mathrm{fb}$',fontsize=24,labelpad=0)
  plt.figtext(0.5,0.84,r'No $WW$ signal')
  plt.savefig('0wwLk.pdf',bbox_inches='tight')
  plt.clf()
  return

def workOutDeltaChiSq(lkvalues):
  plist=list(lkvalues.flatten())
  plist.sort(reverse=True)
  total=sum(plist)
  runningtotal=0.0
  i70=0
  while runningtotal/total<0.7:
    runningtotal+=plist[i70]
    i70+=1
  i95=i70
  while runningtotal/total<0.95:
    runningtotal+=plist[i95]
    i95+=1
  #print i70,i95
  return (2.0*(math.log(plist[0])-math.log(plist[i70])),2.0*(math.log(plist[0])-math.log(plist[i95])))

def all():
  if os.path.isfile('allpv.p'):
    sigmawws,sigmawzs,sigmazzs,pvalues,lkvalues=pickle.load( open('allpv.p','rb'))
  else:
    sigmawws=np.linspace(0.0,25.0,3)
    sigmawzs=np.linspace(0.0,25.0,3)
    sigmazzs=np.linspace(0.0,25.0,3)
    pvalues=np.empty( (len(sigmawws),len(sigmawzs),len(sigmazzs)) )
    it=np.nditer(pvalues, flags=['multi_index'],op_flags=['writeonly'])
    while not it.finished:
      inds=it.multi_index
      #print inds[0],inds[1],sigmazzs[inds[0]],sigmawzs[inds[1]]
      it[0]=pValue(expectedRates(sigmawws[inds[0]],sigmawzs[inds[1]],sigmazzs[inds[2]]) )
      #print it[0]
      it.iternext()
    lkvalues=np.empty( (len(sigmawws),len(sigmawzs),len(sigmazzs)) )
    it=np.nditer(lkvalues, flags=['multi_index'],op_flags=['writeonly'])
    while not it.finished:
      inds=it.multi_index
      #print inds[0],inds[1],sigmazzs[inds[0]],sigmawzs[inds[1]]
      it[0]=LkhdDisentangle([2,6,5,0,4,0],expectedRates(sigmawws[inds[0]],sigmawzs[inds[1]],sigmazzs[inds[2]]) )
      #print it[0]
      it.iternext()

    pickle.dump( (sigmawws,sigmawzs,sigmazzs,pvalues,lkvalues), open('allpv.p','wb'))
  bestpflatindex=np.argmax(pvalues)
  bestptupleindex=np.unravel_index(bestpflatindex,pvalues.shape)
  print 'Best fit point at WW',sigmawws[bestptupleindex[0]],'WZ',sigmawzs[bestptupleindex[1]],'ZZ',sigmazzs[bestptupleindex[2]],'p =',pvalues[bestptupleindex]
  print 'expct vec',expectedRatesATLAS(sigmawws[bestptupleindex[0]],sigmawzs[bestptupleindex[1]],sigmazzs[bestptupleindex[2]])
  wwwzpvs=np.max(pvalues,axis=2)
  wzzzpvs=np.max(pvalues,axis=0)
  wwzzpvs=np.max(pvalues,axis=1)
  oneDwwpvs=np.max(wwwzpvs,axis=1)
  oneDwzpvs=np.max(wwwzpvs,axis=0)
  oneDzzpvs=np.max(wwzzpvs,axis=0)
  matplotlib.rcParams.update({'font.size': 24})
  plt.xlim(0,25)
  plt.ylim(0,25)
  cs=plt.contourf(sigmawws,sigmawzs,(1.0-wwwzpvs).T,levels=[0.00,0.70,0.95],colors=['darkblue','lightskyblue'])
  if useChiSq:
    plt.scatter([5.2],[0.0],marker='o',color='white',s=80)
  else:
    plt.scatter([sigmawws[bestptupleindex[0]]],[sigmawzs[bestptupleindex[1]]],marker='o',color='white',s=80)
  plt.gca().set_aspect('equal')
  plt.xlabel(r'$\sigma(X^0) \times \mathrm{Br} (X^0 \to W^+ W^-) / \mathrm{fb}$',fontsize=24,labelpad=0)
  plt.ylabel(r'$\sigma(X^\pm) \times \mathrm{Br} (X^\pm \to W^\pm Z) / \mathrm{fb}$',fontsize=24)
  plt.savefig('zzLk.pdf',bbox_inches='tight')
  plt.clf()
  plt.xlim(0,25)
  plt.ylim(0,25)
  cs=plt.contourf(sigmawzs,sigmazzs,(1.0-wzzzpvs).T,levels=[0.00,0.70,0.95],colors=['darkblue','lightskyblue'])
  if useChiSq:
    plt.scatter([0.0],[5.8],marker='o',color='white',s=80)
  else:
    plt.scatter([sigmawzs[bestptupleindex[1]]],[sigmazzs[bestptupleindex[2]]],marker='o',color='white',s=80)
  plt.gca().set_aspect('equal')
  plt.xlabel(r'$\sigma(X^\pm) \times \mathrm{Br} (X^\pm \to W^\pm Z) / \mathrm{fb}$',fontsize=24)
  plt.ylabel(r'$\sigma(X^0) \times \mathrm{Br} (X^0 \to ZZ) / \mathrm{fb}$',fontsize=24,labelpad=0)
  plt.savefig('wwLk.pdf',bbox_inches='tight')
  plt.clf()
  plt.xlim(0,25)
  plt.ylim(0,25)
  cs=plt.contourf(sigmawws,sigmazzs,(1.0-wwzzpvs).T,levels=[0.00,0.70,0.95],colors=['darkblue','lightskyblue'])
  if useChiSq:
    plt.scatter([5.2],[5.8],marker='o',color='white',s=80)
  else:
    plt.scatter([sigmawws[bestptupleindex[0]]],[sigmazzs[bestptupleindex[2]]],marker='o',color='white',s=80)
  plt.gca().set_aspect('equal')
  plt.xlabel(r'$\sigma(X^0) \times \mathrm{Br} (X^0 \to W^+ W^-) / \mathrm{fb}$',fontsize=24,labelpad=0)
  plt.ylabel(r'$\sigma(X^0) \times \mathrm{Br} (X^0 \to ZZ) / \mathrm{fb}$',fontsize=24,labelpad=0)
  plt.savefig('wzLk.pdf',bbox_inches='tight')
  plt.clf()
  plt.xlim(0,25)
  pww,=plt.plot(sigmawws,oneDwwpvs,linewidth=3)
  pwz,=plt.plot(sigmawzs,oneDwzpvs,linewidth=3)
  pzz,=plt.plot(sigmazzs,oneDzzpvs,linewidth=3)
  lim,=plt.plot(sigmazzs,[0.05]*25,linewidth=3)
  plt.legend([pww,pwz,pzz,lim],[r'$WW$',r'$WZ$',r'$ZZ$',r'$p=0.05$'],loc='center left',fontsize=20)
  plt.xlabel(r'$\sigma \times \mathrm{Br} / \mathrm{fb}$',fontsize=24,labelpad=0)
  plt.ylabel(r'$p$',fontsize=24,labelpad=0)
  plt.gca().xaxis.set_minor_locator(matplotlib.ticker.MultipleLocator(1))
  plt.savefig('oneDLk.pdf',bbox_inches='tight')
  plt.clf()
  return

def originPValue():
  opv=pValue(expectedRates(0.0,0.0,0.0),10000000 )
  print opv

useChiSq=True
if __name__=='__main__':
  zeroWW()
  zeroWZ()
  zeroZZ()
  all()
  #originPValue()




==> anc/mRes.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11985,        358]
NotebookOptionsPosition[     11359,        333]
NotebookOutlinePosition[     11700,        348]
CellTagsIndexPosition[     11657,        345]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.645257366078236*^9, 3.64525742068778*^9}, 
   3.645257518047099*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "These", " ", "describe", " ", "the", " ", "experimental", " ", 
     "resolution", " ", "effects", " ", "for", " ", "the", " ", "different", 
     " ", "diboson", " ", "channels", " ", "for", " ", "a", " ", "2", "TeV", 
     " ", "sequential", " ", "SM", " ", "from", " ", 
     RowBox[{"ATLAS", ".", " ", "These"}], " ", "should", " ", "be", " ", 
     "multiplied", " ", "by", " ", "the", " ", "values", " ", "of", " ", 
     "the", " ", "mu", " ", "vector", " ", "for", " ", "each", " ", 
     RowBox[{"channel", ".", " ", "The"}], " ", "highest", " ", "number", " ",
      "is", " ", "always", " ", "the", " ", "2", " ", "TeV", " ", "bin"}], 
    ",", " ", 
    RowBox[{"of", " ", "course"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"zzEff", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7.1185", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}], ",", 
       RowBox[{"1.8629", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", 
       RowBox[{"3.3174", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", 
       RowBox[{"5.4301", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", 
       RowBox[{"3.1584", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", 
       RowBox[{"8.7121", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}]}], "}"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7.1185", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}], "+", 
       RowBox[{"1.8629", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", 
       RowBox[{"3.3174", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", 
       RowBox[{"5.4301", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", 
       RowBox[{"3.1584", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", 
       RowBox[{"8.7121", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"wzEff", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.1168", ",", "0.2933", ",", "0.742", ",", "1.3714", ",", "0.6212", 
       ",", "0.0807", ",", "0.0235"}], "}"}], "/", 
     RowBox[{"(", 
      RowBox[{
      "0.1168", "+", "0.2933", "+", "0.742", "+", "1.3714", "+", "0.6212", 
       "+", "0.0807", "+", "0.0235"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"wwEff", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"6.6517", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}], ",", 
       RowBox[{"1.0943", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", 
       RowBox[{"1.8351", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", 
       RowBox[{"3.137", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", 
       RowBox[{"9.357", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", "0.013", ",", 
       RowBox[{"7.0668", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", 
       RowBox[{"1.9137", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], ",", 
       RowBox[{"6.1007", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}]}], "}"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6.6517", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}], "+", 
       RowBox[{"1.0943", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", 
       RowBox[{"1.8351", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", 
       RowBox[{"3.137", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", 
       RowBox[{"9.357", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", "0.013", "+", 
       RowBox[{"7.0668", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", 
       RowBox[{"1.9137", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "+", 
       RowBox[{"6.1007", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}]}]}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.645257523563242*^9, 3.645257554425359*^9}, {
  3.645257659704576*^9, 3.64525767606987*^9}, {3.645257762261094*^9, 
  3.6452577712444363`*^9}, {3.645257813832294*^9, 3.645257855140316*^9}, {
  3.645257914427854*^9, 3.645257952676128*^9}, {3.6453501844185963`*^9, 
  3.645350186982952*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.046368974182932884`", ",", "0.12134685959877174`", ",", 
   "0.2160910795174005`", ",", "0.3537095830733214`", ",", 
   "0.20573402831969545`", ",", "0.056749475307878`"}], "}"}]], "Output",
 CellChangeTimes->{3.645257524425974*^9, 3.6452575560897093`*^9, 
  3.645257676869844*^9, 3.64525777237057*^9, 3.645349602295209*^9, 
  3.6458073074980803`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03595062944381175`", ",", "0.09027670903998276`", ",", 
   "0.22838499184339314`", ",", "0.4221120994798239`", ",", 
   "0.19120317645972482`", ",", "0.024839176336606233`", ",", 
   "0.0072332173966573295`"}], "}"}]], "Output",
 CellChangeTimes->{3.645257524425974*^9, 3.6452575560897093`*^9, 
  3.645257676869844*^9, 3.64525777237057*^9, 3.645349602295209*^9, 
  3.6458073074992332`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01719712485851547`", ",", "0.028291735545309442`", ",", 
   "0.047444177921225766`", ",", "0.0811031475880798`", ",", 
   "0.24191334140314394`", ",", "0.33609847581926594`", ",", 
   "0.18270313145535297`", ",", "0.04947628101348686`", ",", 
   "0.015772584395619967`"}], "}"}]], "Output",
 CellChangeTimes->{3.645257524425974*^9, 3.6452575560897093`*^9, 
  3.645257676869844*^9, 3.64525777237057*^9, 3.645349602295209*^9, 
  3.645807307500114*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"13.0", "-", "5.8"}], ")"}], "wzEff"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16.6", "-", "6.6"}], ")"}], " ", "wwEff"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7.4", "-", "1.8"}], ")"}], " ", "zzEff"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{
  3.645257810894858*^9, {3.6452580424121428`*^9, 3.645258046690463*^9}, {
   3.645258088949667*^9, 3.645258093678257*^9}, {3.645258129126502*^9, 
   3.645258142168936*^9}, {3.645258188759439*^9, 3.645258215759666*^9}, {
   3.645349551815942*^9, 3.6453495968359013`*^9}, {3.645807296234335*^9, 
   3.645807302921238*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"0.2588445319954446`"},
     {"0.6499923050878759`"},
     {"1.6443719412724307`"},
     {"3.0392071162547323`"},
     {"1.3766628705100188`"},
     {"0.1788420696235649`"},
     {"0.05207916525593277`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.645258047868882*^9, 3.6452580940872393`*^9, 3.645258142996682*^9, {
   3.645258200072557*^9, 3.645258216433175*^9}, {3.6453495986222963`*^9, 
   3.645349606014544*^9}, {3.6458073036086063`*^9, 3.645807310054604*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"0.17197124858515475`"},
     {"0.2829173554530945`"},
     {"0.4744417792122578`"},
     {"0.811031475880798`"},
     {"2.4191334140314398`"},
     {"3.36098475819266`"},
     {"1.82703131455353`"},
     {"0.4947628101348687`"},
     {"0.1577258439561997`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.645258047868882*^9, 3.6452580940872393`*^9, 3.645258142996682*^9, {
   3.645258200072557*^9, 3.645258216433175*^9}, {3.6453495986222963`*^9, 
   3.645349606014544*^9}, {3.6458073036086063`*^9, 3.645807310055427*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"0.2596662554244242`"},
     {"0.6795424137531219`"},
     {"1.210110045297443`"},
     {"1.9807736652106`"},
     {"1.1521105585902947`"},
     {"0.3177970617241168`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.645258047868882*^9, 3.6452580940872393`*^9, 3.645258142996682*^9, {
   3.645258200072557*^9, 3.645258216433175*^9}, {3.6453495986222963`*^9, 
   3.645349606014544*^9}, {3.6458073036086063`*^9, 3.645807310056196*^9}}]
}, Open  ]]
},
WindowSize->{1602, 1501},
WindowMargins->{{56, Automatic}, {-56, Automatic}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (September 9, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 117, 2, 63, "Input"],
Cell[CellGroupData[{
Cell[700, 26, 5438, 155, 639, "Input"],
Cell[6141, 183, 396, 8, 92, "Output"],
Cell[6540, 193, 434, 9, 92, "Output"],
Cell[6977, 204, 494, 10, 135, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7508, 219, 848, 23, 219, "Input"],
Cell[8359, 244, 986, 27, 282, "Output"],
Cell[9348, 273, 1041, 29, 348, "Output"],
Cell[10392, 304, 951, 26, 281, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/mspec.dat <==
# WZ
# mjj/TeV obs    SM exp   SM err   NP
1.5      16      21.50      0      0
1.6      15      12.61      0      0
1.7       6      7.67     0.89     0.26
1.8       5      4.82     0.65     0.65
1.9       5      3.12     0.50     1.64
2.0       8      2.08     0.39     3.04
2.1       2      1.41     0.33     1.38
2.2       0      0.98     0.28     0.18
2.3       1      0.70     0.24     0.05
2.4       0      0.5      0        0
2.5       0      0.37     0        0


# WW
# mjj/TeV obs    SM exp   SM err  NP
1.5       13     16.13    0       0.17
1.6       8       9.75    0       0.28
1.7       4      6.12     0.78    0.47
1.8       2      3.98     0.56    0.81
1.9       4      2.67     0.42    2.42
2.0       7      1.84     0.34    3.36
2.1       2      1.30     0.28    1.83
2.2       0      0.95     0.23    0.49
2.3       0      0.70     0.21    0.16
2.4       0      0.50     0       0
2.5       0      0.37     0       0


# ZZ
# mjj/TeV obs    SM exp   SM err  NP
1.5      10      9.02     0       0
1.6      8       4.83     0       0 
1.7       0      2.68     0.57    0.26
1.8       1      1.54     0.36    0.68
1.9       5      0.91     0.23    1.21
2.0       3      0.55     0.16    1.98
2.1       1      0.34     0.13    1.15
2.2       0      0.22     0.08    0.32
2.3       0      0.14     0.06    0 
2.4       0      0.09     0       0
2.5       0      0.06     0       0 


==> anc/mspec.gnu <==
set terminal postscript eps enhanced color "Helvetica" 30
set style fill solid 0.25 noborder 
set xlabel "m_{JJ}/TeV"
set ylabel "events/100 GeV"
set tics front

set title "WZ channel"
set output "wzm.eps"
plot [1.45:2.55] [0:22] "mspec.dat" i 0 u 1:($3+$5) tit "SM+signal" w boxes, \
"mspec.dat" i 0 u 1:3 tit "SM background" w boxes, \
"mspec.dat" i 0 u 1:($3+$5) notit w histeps lc 1 lt 1 lw 2, \
"mspec.dat" i 0 u 1:3 notit w histeps lc 2 lt 1 lw 2, \
"mspec.dat" i 0 u 1:2:(sqrt($2)) tit "observed" w errorbars lt 1 lc 3 ps 2 \
pt 9 lw 2

set title "WW channel"
set output "wwm.eps"
plot [1.45:2.55] [0: 22] "mspec.dat" i 1 u 1:($3+$5) tit "SM+signal" w boxes, \
"mspec.dat" i 1 u 1:3 tit "SM background" w boxes, \
"mspec.dat" i 1 u 1:($3+$5) notit w histeps lc 1 lt 1 lw 2, \
"mspec.dat" i 1 u 1:3 notit w histeps lc 2 lt 1 lw 2, \
"mspec.dat" i 1 u 1:2:(sqrt($2)) tit "observed" w errorbars lt 1 lc 3 ps 2 \
pt 9 lw 2

set title "ZZ channel"
set output "zzm.eps"
plot [1.45:2.55] [0:22] "mspec.dat" i 2 u 1:($3+$5) tit "SM+signal" w boxes, \
"mspec.dat" i 2 u 1:3 tit "SM background" w boxes, \
"mspec.dat" i 2 u 1:($3+$5) notit w histeps lc 1 lt 1 lw 2, \
"mspec.dat" i 2 u 1:3 notit w histeps lc 2 lt 1 lw 2, \
"mspec.dat" i 2 u 1:2:(sqrt($2)) tit "observed" w errorbars lt 1 lc 3 ps 2 \
pt 9 lw 2

!rm ??m.pdf x.log; cd ..; pdflatex dibosons; cd anc; mv zzm-eps-converted-to.pdf  zzm.pdf ; mv wzm-eps-converted-to.pdf  wzm.pdf ; mv wwm-eps-converted-to.pdf  wwm.pdf ; rm *.eps


==> anc/rhoLHTripAuxData.dat <==
# pythonWidth_gh_0.5_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 0.5
#   ww 1.93381915898
#   wz 2.36749475365
#   zz 1.25853789682
#   chisq 28.9863326751
# pythonWidth_gh_1.25_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 1.25
#   ww 8.74610121015
#   wz 10.7098200494
#   zz 5.6937664055
#   chisq 21.8988791442
# pythonWidth_gh_2.5_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 2.5
#   ww 29.0899711422
#   wz 35.6251505983
#   zz 18.9405956927
#   chisq 45.9251683811
# pythonWidth_gh_1.75_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 1.75
#   ww 36.9454479925
#   wz 45.2409725005
#   zz 24.0519789897
#   chisq 60.2572882606
# pythonWidth_gh_1.35_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 1.35
#   ww 0.492599596675
#   wz 0.603401322025
#   zz 0.320837543293
#   chisq 35.05957292
# pythonWidth_gh_0.75_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 0.75
#   ww 9.4893602238
#   wz 11.6184022924
#   zz 6.1764528226
#   chisq 22.0602765192
# pythonWidth_gh_0.65_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 0.65
#   ww 8.9744943707
#   wz 10.9903102125
#   zz 5.84307086352
#   chisq 21.9369019825
# pythonWidth_gh_1.15_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 1.15
#   ww 0.4841934133
#   wz 0.593024958172
#   zz 0.315302338393
#   chisq 35.1070871168
# pythonWidth_gh_0.65_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 0.65
#   ww 8.23740471933
#   wz 10.0876926349
#   zz 5.36319602691
#   chisq 21.8530469337
# pythonWidth_gh_2.0_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 2.0
#   ww 36.403363591
#   wz 44.5741754322
#   zz 23.6968045791
#   chisq 59.2197779922
# pythonWidth_gh_1.65_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 1.65
#   ww 16.5086245105
#   wz 20.2157745525
#   zz 10.7476344048
#   chisq 27.4224505392
# pythonWidth_gh_1.25_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 1.25
#   ww 17.3964081484
#   wz 21.3034947387
#   zz 11.3260469449
#   chisq 28.4480741357
# pythonWidth_gh_0.85_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 0.85
#   ww 11.696787462
#   wz 14.3253272387
#   zz 7.61643795457
#   chisq 23.0964688598
# pythonWidth_gh_0.35_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 0.35
#   ww 0.400714229423
#   wz 0.490699908102
#   zz 0.260879050816
#   chisq 35.5844663774
# pythonWidth_gh_1.65_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 1.65
#   ww 21.6735344474
#   wz 26.5404800877
#   zz 14.1101320227
#   chisq 34.0998862051
# pythonWidth_gh_1.0_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 1.0
#   ww 6.67663700239
#   wz 8.17527496316
#   zz 4.3462032064
#   chisq 22.1004554862
# pythonWidth_gh_1.65_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 1.65
#   ww 8.16232071455
#   wz 9.99483684976
#   zz 5.31362364461
#   chisq 21.8513130545
# pythonWidth_gh_0.85_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 0.85
#   ww 14.0408569009
#   wz 17.1944611384
#   zz 9.14150379718
#   chisq 24.912104954
# pythonWidth_gh_1.5_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 1.5
#   ww 25.6528008502
#   wz 31.4076808393
#   zz 16.6964836064
#   chisq 40.1796727464
# shrinktops.f
# pythonWidth_gh_0.75_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 0.75
#   ww 8.36250667007
#   wz 10.2384376024
#   zz 5.44278511613
#   chisq 21.8595979544
# pythonWidth_gh_1.15_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 1.15
#   ww 15.1227618006
#   wz 18.5216489866
#   zz 9.84762510878
#   chisq 25.9478395638
# pythonWidth_gh_0.5_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 0.5
#   ww 4.95751233945
#   wz 6.06972418477
#   zz 3.22670926278
#   chisq 23.2406656136
# pythonWidth_gh_2.0_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 2.0
#   ww 1.88346717416
#   wz 2.30665025936
#   zz 1.22637431224
#   chisq 29.1438263211
# pythonWidth_gh_2.0_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 2.0
#   ww 26.3221249662
#   wz 32.2362461739
#   zz 17.1390080391
#   chisq 41.2743815726
# pythonWidth_gh_1.15_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 1.15
#   ww 3.66884637003
#   wz 4.49230764041
#   zz 2.38822464512
#   chisq 24.9331816691
# pythonWidth_gh_2.5_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 2.5
#   ww 31.6211828948
#   wz 38.7273088682
#   zz 20.5904201988
#   chisq 50.3823672432
# pythonWidth_gh_1.15_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 1.15
#   ww 20.5409267726
#   wz 25.1588997012
#   zz 13.3768331626
#   chisq 32.5055869414
# pythonWidth_gh_0.5_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 0.5
#   ww 5.12764812336
#   wz 6.27798088962
#   zz 3.33740898967
#   chisq 23.0776644214
# pythonWidth_gh_0.85_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 0.85
#   ww 14.1956779025
#   wz 17.3807625895
#   zz 9.23980727878
#   chisq 25.0516575214
# pythonWidth_gh_2.5_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 2.5
#   ww 2.91794074151
#   wz 3.57335099786
#   zz 1.89979421202
#   chisq 26.3789612264
# pythonWidth_gh_2.0_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 2.0
#   ww 4.03964955241
#   wz 4.94684055512
#   zz 2.62997985239
#   chisq 24.3539335167
# pythonWidth_gh_1.75_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 1.75
#   ww 16.9993501218
#   wz 20.8152694667
#   zz 11.0660307461
#   chisq 27.9809870671
# pythonWidth_gh_0.35_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 0.35
#   ww 2.79349980933
#   wz 3.42073883274
#   zz 1.81860725574
#   chisq 26.6599020295
# pythonWidth_gh_2.0_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 2.0
#   ww 22.1253129649
#   wz 27.0937482136
#   zz 14.4042835814
#   chisq 34.7555922689
# cuts.inc
# pythonWidth_gh_2.5_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 2.5
#   ww 21.6632158827
#   wz 26.5262173709
#   zz 14.1021814428
#   chisq 34.0836134308
# pythonWidth_gh_2.25_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 2.25
#   ww 5.4381055051
#   wz 6.65940753032
#   zz 3.540476313
#   chisq 22.8100575222
# pythonWidth_gh_0.25_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 0.25
#   ww 1.44998774702
#   wz 1.77554557681
#   zz 0.943950496183
#   chisq 30.6553409366
# pythonWidth_gh_1.15_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 1.15
#   ww 22.6065184994
#   wz 27.682731216
#   zz 14.7173504079
#   chisq 35.4643942125
# pythonWidth_gh_0.65_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 0.65
#   ww 6.93874693778
#   wz 8.49519670301
#   zz 4.51605153718
#   chisq 22.0139867484
# pythonWidth_gh_0.5_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 0.5
#   ww 5.33443710106
#   wz 6.53224206004
#   zz 3.47282014138
#   chisq 22.8948403089
# pythonWidth_gh_0.75_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 0.75
#   ww 4.7331005956
#   wz 5.7962827993
#   zz 3.08164363202
#   chisq 23.4737261844
# pythonWidth_gh_1.0_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 1.0
#   ww 12.3090802869
#   wz 15.0745194932
#   zz 8.01460820685
#   chisq 23.5080749486
# pythonWidth_gh_1.15_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 1.15
#   ww 21.6730139247
#   wz 26.5353017671
#   zz 14.1063523106
#   chisq 34.0951906133
# symmetry.f
# pythonWidth_gh_1.85_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 1.85
#   ww 30.6383177744
#   wz 37.5256043689
#   zz 19.9519619595
#   chisq 48.6338778229
# pythonWidth_gh_1.5_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 1.5
#   ww 26.8430186994
#   wz 32.8652140234
#   zz 17.4713846839
#   chisq 42.1213957942
# pythonWidth_gh_0.85_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 0.85
#   ww 12.4841946642
#   wz 15.2883020612
#   zz 8.12811670039
#   chisq 23.6342829426
# pythonWidth_gh_0.5_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 0.5
#   ww 2.88562906639
#   wz 3.53356524605
#   zz 1.87859294038
#   chisq 26.4510599869
# pythonWidth_gh_2.0_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 2.0
#   ww 38.1894246478
#   wz 46.758596586
#   zz 24.8575293867
#   chisq 62.6445652493
# pythonWidth_gh_2.25_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 2.25
#   ww 1.90182476858
#   wz 2.32918433451
#   zz 1.23836670006
#   chisq 29.0849299531
# pythonWidth_gh_2.5_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 2.5
#   ww 44.3929481874
#   wz 54.3545667086
#   zz 28.8957588821
#   chisq 74.9767569536
# pythonWidth_gh_1.25_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 1.25
#   ww 13.8935419018
#   wz 17.0096123
#   zz 9.04222285556
#   chisq 24.7779824228
# pythonWidth_gh_1.35_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 1.35
#   ww 17.3533223477
#   wz 21.248881871
#   zz 11.2965935546
#   chisq 28.3957183507
# pythonWidth_gh_0.75_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 0.75
#   ww 10.0953646385
#   wz 12.3613554845
#   zz 6.5716365328
#   chisq 22.2671385411
# pythonWidth_gh_1.0_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 1.0
#   ww 18.1415227267
#   wz 22.2110993796
#   zz 11.8074788478
#   chisq 29.3485290665
# pythonWidth_gh_1.85_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 1.85
#   ww 11.828436172
#   wz 14.4845389551
#   zz 7.70063006772
#   chisq 23.1803681389
# pythonWidth_gh_1.85_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 1.85
#   ww 40.5198201421
#   wz 49.6075517763
#   zz 26.3710908513
#   chisq 67.1987772369
# pythonWidth_gh_0.75_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 0.75
#   ww 7.37051308128
#   wz 9.02550942722
#   zz 4.79834960541
#   chisq 21.9121470649
# pythonWidth_gh_1.75_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 1.75
#   ww 34.0468959338
#   wz 41.6862804196
#   zz 22.1609553236
#   chisq 54.7928702401
# pythonWidth_gh_0.35_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 0.35
#   ww 2.74777213991
#   wz 3.36445162696
#   zz 1.78861659663
#   chisq 26.7668636056
# run.inc
# pythonWidth_gh_1.0_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 1.0
#   ww 8.74163411232
#   wz 10.7056926432
#   zz 5.69187569124
#   chisq 21.8980579388
# pythonWidth_gh_0.25_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 0.25
#   ww 1.34840530279
#   wz 1.65122690818
#   zz 0.877873930381
#   chisq 31.0464463192
# P0_rhop_cdx
# pythonWidth_gh_0.65_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 0.65
#   ww 7.89874689009
#   wz 9.67116964562
#   zz 5.14134252328
#   chisq 21.8550224322
# pythonWidth_gh_1.0_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 1.0
#   ww 16.5553608439
#   wz 20.26995195
#   zz 10.7757471092
#   chisq 27.472992557
# pythonWidth_gh_1.35_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 1.35
#   ww 13.2969348256
#   wz 16.2834132588
#   zz 8.65713264512
#   chisq 24.2682000892
# pythonWidth_gh_2.0_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 2.0
#   ww 2.86999207334
#   wz 3.51412316782
#   zz 1.86819024165
#   chisq 26.4866916707
# pythonWidth_gh_2.0_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 2.0
#   ww 5.38105978316
#   wz 6.58936953078
#   zz 3.50319970449
#   chisq 22.856241025
# makefile
# pythonWidth_gh_2.5_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 2.5
#   ww 4.1110479291
#   wz 5.0342824274
#   zz 2.67647031798
#   chisq 24.2516788665
# pythonWidth_gh_0.25_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 0.25
#   ww 1.46769886721
#   wz 1.79701820908
#   zz 0.955317572244
#   chisq 30.5894759285
# pythonWidth_gh_1.75_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 1.75
#   ww 29.4238011438
#   wz 36.0259514333
#   zz 19.1518725363
#   chisq 46.4937615605
# pythonWidth_gh_0.5_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 0.5
#   ww 4.36164318703
#   wz 5.34076790762
#   zz 2.83932547385
#   chisq 23.915241682
# pythonWidth_gh_2.0_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 2.0
#   ww 18.0038210902
#   wz 22.0431848142
#   zz 11.7183680819
#   chisq 29.1791643807
# pythonWidth_gh_1.0_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 1.0
#   ww 11.4870170425
#   wz 14.0654709355
#   zz 7.4776126024
#   chisq 22.96598646
# pythonWidth_gh_0.5_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 0.5
#   ww 3.6136077899
#   wz 4.42519660087
#   zz 2.35266557723
#   chisq 25.025564462
# pythonWidth_gh_2.0_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 2.0
#   ww 0.51653615903
#   wz 0.632856490264
#   zz 0.336529697226
#   chisq 34.9257740924
# pythonWidth_gh_0.25_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 0.25
#   ww 1.40120306091
#   wz 1.71592356293
#   zz 0.912279302227
#   chisq 30.8409393541
# pythonWidth_gh_1.0_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 1.0
#   ww 3.53697483719
#   wz 4.33075702555
#   zz 2.30232194422
#   chisq 25.1593517435
# pythonWidth_gh_0.25_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 0.25
#   ww 1.17570004407
#   wz 1.43976832475
#   zz 0.76545941056
#   chisq 31.7482274526
# pythonWidth_gh_1.85_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 1.85
#   ww 13.6813258276
#   wz 16.7526776566
#   zz 8.906288487
#   chisq 24.5930144039
# pythonWidth_gh_1.35_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 1.35
#   ww 14.7114462082
#   wz 18.012837292
#   zz 9.57595717634
#   chisq 25.5388349019
# pythonWidth_gh_1.25_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 1.25
#   ww 22.820225551
#   wz 27.9390722326
#   zz 14.8524221585
#   chisq 35.777860342
# pythonWidth_gh_1.15_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 1.15
#   ww 22.1216628238
#   wz 27.0890830826
#   zz 14.4017592225
#   chisq 34.7500826265
# pythonWidth_gh_0.25_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 0.25
#   ww 0.352714379487
#   wz 0.431925963043
#   zz 0.229633178404
#   chisq 35.8668069719
# pythonWidth_gh_1.25_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 1.25
#   ww 24.2926752723
#   wz 29.741481064
#   zz 15.8105090733
#   chisq 38.0246033191
# pythonWidth_gh_2.25_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 2.25
#   ww 34.7746480552
#   wz 42.5801049326
#   zz 22.6367525457
#   chisq 56.1496312407
# pythonWidth_gh_1.85_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 1.85
#   ww 2.84648554333
#   wz 3.48559416597
#   zz 1.85308082051
#   chisq 26.539020409
# pythonWidth_gh_1.85_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 1.85
#   ww 25.136467444
#   wz 30.7777216742
#   zz 16.3620931967
#   chisq 39.3556530344
# pythonWidth_gh_0.35_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 0.35
#   ww 1.70094696785
#   wz 2.08291061354
#   zz 1.10737135905
#   chisq 29.7507822139
# pythonWidth_gh_2.5_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 2.5
#   ww 16.9516292896
#   wz 20.7593112185
#   zz 11.0368411929
#   chisq 27.9274308336
# dipolesub.f
# pythonWidth_gh_1.85_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 1.85
#   ww 19.3773412077
#   wz 23.7301704932
#   zz 12.6163844473
#   chisq 30.9320570213
# pythonWidth_gh_2.5_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 2.5
#   ww 51.8426670424
#   wz 63.4760301957
#   zz 33.7448873788
#   chisq 90.49117105
# pythonWidth_gh_1.25_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 1.25
#   ww 22.0511760608
#   wz 26.9988154938
#   zz 14.3528751989
#   chisq 34.6436628778
# pythonWidth_gh_0.35_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 0.35
#   ww 2.3301809798
#   wz 2.85424616998
#   zz 1.51763005061
#   chisq 27.8199660187
# pythonWidth_gh_0.35_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 0.35
#   ww 2.4818745402
#   wz 3.03908835204
#   zz 1.6156936691
#   chisq 27.4202405898
# pythonWidth_gh_1.0_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 1.0
#   ww 5.60874689279
#   wz 6.86722120118
#   zz 3.6507003497
#   chisq 22.6810131945
# pythonWidth_gh_1.65_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 1.65
#   ww 19.9827881739
#   wz 24.470737764
#   zz 13.0099145854
#   chisq 31.7389180065
# P0_rhop_wph
# pythonWidth_gh_1.25_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 1.25
#   ww 7.42154250712
#   wz 9.08785074141
#   zz 4.83145983123
#   chisq 21.9035724052
# pythonWidth_gh_0.25_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 0.25
#   ww 0.980890393231
#   wz 1.20121509138
#   zz 0.638634131593
#   chisq 32.5996848727
# pythonWidth_gh_1.85_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 1.85
#   ww 1.873878923
#   wz 2.29451877674
#   zz 1.21983645688
#   chisq 29.1759375946
# unwgt.f
# pythonWidth_gh_1.0_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 1.0
#   ww 15.0628709719
#   wz 18.4427618915
#   zz 9.80443089093
#   chisq 25.8846877842
# pythonWidth_gh_1.75_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 1.75
#   ww 9.90649432913
#   wz 12.131888728
#   zz 6.45005204522
#   chisq 22.1959060806
# pythonWidth_gh_0.35_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 0.35
#   ww 2.58637535396
#   wz 3.16784248821
#   zz 1.68432317176
#   chisq 27.1536961786
# pythonWidth_gh_0.5_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 0.5
#   ww 4.8326964482
#   wz 5.91726191621
#   zz 3.14573970313
#   chisq 23.3679466893
# pythonWidth_gh_0.5_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 0.5
#   ww 5.49544926622
#   wz 6.72840808029
#   zz 3.57688428586
#   chisq 22.7662292865
# pythonWidth_gh_0.5_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 0.5
#   ww 5.03398582933
#   wz 6.16536171919
#   zz 3.27800478894
#   chisq 23.1636256111
# pythonWidth_gh_0.75_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 0.75
#   ww 10.5586773917
#   wz 12.9263187088
#   zz 6.87145650146
#   chisq 22.4666363026
# pythonWidth_gh_2.0_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 2.0
#   ww 34.4016467074
#   wz 42.1280062511
#   zz 22.3974504571
#   chisq 55.4597338918
# pythonWidth_gh_1.0_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 1.0
#   ww 13.0842470577
#   wz 16.0210230106
#   zz 8.51719493563
#   chisq 24.0942559015
# pythonWidth_gh_1.0_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 1.0
#   ww 16.9713490278
#   wz 20.7826800529
#   zz 11.0490889796
#   chisq 27.9497055858
# pythonWidth_gh_1.15_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 1.15
#   ww 10.7433483827
#   wz 13.1536200068
#   zz 6.99256278442
#   chisq 22.5558605928
# pythonWidth_gh_1.65_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 1.65
#   ww 5.21204827348
#   wz 6.38287295119
#   zz 3.39352242282
#   chisq 22.999743982
# pythonWidth_gh_0.85_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 0.85
#   ww 10.7972170914
#   wz 13.2210014387
#   zz 7.02870601203
#   chisq 22.5830522419
# pythonWidth_gh_2.25_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 2.25
#   ww 37.1494246629
#   wz 45.4903120313
#   zz 24.1844394467
#   chisq 60.6473167455
# pythonWidth_gh_0.35_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 0.35
#   ww 2.70427007284
#   wz 3.31078468218
#   zz 1.7599952217
#   chisq 26.8705760692
# pythonWidth_gh_1.0_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 1.0
#   ww 16.0655189341
#   wz 19.6728762771
#   zz 10.4589392592
#   chisq 26.9330756352
# pythonWidth_gh_0.65_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 0.65
#   ww 2.2406355546
#   wz 2.74390733135
#   zz 1.45881392631
#   chisq 28.0699284569
# setcuts.f
# pythonWidth_gh_2.5_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 2.5
#   ww 5.4806261375
#   wz 6.71154918148
#   zz 3.56821363679
#   chisq 22.7765287468
# pythonWidth_gh_0.5_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 0.5
#   ww 1.40871247265
#   wz 1.72500267522
#   zz 0.917079812473
#   chisq 30.8125303988
# pythonWidth_gh_1.25_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 1.25
#   ww 25.4081764451
#   wz 31.1078754436
#   zz 16.5370370945
#   chisq 39.7867101351
# pythonWidth_gh_0.5_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 0.5
#   ww 4.15619683048
#   wz 5.09017171593
#   zz 2.70631970054
#   chisq 24.1875850416
# P0_rhop_vmmup
# pythonWidth_gh_1.5_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 1.5
#   ww 23.0216880423
#   wz 28.1866527466
#   zz 14.984245829
#   chisq 36.0806030785
# pythonWidth_gh_0.85_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 0.85
#   ww 9.08135216071
#   wz 11.1191132814
#   zz 5.91108487548
#   chisq 21.9584803478
# pythonWidth_gh_1.0_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 1.0
#   ww 9.69459447379
#   wz 11.8724160421
#   zz 6.31210694625
#   chisq 22.1231363326
# P0_rhop_udx
# pythonWidth_gh_0.65_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 0.65
#   ww 7.70564382375
#   wz 9.43542564504
#   zz 5.01617341918
#   chisq 21.8677953738
# pythonWidth_gh_2.0_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 2.0
#   ww 12.0515445548
#   wz 14.7539962398
#   zz 7.84303763829
#   chisq 23.3274979182
# pythonWidth_gh_1.5_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 1.5
#   ww 10.9891655707
#   wz 13.454945663
#   zz 7.15283101831
#   chisq 22.6825022367
# pythonWidth_gh_0.85_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 0.85
#   ww 5.13782390886
#   wz 6.29265746168
#   zz 3.34571269565
#   chisq 23.0659590535
# P0_rhop_usx
# pythonWidth_gh_2.25_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 2.25
#   ww 30.1903523785
#   wz 36.9679803912
#   zz 19.6534540641
#   chisq 47.8347572324
# pythonWidth_gh_0.85_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 0.85
#   ww 13.8555004096
#   wz 16.9677633783
#   zz 9.02104463224
#   chisq 24.7464202372
# pythonWidth_gh_2.25_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 2.25
#   ww 41.6391705699
#   wz 50.9897191953
#   zz 27.1085050248
#   chisq 69.4357304581
# pythonWidth_gh_0.85_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 0.85
#   ww 9.71316879095
#   wz 11.8934547866
#   zz 6.32290625682
#   chisq 22.1291715308
# pythonWidth_gh_1.0_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 1.0
#   ww 4.55437589763
#   wz 5.57617670999
#   zz 2.96434312371
#   chisq 23.6789246078
# pythonWidth_gh_1.75_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 1.75
#   ww 0.506726863633
#   wz 0.620753543073
#   zz 0.330074664201
#   chisq 34.9806185169
# pythonWidth_gh_1.35_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 1.35
#   ww 20.9314748094
#   wz 25.6294811301
#   zz 13.6252822934
#   chisq 33.042983871
# pythonWidth_gh_0.35_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 0.35
#   ww 1.12527779335
#   wz 1.37770376467
#   zz 0.732390785997
#   chisq 31.9637058109
# pythonWidth_gh_0.5_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 0.5
#   ww 5.55807318238
#   wz 6.80553495627
#   zz 3.61798801109
#   chisq 22.7181578047
# pythonWidth_gh_1.75_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 1.75
#   ww 35.5319237055
#   wz 43.5080348502
#   zz 23.1302187513
#   chisq 57.5711505176
# coupl.inc
# pythonWidth_gh_0.5_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 0.5
#   ww 4.54988999519
#   wz 5.57159621114
#   zz 2.96211428883
#   chisq 23.683046146
# pythonWidth_gh_2.0_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 2.0
#   ww 32.3621769043
#   wz 39.6313323881
#   zz 21.0702793879
#   chisq 51.714790286
# pythonWidth_gh_0.65_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 0.65
#   ww 4.24014567255
#   wz 5.19145125182
#   zz 2.75982072592
#   chisq 24.07524255
# pythonWidth_gh_0.75_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 0.75
#   ww 9.15656365855
#   wz 11.2118504687
#   zz 5.96053209265
#   chisq 21.9748229137
# run_01_results.dat
# pythonWidth_gh_1.15_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 1.15
#   ww 18.5016397314
#   wz 22.6556087882
#   zz 12.0445974803
#   chisq 29.8012975783
# pythonWidth_gh_1.65_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 1.65
#   ww 24.9773372734
#   wz 30.579899366
#   zz 16.2562529521
#   chisq 39.1001603457
# pythonWidth_gh_1.5_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 1.5
#   ww 2.78800770513
#   wz 3.41449031096
#   zz 1.81539307501
#   chisq 26.671440184
# pythonWidth_gh_1.15_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 1.15
#   ww 16.0407111127
#   wz 19.6416206398
#   zz 10.4421240383
#   chisq 26.9056162733
# pythonWidth_gh_0.85_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 0.85
#   ww 6.85651530834
#   wz 8.39394038002
#   zz 4.4620926616
#   chisq 22.039441812
# pythonWidth_gh_0.25_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 0.25
#   ww 1.28189201977
#   wz 1.5696620479
#   zz 0.834484198395
#   chisq 31.3116534405
# pythonWidth_gh_0.35_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 0.35
#   ww 2.77299972313
#   wz 3.3953543434
#   zz 1.80504817657
#   chisq 26.7079927695
# sudakov.inc
# pythonWidth_gh_1.75_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 1.75
#   ww 6.71203596344
#   wz 8.21967141873
#   zz 4.37004343124
#   chisq 22.0869353954
# pythonWidth_gh_1.85_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 1.85
#   ww 26.961174013
#   wz 33.0180404461
#   zz 17.5544742725
#   chisq 42.3251539656
# pythonWidth_gh_0.75_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 0.75
#   ww 9.81004315362
#   wz 12.0143352448
#   zz 6.38768106101
#   chisq 22.1618308049
# pythonWidth_gh_1.65_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 1.65
#   ww 33.4902532772
#   wz 41.0175954403
#   zz 21.8083810656
#   chisq 53.7803013621
# pythonWidth_gh_0.75_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 0.75
#   ww 8.80487182576
#   wz 10.7800850199
#   zz 5.73073743312
#   chisq 21.9078864431
# pythonWidth_gh_0.75_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 0.75
#   ww 11.1031571898
#   wz 13.5973925623
#   zz 7.22920840267
#   chisq 22.744798512
# pythonWidth_gh_2.25_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 2.25
#   ww 12.3948030664
#   wz 15.1786473775
#   zz 8.06977639884
#   chisq 23.5692179213
# pythonWidth_gh_1.35_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 1.35
#   ww 27.5485838732
#   wz 33.7405430232
#   zz 17.9393099252
#   chisq 43.307236262
# pythonWidth_gh_1.25_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 1.25
#   ww 19.4496342112
#   wz 23.8156668228
#   zz 12.6611530022
#   chisq 31.0249828289
# pythonWidth_gh_1.25_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 1.25
#   ww 3.75572195291
#   wz 4.5983415201
#   zz 2.44451791533
#   chisq 24.790845525
# addmothers.f
# pythonWidth_gh_1.85_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 1.85
#   ww 35.7840781259
#   wz 43.8109962639
#   zz 23.2899718955
#   chisq 58.0400875909
# pythonWidth_gh_0.75_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 0.75
#   ww 6.15106536944
#   wz 7.53261139656
#   zz 4.00474390677
#   chisq 22.3375181435
# pythonWidth_gh_1.75_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 1.75
#   ww 27.7645844207
#   wz 33.9954408578
#   zz 18.0726531237
#   chisq 43.6600521135
# pythonWidth_gh_2.0_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 2.0
#   ww 8.47238315352
#   wz 10.3737990113
#   zz 5.51493287679
#   chisq 21.8675531808
# pythonWidth_gh_1.5_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 1.5
#   ww 32.1016223422
#   wz 39.307440964
#   zz 20.8969924317
#   chisq 51.2379744757
# procdef_mg5.dat
# pythonWidth_gh_1.65_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 1.65
#   ww 34.7775193805
#   wz 42.5850444185
#   zz 22.639700423
#   chisq 56.1566492874
# pythonWidth_gh_1.5_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 1.5
#   ww 29.2177074399
#   wz 35.7783033118
#   zz 19.0212798668
#   chisq 46.1421354626
# pythonWidth_gh_0.25_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 0.25
#   ww 1.43267607441
#   wz 1.75428977206
#   zz 0.932637125436
#   chisq 30.7211883237
# pythonWidth_gh_1.5_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 1.5
#   ww 7.90712901963
#   wz 9.68239783338
#   zz 5.1475298501
#   chisq 21.8543807504
# pythonWidth_gh_2.25_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 2.25
#   ww 8.62659607732
#   wz 10.5629158719
#   zz 5.61553806734
#   chisq 21.8832844916
# pythonWidth_gh_1.5_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 1.5
#   ww 9.42970569051
#   wz 11.5458088881
#   zz 6.13796217213
#   chisq 22.0434387835
# pythonWidth_gh_0.5_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 0.5
#   ww 3.9054584177
#   wz 4.78334043897
#   zz 2.54324215505
#   chisq 24.5525539799
# pythonWidth_gh_1.65_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 1.65
#   ww 29.4565620884
#   wz 36.0640790107
#   zz 19.1716929527
#   chisq 46.5484382753
# pythonWidth_gh_2.0_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 2.0
#   ww 43.6106518656
#   wz 53.4023925977
#   zz 28.3908492479
#   chisq 73.3960681919
# pythonWidth_gh_0.25_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 0.25
#   ww 1.32187369869
#   wz 1.61895315869
#   zz 0.860764502398
#   chisq 31.1503493213
# pythonWidth_gh_1.85_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 1.85
#   ww 8.35817094179
#   wz 10.232239579
#   zz 5.43928903772
#   chisq 21.859513905
# pythonWidth_gh_1.85_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 1.85
#   ww 6.77162571303
#   wz 8.29183754884
#   zz 4.40822825489
#   chisq 22.0664679985
# pythonWidth_gh_0.85_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 0.85
#   ww 3.33999808316
#   wz 4.09070718498
#   zz 2.17496262352
#   chisq 25.5160141548
# pythonWidth_gh_1.0_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 1.0
#   ww 18.4010457009
#   wz 22.5313661723
#   zz 11.9783048837
#   chisq 29.6739054408
# pythonWidth_gh_0.75_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 0.75
#   ww 7.90893962407
#   wz 9.68430366367
#   zz 5.14847267983
#   chisq 21.8543955193
# pythonWidth_gh_2.25_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 2.25
#   ww 32.5408070189
#   wz 39.8438850644
#   zz 21.18188255
#   chisq 52.0319587686
# pythonWidth_gh_2.5_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 2.5
#   ww 41.9882072481
#   wz 51.417368281
#   zz 27.3359156706
#   chisq 70.1332129197
# pythonWidth_gh_2.5_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 2.5
#   ww 14.7023715483
#   wz 18.0030353495
#   zz 9.57104231341
#   chisq 25.5307324681
# pythonWidth_gh_2.0_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 2.0
#   ww 39.9458396162
#   wz 48.9226512319
#   zz 26.0110296736
#   chisq 66.0890135808
# pythonWidth_gh_2.0_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 2.0
#   ww 41.7168619191
#   wz 51.0777679163
#   zz 27.1537130082
#   chisq 69.5819270799
# pythonWidth_gh_1.15_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 1.15
#   ww 2.66612646699
#   wz 3.26522882354
#   zz 1.73603637088
#   chisq 26.9591619071
# genps.inc
# pythonWidth_gh_1.25_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 1.25
#   ww 1.79877721995
#   wz 2.2025872948
#   zz 1.17096935738
#   chisq 29.421159129
# driver.f
# pythonWidth_gh_1.15_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 1.15
#   ww 5.94083133165
#   wz 7.27391899722
#   zz 3.86692885325
#   chisq 22.4588660325
# pythonWidth_gh_2.25_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 2.25
#   ww 23.1498327313
#   wz 28.3403682698
#   zz 15.0652433972
#   chisq 36.2706641202
# pythonWidth_gh_0.85_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 0.85
#   ww 7.66017019348
#   wz 9.38008037271
#   zz 4.98682616692
#   chisq 21.8720619698
# P0_rhop_wpz
# pythonWidth_gh_0.35_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 0.35
#   ww 2.62289779167
#   wz 3.2114389164
#   zz 1.70724612913
#   chisq 27.0664323371
# pythonWidth_gh_1.25_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 1.25
#   ww 4.90723063902
#   wz 6.00963003805
#   zz 3.19509478815
#   chisq 23.2895852187
# subproc.mg
# cuts.f
# pythonWidth_gh_0.25_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 0.25
#   ww 1.45362736791
#   wz 1.77981608202
#   zz 0.946178743528
#   chisq 30.6423178909
# pythonWidth_gh_0.85_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 0.85
#   ww 12.789768984
#   wz 15.6617794342
#   zz 8.32651249372
#   chisq 23.8634416375
# pythonWidth_gh_1.75_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 1.75
#   ww 13.3835772872
#   wz 16.3888813163
#   zz 8.71306171209
#   chisq 24.3399080717
# pythonWidth_gh_2.25_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 2.25
#   ww 2.89903434092
#   wz 3.55093434713
#   zz 1.88804274788
#   chisq 26.4190743053
# pythonWidth_gh_1.65_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 1.65
#   ww 3.94583821853
#   wz 4.83256729335
#   zz 2.56936354247
#   chisq 24.4916666602
# pythonWidth_gh_0.65_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 0.65
#   ww 7.21033983912
#   wz 8.82803664736
#   zz 4.69306300502
#   chisq 21.9442949729
# projection.f
# pythonWidth_gh_1.15_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 1.15
#   ww 7.14567979732
#   wz 8.74941841729
#   zz 4.65139295519
#   chisq 21.958751758
# pythonWidth_gh_1.65_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 1.65
#   ww 35.8934215058
#   wz 43.9526030683
#   zz 23.3669996494
#   chisq 58.2558782591
# pythonWidth_gh_1.25_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 1.25
#   ww 0.488058786931
#   wz 0.597760694024
#   zz 0.31782060674
#   chisq 35.0854235301
# pythonWidth_gh_0.65_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 0.65
#   ww 8.50250086709
#   wz 10.4122307856
#   zz 5.53571561931
#   chisq 21.869960038
# pythonWidth_gh_1.75_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 1.75
#   ww 3.96604114888
#   wz 4.85657757702
#   zz 2.58196360184
#   chisq 24.4625376112
# pythonWidth_gh_2.0_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 2.0
#   ww 28.3134984471
#   wz 34.6664549734
#   zz 18.4291320673
#   chisq 44.5873748931
# pythonWidth_gh_1.5_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 1.5
#   ww 21.7136193982
#   wz 26.5869664237
#   zz 14.1342584403
#   chisq 34.1553973085
# pythonWidth_gh_1.65_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 1.65
#   ww 30.829355265
#   wz 37.7479239555
#   zz 20.0675307198
#   chisq 48.9593609244
# pythonWidth_gh_0.35_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 0.35
#   ww 2.65368051927
#   wz 3.24926001594
#   zz 1.72738201767
#   chisq 26.9910700604
# pythonWidth_gh_2.0_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 2.0
#   ww 6.86294776315
#   wz 8.40245063401
#   zz 4.46676029827
#   chisq 22.0370698433
# pythonWidth_gh_2.25_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 2.25
#   ww 20.9496265844
#   wz 25.6494000076
#   zz 13.6353500224
#   chisq 33.0665057133
# pythonWidth_gh_1.15_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 1.15
#   ww 16.9453669802
#   wz 20.7534666203
#   zz 11.0341463262
#   chisq 27.9214065901
# pythonWidth_gh_1.65_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 1.65
#   ww 23.2549557287
#   wz 28.4714545505
#   zz 15.1354678001
#   chisq 36.4316917037
# dipole.inc
# pythonWidth_gh_0.65_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 0.65
#   ww 1.56696140663
#   wz 1.91922682504
#   zz 1.02043756905
#   chisq 30.2214704773
# MGVersion.txt
# pythonWidth_gh_0.85_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 0.85
#   ww 4.23058593368
#   wz 5.18063478013
#   zz 2.7542714146
#   chisq 24.0868098112
# pythonWidth_gh_0.65_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 0.65
#   ww 5.34586080419
#   wz 6.54686089805
#   zz 3.48073459262
#   chisq 22.884692999
# combine.log
# pythonWidth_gh_1.0_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 1.0
#   ww 17.7747274501
#   wz 21.7678985909
#   zz 11.573200804
#   chisq 28.9030751543
# pythonWidth_gh_1.15_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 1.15
#   ww 4.79313003229
#   wz 5.86896746259
#   zz 3.12009963484
#   chisq 23.4097118823
# subproc.txt
# P0_rhop_csx
# pythonWidth_gh_0.85_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 0.85
#   ww 6.03058196583
#   wz 7.38503121833
#   zz 3.92627418583
#   chisq 22.4046804953
# pythonWidth_gh_0.25_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 0.25
#   ww 1.23996053604
#   wz 1.51834135989
#   zz 0.807205836493
#   chisq 31.4820016782
# pythonWidth_gh_2.25_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 2.25
#   ww 48.0414447063
#   wz 58.8301951935
#   zz 31.2769792443
#   chisq 82.5019091996
# pythonWidth_gh_0.65_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 0.65
#   ww 4.82444245123
#   wz 5.90862707947
#   zz 3.14148198993
#   chisq 23.3748980542
# cluster.f
# pythonWidth_gh_1.35_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 1.35
#   ww 10.4882976617
#   wz 12.8428915153
#   zz 6.82772609434
#   chisq 22.434427595
# pythonWidth_gh_0.5_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 0.5
#   ww 5.41709991404
#   wz 6.63289536002
#   zz 3.52620270097
#   chisq 22.8276031712
# pythonWidth_gh_1.65_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 1.65
#   ww 26.5470784436
#   wz 32.5016256169
#   zz 17.2778148146
#   chisq 41.6327338017
# pythonWidth_gh_2.5_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 2.5
#   ww 10.6104896408
#   wz 12.9934345335
#   zz 6.9079678334
#   chisq 22.4915911583
# pythonWidth_gh_1.15_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 1.15
#   ww 14.05753338
#   wz 17.2107145163
#   zz 9.14920248636
#   chisq 24.9252175893
# pythonWidth_gh_2.5_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 2.5
#   ww 46.9146570523
#   wz 57.4418143301
#   zz 30.5369160098
#   chisq 80.1515930303
# pythonWidth_gh_2.25_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 2.25
#   ww 14.3911074193
#   wz 17.6231262886
#   zz 9.36934828476
#   chisq 25.2346699449
# pythonWidth_gh_0.85_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 0.85
#   ww 8.38206293459
#   wz 10.2634188623
#   zz 5.45629996481
#   chisq 21.8606414437
# pythonWidth_gh_1.5_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 1.5
#   ww 3.88295723911
#   wz 4.75508046633
#   zz 2.5280582398
#   chisq 24.5882457483
# pythonWidth_gh_1.65_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 1.65
#   ww 1.85241569644
#   wz 2.26827807669
#   zz 1.20589525327
#   chisq 29.2452162014
# genps.f
# pythonWidth_gh_0.5_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 0.5
#   ww 5.46309616231
#   wz 6.68969881859
#   zz 3.55651018554
#   chisq 22.790598124
# transform.f
# pythonWidth_gh_1.85_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 1.85
#   ww 0.510274034621
#   wz 0.625001548495
#   zz 0.332311458855
#   chisq 34.9614981554
# run_config.inc
# pythonWidth_gh_0.65_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 0.65
#   ww 3.59831774073
#   wz 4.40553976231
#   zz 2.3420040884
#   chisq 25.053417705
# finiteterms.f
# pythonWidth_gh_0.75_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 0.75
#   ww 6.76999362356
#   wz 8.28924417653
#   zz 4.40671502123
#   chisq 22.0673531028
# pythonWidth_gh_1.15_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 1.15
#   ww 19.8662516191
#   wz 24.3238922056
#   zz 12.930908764
#   chisq 31.5785314404
# pythonWidth_gh_0.35_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 0.35
#   ww 2.72309778005
#   wz 3.33458503072
#   zz 1.77281695849
#   chisq 26.8240954971
# pythonWidth_gh_1.0_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 1.0
#   ww 7.70389754415
#   wz 9.43335161886
#   zz 5.01508533103
#   chisq 21.867932847
# pythonWidth_gh_0.25_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 0.25
#   ww 1.4201039711
#   wz 1.73906670667
#   zz 0.924582780268
#   chisq 30.7684501571
# pythonWidth_gh_1.5_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 1.5
#   ww 17.2530950371
#   wz 21.1276411347
#   zz 11.2324740736
#   chisq 28.2784084211
# pythonWidth_gh_1.15_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 1.15
#   ww 11.9391813464
#   wz 14.6197663393
#   zz 7.77243576043
#   chisq 23.2530386673
# pythonWidth_gh_0.25_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 0.25
#   ww 1.44494438391
#   wz 1.76913794355
#   zz 0.940491508489
#   chisq 30.6753119502
# pythonWidth_gh_1.65_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 1.65
#   ww 2.8183763211
#   wz 3.45135516899
#   zz 1.83491903368
#   chisq 26.6024677507
# pythonWidth_gh_1.35_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 1.35
#   ww 19.781886967
#   wz 24.2203847567
#   zz 12.8758346809
#   chisq 31.4651608991
# pythonWidth_gh_1.5_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 1.5
#   ww 28.0191881346
#   wz 34.3083858949
#   zz 18.2392931436
#   chisq 44.0907713857
# done
# initcluster.f
# pythonWidth_gh_2.25_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 2.25
#   ww 16.5288639224
#   wz 20.2385611084
#   zz 10.7592970945
#   chisq 27.443888243
# pythonWidth_gh_1.65_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 1.65
#   ww 6.63636542777
#   wz 8.12802387337
#   zz 4.32154897323
#   chisq 22.1144208022
# pythonWidth_gh_1.35_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 1.35
#   ww 1.81256588316
#   wz 2.21951941728
#   zz 1.17998190045
#   chisq 29.3754424463
# pythonWidth_gh_1.65_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 1.65
#   ww 27.9830722406
#   wz 34.265225288
#   zz 18.2165878674
#   chisq 44.0308301842
# pythonWidth_gh_2.25_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 2.25
#   ww 10.4270059107
#   wz 12.7683419321
#   zz 6.78820645778
#   chisq 22.4067580625
# pythonWidth_gh_1.65_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 1.65
#   ww 13.0224764968
#   wz 15.9451016775
#   zz 8.47676843414
#   chisq 24.0448072856
# pythonWidth_gh_1.85_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 1.85
#   ww 21.2751335354
#   wz 26.0553425958
#   zz 13.8528273633
#   chisq 33.5323491209
# maxconfigs.inc
# pythonWidth_gh_2.5_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 2.5
#   ww 19.2988350363
#   wz 23.6308122692
#   zz 12.5628323833
#   chisq 30.8264161899
# pythonWidth_gh_0.25_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 0.25
#   ww 1.4382818038
#   wz 1.7612807107
#   zz 0.936382407052
#   chisq 30.69939881
# pythonWidth_gh_0.5_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 0.5
#   ww 2.43877869751
#   wz 2.98590538234
#   zz 1.58732655197
#   chisq 27.5333837741
# pythonWidth_gh_2.5_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 2.5
#   ww 1.91695356224
#   wz 2.34779795086
#   zz 1.24828234262
#   chisq 29.0365542301
# pythonWidth_gh_0.25_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 0.25
#   ww 1.42632606746
#   wz 1.74620948637
#   zz 0.928272466442
#   chisq 30.7465573565
# pythonWidth_gh_1.5_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 1.5
#   ww 30.2689410684
#   wz 37.072197719
#   zz 19.7106652253
#   chisq 47.9814978685
# pythonWidth_gh_1.85_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 1.85
#   ww 32.5021732752
#   wz 39.7983959679
#   zz 21.1581099906
#   chisq 51.9638416177
# pythonWidth_gh_0.35_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 0.35
#   ww 2.09367950115
#   wz 2.56399109069
#   zz 1.3631712378
#   chisq 28.4948552923
# cluster.inc
# pythonWidth_gh_0.65_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 0.65
#   ww 8.37716428228
#   wz 10.2598500207
#   zz 5.45495198125
#   chisq 21.8598337311
# pythonWidth_gh_1.75_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 1.75
#   ww 11.5673499342
#   wz 14.1619985002
#   zz 7.52851400014
#   chisq 23.0144950752
# pythonWidth_gh_1.35_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 1.35
#   ww 26.7651117956
#   wz 32.7743812068
#   zz 17.4241267561
#   chisq 41.9974166288
# pythonWidth_gh_2.0_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 2.0
#   ww 30.3733339339
#   wz 37.1971159591
#   zz 19.7764179982
#   chisq 48.1619760166
# pythonWidth_gh_1.65_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 1.65
#   ww 9.74736591907
#   wz 11.9371248622
#   zz 6.34652882147
#   chisq 22.1405272765
# pythonWidth_gh_2.5_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 2.5
#   ww 36.8415916775
#   wz 45.1097110453
#   zz 23.9812711473
#   chisq 60.0538855975
# pythonWidth_gh_1.25_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 1.25
#   ww 15.0978005803
#   wz 18.4868017588
#   zz 9.82813086241
#   chisq 25.9203930878
# pythonWidth_gh_2.5_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 2.5
#   ww 26.5872638753
#   wz 32.5555647643
#   zz 17.3075607157
#   chisq 41.7035273851
# pythonWidth_gh_1.5_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 1.5
#   ww 12.5543197351
#   wz 15.369603673
#   zz 8.17030697309
#   chisq 23.6843662425
# pythonWidth_gh_2.0_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 2.0
#   ww 20.0018333272
#   wz 24.4930569231
#   zz 13.0215537601
#   chisq 31.7638525675
# pythonWidth_gh_0.75_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 0.75
#   ww 10.7410050832
#   wz 13.1508057627
#   zz 6.99107909768
#   chisq 22.5547060346
# pythonWidth_gh_1.5_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 1.5
#   ww 0.496082634308
#   wz 0.60758578766
#   zz 0.323043947635
#   chisq 35.040603523
# pythonWidth_gh_1.25_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 1.25
#   ww 11.3882946436
#   wz 13.9444166526
#   zz 7.41321774437
#   chisq 22.9069890795
# pythonWidth_gh_1.15_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 1.15
#   ww 8.36054089005
#   wz 10.2376844865
#   zz 5.44275870875
#   chisq 21.8591402911
# pythonWidth_gh_1.5_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 1.5
#   ww 15.7044330936
#   wz 19.2267733699
#   zz 10.2208814056
#   chisq 26.5438386494
# pythonWidth_gh_0.35_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 0.35
#   ww 2.68818063586
#   wz 3.29153823953
#   zz 1.74986603095
#   chisq 26.9078725976
# pythonWidth_gh_0.35_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 0.35
#   ww 1.92285723365
#   wz 2.35491785028
#   zz 1.25204285282
#   chisq 29.0182140014
# pythonWidth_gh_0.25_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 0.25
#   ww 0.822540322444
#   wz 1.00712023472
#   zz 0.535402347236
#   chisq 33.3439760302
# pythonWidth_gh_0.5_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 0.5
#   ww 5.26598441006
#   wz 6.44889962722
#   zz 3.42862042731
#   chisq 22.9525630026
# pythonWidth_gh_0.85_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 0.85
#   ww 11.2710321909
#   wz 13.8012374866
#   zz 7.33719107721
#   chisq 22.8388106725
# maxparticles.inc
# randinit
# pythonWidth_gh_1.35_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 1.35
#   ww 5.00486292803
#   wz 6.12917112413
#   zz 3.25864484987
#   chisq 23.1923933528
# pythonWidth_gh_0.35_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 0.35
#   ww 2.75949876442
#   wz 3.37924528565
#   zz 1.7965796478
#   chisq 26.7384032227
# pythonWidth_gh_1.25_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 1.25
#   ww 23.6060457284
#   wz 28.9070199341
#   zz 15.3683084551
#   chisq 36.9710016978
# pythonWidth_gh_1.35_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 1.35
#   ww 9.04866527441
#   wz 11.078784303
#   zz 5.8895758622
#   chisq 21.9517278705
# pythonWidth_gh_0.75_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 0.75
#   ww 0.462107482078
#   wz 0.565826276106
#   zz 0.300807638587
#   chisq 35.2324055007
# pythonWidth_gh_0.75_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 0.75
#   ww 3.1584226735
#   wz 3.8687689786
#   zz 2.05706311243
#   chisq 25.8697144335
# pythonWidth_gh_1.35_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 1.35
#   ww 6.27575309154
#   wz 7.68298672291
#   zz 4.08416758983
#   chisq 22.2747351886
# pythonWidth_gh_2.5_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 2.5
#   ww 24.102476336
#   wz 29.5152900718
#   zz 15.6917746208
#   chisq 37.7355104213
# pythonWidth_gh_0.65_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 0.65
#   ww 8.89681683498
#   wz 10.8906391809
#   zz 5.78905235035
#   chisq 21.9232531865
# pythonWidth_gh_0.25_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 0.25
#   ww 1.3830947686
#   wz 1.69392585095
#   zz 0.900624315424
#   chisq 30.9101916058
# pythonWidth_gh_0.85_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 0.85
#   ww 13.0937484371
#   wz 16.0341901231
#   zz 8.52454158249
#   chisq 24.1024892673
# myamp.f
# transformint.f
# results.dat
# idenparts.f
# pythonWidth_gh_1.25_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 1.25
#   ww 12.683082515
#   wz 15.5303453544
#   zz 8.25645742288
#   chisq 23.781811123
# pythonWidth_gh_0.85_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 0.85
#   ww 13.3437578822
#   wz 16.3382013644
#   zz 8.68568409745
#   chisq 24.3059313524
# pythonWidth_gh_1.25_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 1.25
#   ww 10.0697212581
#   wz 12.3325432348
#   zz 6.55690410642
#   chisq 22.2572772176
# pythonWidth_gh_1.85_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 1.85
#   ww 37.442149912
#   wz 45.8505138919
#   zz 24.3763333195
#   chisq 61.2112841921
# pythonWidth_gh_1.75_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 1.75
#   ww 24.304855848
#   wz 29.76522496
#   zz 15.8251284052
#   chisq 38.0519765109
# pythonWidth_gh_2.25_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 2.25
#   ww 0.52219527984
#   wz 0.639646265228
#   zz 0.340107766483
#   chisq 34.8953439884
# pythonWidth_gh_0.75_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 0.75
#   ww 1.63000113264
#   wz 1.99616145035
#   zz 1.06128049396
#   chisq 29.9973413409
# pythonWidth_gh_1.15_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 1.15
#   ww 9.58684555697
#   wz 11.7388611464
#   zz 6.24073900228
#   chisq 22.0891691453
# pythonWidth_gh_1.5_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 1.5
#   ww 14.1354595598
#   wz 17.3081947713
#   zz 9.20149211616
#   chisq 24.9970531259
# pythonWidth_gh_0.5_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 0.5
#   ww 0.435953166294
#   wz 0.533915082679
#   zz 0.283868475624
#   chisq 35.3806491724
# pythonWidth_gh_1.85_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 1.85
#   ww 34.2677180916
#   wz 41.9591406355
#   zz 22.3065744161
#   chisq 55.2052085797
# pythonWidth_gh_1.75_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 1.75
#   ww 20.6992484423
#   wz 25.3369423401
#   zz 13.4679093812
#   chisq 32.7118872539
# pythonWidth_gh_0.65_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 0.65
#   ww 6.2282947905
#   wz 7.62614100619
#   zz 4.05423287872
#   chisq 22.2977749657
# pythonWidth_gh_1.25_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 1.25
#   ww 6.16184974794
#   wz 7.54363262015
#   zz 4.01010930473
#   chisq 22.3333102965
# pythonWidth_gh_0.65_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 0.65
#   ww 5.80890698448
#   wz 7.11261384306
#   zz 3.78122677062
#   chisq 22.5421134471
# pythonWidth_gh_1.35_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 1.35
#   ww 2.74406365121
#   wz 3.36095027569
#   zz 1.78699023625
#   chisq 26.7730540443
# pythonWidth_gh_1.35_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 1.35
#   ww 22.0640410419
#   wz 27.014347963
#   zz 14.3610829039
#   chisq 34.6622351521
# pythonWidth_gh_1.25_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 1.25
#   ww 21.2781784585
#   wz 26.057258444
#   zz 13.8534360419
#   chisq 33.5351241581
# pythonWidth_gh_1.35_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 1.35
#   ww 25.8110633181
#   wz 31.6034964139
#   zz 16.8010435043
#   chisq 40.4369244765
# pythonWidth_gh_1.65_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 1.65
#   ww 18.3130800003
#   wz 22.4241566481
#   zz 11.9214225967
#   chisq 29.5641019317
# pythonWidth_gh_2.0_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 2.0
#   ww 10.2123610206
#   wz 12.5039825268
#   zz 6.64731849915
#   chisq 22.3142541231
# pythonWidth_gh_0.35_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 0.35
#   ww 2.40836420518
#   wz 2.94861204375
#   zz 1.56748861751
#   chisq 27.6136629193
# pythonWidth_gh_1.15_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 1.15
#   ww 13.0271044649
#   wz 15.9533313917
#   zz 8.48172309709
#   chisq 24.0494876092
# pythonWidth_gh_2.25_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 2.25
#   ww 6.9561730167
#   wz 8.51915105724
#   zz 4.5293780351
#   chisq 22.0075917798
# pythonWidth_gh_0.5_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 0.5
#   ww 3.2851122397
#   wz 4.02225788025
#   zz 2.13829183561
#   chisq 25.6231935139
# pythonWidth_gh_0.65_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 0.65
#   ww 7.45669307922
#   wz 9.13110081807
#   zz 4.85450016808
#   chisq 21.8979392265
# pythonWidth_gh_0.85_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 0.85
#   ww 13.5886667161
#   wz 16.6414282628
#   zz 8.84764447443
#   chisq 24.5141017487
# pythonWidth_gh_2.0_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 2.0
#   ww 24.2322856885
#   wz 29.6773021793
#   zz 15.7785979634
#   chisq 37.9399166351
# pythonWidth_gh_0.35_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 0.35
#   ww 2.21831844235
#   wz 2.71665844167
#   zz 1.44434518852
#   chisq 28.132787611
# pythonWidth_gh_1.0_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 1.0
#   ww 15.6124126991
#   wz 19.119912122
#   zz 10.165385633
#   chisq 26.4503843499
# pythonWidth_gh_1.85_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 1.85
#   ww 28.9401573204
#   wz 35.4358103124
#   zz 18.8386032372
#   chisq 45.6609699082
# pythonWidth_gh_0.75_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 0.75
#   ww 11.502496103
#   wz 14.0837671036
#   zz 7.48719072396
#   chisq 22.975194202
# pythonWidth_gh_1.25_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 1.25
#   ww 24.8531617927
#   wz 30.430227692
#   zz 16.1772206327
#   chisq 38.9060276185
# pythonWidth_gh_1.0_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 1.0
#   ww 0.476600585033
#   wz 0.583595450254
#   zz 0.310259414172
#   chisq 35.1504919542
# pythonWidth_gh_0.75_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 0.75
#   ww 2.37524745088
#   wz 2.90814148372
#   zz 1.54599133824
#   chisq 27.7017154101
# pythonWidth_gh_0.35_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 0.35
#   ww 2.53990179435
#   wz 3.10998897587
#   zz 1.6533521698
#   chisq 27.2725178066
# pythonWidth_gh_1.25_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 1.25
#   ww 20.301969187
#   wz 24.8550402958
#   zz 13.2127458044
#   chisq 32.1676685322
# pythonWidth_gh_2.25_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 2.25
#   ww 39.3727468491
#   wz 48.210726898
#   zz 25.6302456621
#   chisq 64.9520330145
# pythonWidth_gh_2.25_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 2.25
#   ww 18.71163805
#   wz 22.9155208588
#   zz 12.1834019921
#   chisq 30.069768121
# pythonWidth_gh_0.25_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 0.25
#   ww 1.46441032516
#   wz 1.79301599315
#   zz 0.953195416624
#   chisq 30.6017308068
# pythonWidth_gh_2.25_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 2.25
#   ww 4.083142006
#   wz 5.00133920249
#   zz 2.65923410442
#   chisq 24.2894243112
# pythonWidth_gh_0.5_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 0.5
#   ww 5.3678814613
#   wz 6.57178220425
#   zz 3.49352170282
#   chisq 22.8684642117
# pythonWidth_gh_1.75_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 1.75
#   ww 2.83081516813
#   wz 3.46690813501
#   zz 1.84326025248
#   chisq 26.5733730434
# pythonWidth_gh_1.25_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 1.25
#   ww 16.268474
#   wz 19.9242968684
#   zz 10.5932594704
#   chisq 27.1570108353
# pythonWidth_gh_1.65_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 1.65
#   ww 14.8165893963
#   wz 18.1462378158
#   zz 9.64792958681
#   chisq 25.6436536028
# pythonWidth_gh_1.85_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 1.85
#   ww 15.5170396521
#   wz 18.9983709196
#   zz 10.0996944908
#   chisq 26.3479896446
# pythonWidth_gh_1.75_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 1.75
#   ww 18.9145621574
#   wz 23.1620682253
#   zz 12.3140381308
#   chisq 30.3283836565
# pythonWidth_gh_1.75_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 1.75
#   ww 1.86219701805
#   wz 2.28030274213
#   zz 1.212298714
#   chisq 29.2133576391
# pythonWidth_gh_2.25_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 2.25
#   ww 27.8070513989
#   wz 34.0452546832
#   zz 18.0986414127
#   chisq 43.7292728447
# pythonWidth_gh_0.35_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 0.35
#   ww 2.7974509754
#   wz 3.42532921911
#   zz 1.82099163368
#   chisq 26.6513894454
# pythonWidth_gh_1.25_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 1.25
#   ww 18.4208563935
#   wz 22.5575557293
#   zz 11.9926648663
#   chisq 29.7002098123
# pythonWidth_gh_1.35_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 1.35
#   ww 24.992113211
#   wz 30.6083235351
#   zz 16.2737001504
#   chisq 39.133602753
# pythonWidth_gh_1.0_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 1.0
#   ww 17.4358848915
#   wz 21.3492225738
#   zz 11.3497670077
#   chisq 28.4932019472
# message.inc
# pythonWidth_gh_0.25_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 0.25
#   ww 1.09309245195
#   wz 1.33830082025
#   zz 0.711444605698
#   chisq 32.1025855517
# pythonWidth_gh_0.25_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 0.25
#   ww 1.36815152134
#   wz 1.67534997092
#   zz 0.890685895552
#   chisq 30.9693883911
# pythonWidth_gh_0.75_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 0.75
#   ww 3.97017481036
#   wz 4.86082072239
#   zz 2.58403433396
#   chisq 24.4576677578
# pythonWidth_gh_1.85_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 1.85
#   ww 5.31413342343
#   wz 6.50750419139
#   zz 3.45969665438
#   chisq 22.911783531
# pythonWidth_gh_1.85_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 1.85
#   ww 4.01187396675
#   wz 4.91294124712
#   zz 2.61198308899
#   chisq 24.3943003804
# pythonWidth_gh_1.35_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 1.35
#   ww 11.8778379255
#   wz 14.543624014
#   zz 7.73172354308
#   chisq 23.2122416957
# pythonWidth_gh_1.35_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 1.35
#   ww 24.1201605145
#   wz 29.5408136887
#   zz 15.7062187546
#   chisq 37.7665837523
# pythonWidth_gh_1.75_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 1.75
#   ww 30.9987091869
#   wz 37.9599138412
#   zz 20.1812757041
#   chisq 49.2650765795
# pythonWidth_gh_2.0_gq_0.12_results.dat
# newevent
#   grhoqq 0.12
#   grhoh 2.0
#   ww 13.9625658439
#   wz 17.0934734413
#   zz 9.0866574559
#   chisq 24.8392559939
# pythonWidth_gh_1.35_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 1.35
#   ww 23.0485569535
#   wz 28.2247567756
#   zz 15.0056797117
#   chisq 36.1257669345
# pythonWidth_gh_1.75_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 1.75
#   ww 5.27601739786
#   wz 6.46032323299
#   zz 3.4344987622
#   chisq 22.9447815889
# pythonWidth_gh_2.5_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 2.5
#   ww 39.3623394217
#   wz 48.1912209951
#   zz 25.6183467065
#   chisq 64.9234151568
# pythonWidth_gh_1.25_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 1.25
#   ww 2.70052302101
#   wz 3.30703518862
#   zz 1.75819151051
#   chisq 26.8774502356
# pythonWidth_gh_1.65_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 1.65
#   ww 0.502628336358
#   wz 0.615615547791
#   zz 0.327316139808
#   chisq 35.0040731611
# pythonWidth_gh_0.85_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 0.85
#   ww 12.0989875582
#   wz 14.8161108452
#   zz 7.8769690396
#   chisq 23.3610451942
# pythonWidth_gh_1.5_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 1.5
#   ww 31.2407050994
#   wz 38.256565511
#   zz 20.3390602504
#   chisq 49.6963597761
# pythonWidth_gh_1.15_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 1.15
#   ww 1.77550851915
#   wz 2.1740309429
#   zz 1.15577336491
#   chisq 29.4987852204
# P0_rhop_veep
# setscales.f
# pythonWidth_gh_1.0_gq_0.18_results.dat
# newevent
#   grhoqq 0.18
#   grhoh 1.0
#   ww 14.3934567098
#   wz 17.6244899985
#   zz 9.36973118299
#   chisq 25.2361190283
# reweight.f
# pythonWidth_gh_0.35_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 0.35
#   ww 2.80209565051
#   wz 3.43088862482
#   zz 1.82391826785
#   chisq 26.6410115931
# pythonWidth_gh_1.85_gq_0.1_results.dat
# newevent
#   grhoqq 0.1
#   grhoh 1.85
#   ww 10.0370079883
#   wz 12.2907411096
#   zz 6.53428613363
#   chisq 22.2445141622
# pythonWidth_gh_0.85_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 0.85
#   ww 1.68024457041
#   wz 2.05777148448
#   zz 1.09405421283
#   chisq 29.8214352179
# pythonWidth_gh_0.65_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 0.65
#   ww 8.72715662063
#   wz 10.6877229538
#   zz 5.68226765472
#   chisq 21.8960436467
# pythonWidth_gh_1.65_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 1.65
#   ww 11.369009837
#   wz 13.9220269523
#   zz 7.40159146981
#   chisq 22.8959070088
# pythonWidth_gh_1.5_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 1.5
#   ww 24.4293898961
#   wz 29.9151736244
#   zz 15.9042713361
#   chisq 38.2438752374
# pythonWidth_gh_0.75_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 0.75
#   ww 10.3140749028
#   wz 12.6310071259
#   zz 6.71540906951
#   chisq 22.3573255159
# pythonWidth_gh_0.25_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 0.25
#   ww 1.41141513039
#   wz 1.72828833849
#   zz 0.918821218563
#   chisq 30.8022548312
# pythonWidth_gh_1.35_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 1.35
#   ww 28.2218098229
#   wz 34.5541845316
#   zz 18.3694456686
#   chisq 44.4316230866
# pythonWidth_gh_0.65_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 0.65
#   ww 0.452776670675
#   wz 0.554495952221
#   zz 0.294805577744
#   chisq 35.284774569
# pythonWidth_gh_1.0_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 1.0
#   ww 10.6062944242
#   wz 12.9886889245
#   zz 6.90553340642
#   chisq 22.4896474866
# pythonWidth_gh_1.75_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 1.75
#   ww 32.5833633277
#   wz 39.8991353398
#   zz 21.2119655292
#   chisq 52.1128358694
# pythonWidth_gh_1.75_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 1.75
#   ww 22.5377886511
#   wz 27.5972413911
#   zz 14.6716002618
#   chisq 35.361271
# pythonWidth_gh_0.65_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 0.65
#   ww 8.09275323599
#   wz 9.90861610915
#   zz 5.26755156564
#   chisq 21.8509206877
# pythonWidth_gh_0.25_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 0.25
#   ww 1.46120629079
#   wz 1.7892344043
#   zz 0.951217041874
#   chisq 30.6132324842
# pythonWidth_gh_1.75_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 1.75
#   ww 38.1992003169
#   wz 46.7673714172
#   zz 24.8614718787
#   chisq 62.6596375792
# pythonWidth_gh_1.0_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 1.0
#   ww 13.7728667654
#   wz 16.868306468
#   zz 8.96856055068
#   chisq 24.6744117171
# pythonWidth_gh_1.65_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 1.65
#   ww 32.2522515063
#   wz 39.4955312283
#   zz 20.9978119527
#   chisq 51.5143657526
# pythonWidth_gh_1.5_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 1.5
#   ww 1.83985595343
#   wz 2.25327027536
#   zz 1.19800060041
#   chisq 29.2848551274
# pythonWidth_gh_1.5_gq_0.16_results.dat
# newevent
#   grhoqq 0.16
#   grhoh 1.5
#   ww 18.7211721287
#   wz 22.9185984183
#   zz 12.1830943141
#   chisq 30.0754764049
# pythonWidth_gh_0.65_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 0.65
#   ww 8.62568163945
#   wz 10.5605939225
#   zz 5.61403180796
#   chisq 21.8833637008
# pythonWidth_gh_2.0_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 2.0
#   ww 15.9318378551
#   wz 19.5056792248
#   zz 10.3692590228
#   chisq 26.7864712242
# pythonWidth_gh_0.65_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 0.65
#   ww 8.7823929986
#   wz 10.7545352249
#   zz 5.71760094315
#   chisq 21.9041909836
# pythonWidth_gh_2.25_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 2.25
#   ww 25.5037848248
#   wz 31.224521976
#   zz 16.598954187
#   chisq 39.9395085282
# pythonWidth_gh_1.5_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 1.5
#   ww 20.2310775894
#   wz 24.7727788805
#   zz 13.1700404749
#   chisq 32.0744876496
# pythonWidth_gh_2.5_gq_0.2_results.dat
# newevent
#   grhoqq 0.2
#   grhoh 2.5
#   ww 34.1980038268
#   wz 41.881054406
#   zz 22.2667068328
#   chisq 55.0842074223
# pythonWidth_gh_2.25_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 2.25
#   ww 43.8186954412
#   wz 53.6517931396
#   zz 28.5222299436
#   chisq 73.810760891
# pythonWidth_gh_1.35_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 1.35
#   ww 3.80639682843
#   wz 4.66075836673
#   zz 2.47778353851
#   chisq 24.7089889029
# pythonWidth_gh_0.5_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 0.5
#   ww 5.52919192161
#   wz 6.77177455381
#   zz 3.60040262714
#   chisq 22.738480955
# pythonWidth_gh_2.5_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 2.5
#   ww 7.05288424233
#   wz 8.63675299563
#   zz 4.59171373652
#   chisq 21.9813946141
# pythonWidth_gh_1.15_gq_0.21_results.dat
# newevent
#   grhoqq 0.21
#   grhoh 1.15
#   ww 19.2201103987
#   wz 23.5373330526
#   zz 12.5137955725
#   chisq 30.7256335935
# pythonWidth_gh_0.75_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 0.75
#   ww 5.45379638936
#   wz 6.67861784407
#   zz 3.5506884735
#   chisq 22.7976314118
# pythonWidth_gh_1.15_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 1.15
#   ww 17.7394310759
#   wz 21.715966903
#   zz 11.5436224191
#   chisq 28.8541505465
# pythonWidth_gh_0.65_gq_0.06_results.dat
# newevent
#   grhoqq 0.06
#   grhoh 0.65
#   ww 2.93225251316
#   wz 3.58994754446
#   zz 1.90840764389
#   chisq 26.3496137064
# pythonWidth_gh_2.25_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 2.25
#   ww 45.9764315695
#   wz 56.3034122522
#   zz 29.9340653886
#   chisq 78.2295673281
# pythonWidth_gh_1.0_gq_0.04_results.dat
# newevent
#   grhoqq 0.04
#   grhoh 1.0
#   ww 1.73855637774
#   wz 2.1289149893
#   zz 1.1318179711
#   chisq 29.6226501044
# pythonWidth_gh_1.75_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 1.75
#   ww 8.24826638237
#   wz 10.1009066004
#   zz 5.37020155854
#   chisq 21.8534539002
# pythonWidth_gh_1.75_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 1.75
#   ww 15.164933077
#   wz 18.5667204464
#   zz 9.87010178142
#   chisq 25.9867254764
# pythonWidth_gh_0.75_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 0.75
#   ww 11.2643281067
#   wz 13.7912170315
#   zz 7.33145430396
#   chisq 22.8345776281
# pythonWidth_gh_1.0_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 1.0
#   ww 2.58529904401
#   wz 3.1654076208
#   zz 1.68277616678
#   chisq 27.1592131636
# pythonWidth_gh_1.85_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 1.85
#   ww 23.2483509731
#   wz 28.4632792165
#   zz 15.1311016506
#   chisq 36.4216156319
# pythonWidth_gh_0.35_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 0.35
#   ww 2.80915008516
#   wz 3.43961931115
#   zz 1.8285807295
#   chisq 26.6246057315
# pythonWidth_gh_0.35_gq_0.27_results.dat
# newevent
#   grhoqq 0.27
#   grhoh 0.35
#   ww 2.82172824069
#   wz 3.45552532108
#   zz 1.83715089432
#   chisq 26.5946634347
# pythonWidth_gh_0.65_gq_0.13_results.dat
# newevent
#   grhoqq 0.13
#   grhoh 0.65
#   ww 6.59175424645
#   wz 8.07201300421
#   zz 4.29145858705
#   chisq 22.1325917617
# pythonWidth_gh_0.85_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 0.85
#   ww 2.4805401204
#   wz 3.03798901757
#   zz 1.61523011477
#   chisq 27.4222713294
# pythonWidth_gh_1.35_gq_0.17_results.dat
# newevent
#   grhoqq 0.17
#   grhoh 1.35
#   ww 18.6357210385
#   wz 22.8232059958
#   zz 12.1344701209
#   chisq 29.9736132728
# pythonWidth_gh_1.35_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 1.35
#   ww 16.0506751624
#   wz 19.654123434
#   zz 10.4488392055
#   chisq 26.916607868
# pythonWidth_gh_0.85_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 0.85
#   ww 0.468883010538
#   wz 0.574169499849
#   zz 0.305253723744
#   chisq 35.1938331629
# pythonWidth_gh_2.5_gq_0.02_results.dat
# newevent
#   grhoqq 0.02
#   grhoh 2.5
#   ww 0.530352757509
#   wz 0.649674084471
#   zz 0.34544772313
#   chisq 34.8502378249
# pythonWidth_gh_2.5_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 2.5
#   ww 8.74661753582
#   wz 10.7108409353
#   zz 5.69439701935
#   chisq 21.8989009859
# pythonWidth_gh_1.35_gq_0.09_results.dat
# newevent
#   grhoqq 0.09
#   grhoh 1.35
#   ww 7.64030783864
#   wz 9.35702875075
#   zz 4.97485823104
#   chisq 21.8736970671
# pythonWidth_gh_0.75_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 0.75
#   ww 11.4004310014
#   wz 13.9579643054
#   zz 7.42012320367
#   chisq 22.9138628176
# pythonWidth_gh_0.25_gq_0.22_results.dat
# newevent
#   grhoqq 0.22
#   grhoh 0.25
#   ww 1.45424091583
#   wz 1.78075050796
#   zz 0.946716925511
#   chisq 30.6392968746
# pythonWidth_gh_0.75_gq_0.23_results.dat
# newevent
#   grhoqq 0.23
#   grhoh 0.75
#   ww 10.9219499619
#   wz 13.3742163608
#   zz 7.11026887412
#   chisq 22.6472686131
# pythonWidth_gh_2.5_gq_0.11_results.dat
# newevent
#   grhoqq 0.11
#   grhoh 2.5
#   ww 12.6114503926
#   wz 15.4469102191
#   zz 8.21306774401
#   chisq 23.7294592801
# P0_rhop_vttap
# pythonWidth_gh_1.85_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 1.85
#   ww 38.8203948718
#   wz 47.528329133
#   zz 25.2660927118
#   chisq 63.8662857549
# pythonWidth_gh_0.35_gq_0.05_results.dat
# newevent
#   grhoqq 0.05
#   grhoh 0.35
#   ww 1.44568990108
#   wz 1.77023241101
#   zz 0.941114422614
#   chisq 30.6717873287
# pythonWidth_gh_0.25_gq_0.25_results.dat
# newevent
#   grhoqq 0.25
#   grhoh 0.25
#   ww 1.4604331475
#   wz 1.78866319316
#   zz 0.95099826946
#   chisq 30.6146970619
# pythonWidth_gh_0.85_gq_0.15_results.dat
# newevent
#   grhoqq 0.15
#   grhoh 0.85
#   ww 10.2649953606
#   wz 12.5679146605
#   zz 6.68118980682
#   chisq 22.3361567595
# pythonWidth_gh_1.5_gq_0.07_results.dat
# newevent
#   grhoqq 0.07
#   grhoh 1.5
#   ww 5.12504443419
#   wz 6.27700848986
#   zz 3.33739303786
#   chisq 23.0777122924
# pythonWidth_gh_1.5_gq_0.08_results.dat
# newevent
#   grhoqq 0.08
#   grhoh 1.5
#   ww 6.47846782388
#   wz 7.93376253774
#   zz 4.21806576771
#   chisq 22.1791384408
# pythonWidth_gh_1.85_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 1.85
#   ww 17.42340707
#   wz 21.3339596385
#   zz 11.3416563479
#   chisq 28.4783709163
# pythonWidth_gh_1.75_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 1.75
#   ww 25.9747812547
#   wz 31.8039053741
#   zz 16.9075735609
#   chisq 40.7018767987
# epsterms.f
# pythonWidth_gh_2.5_gq_0.26_results.dat
# newevent
#   grhoqq 0.26
#   grhoh 2.5
#   ww 49.5288466494
#   wz 60.6381580486
#   zz 32.2351348953
#   chisq 85.5956055362
# pythonWidth_gh_0.5_gq_0.19_results.dat
# newevent
#   grhoqq 0.19
#   grhoh 0.5
#   ww 5.20995972373
#   wz 6.38109421092
#   zz 3.39275284833
#   chisq 23.000793898
# pythonWidth_gh_1.15_gq_0.24_results.dat
# newevent
#   grhoqq 0.24
#   grhoh 1.15
#   ww 21.1045287412
#   wz 25.8412415592
#   zz 13.7378289981
#   chisq 33.2863522403
# pythonWidth_gh_0.5_gq_0.14_results.dat
# newevent
#   grhoqq 0.14
#   grhoh 0.5
#   ww 4.70066251793
#   wz 5.7560720334
#   zz 3.06015530632
#   chisq 23.5101514834
# grho[i],gq[i],nwztrues[i],nwhtrues[i]+nzhtrues[i],njjtrues[i]
0.5 0.05 39.0551463028 55.5073206244 54.1174259073
1.25 0.1 176.79027874 253.582705869 158.840639534
2.5 0.18 588.263252548 873.699222581 444.098755528
1.75 0.26 746.823911538 1083.38370068 2319.24381123
1.35 0.02 9.97058927375 14.3123219121 0.334575629595
0.75 0.17 191.710515636 273.035571889 1355.59890986
0.65 0.27 181.461348597 257.965565964 4287.56148416
1.15 0.02 9.7951560596 14.0140208139 0.444756341406
0.65 0.2 166.559918921 236.778751811 2162.27963416
2.0 0.23 735.666529888 1075.03143741 1383.0297064
1.65 0.14 333.735547857 482.865953021 339.824127862
1.25 0.17 351.721282948 504.398623665 905.714892232
0.85 0.18 236.588693199 337.004117357 1461.12722938
0.35 0.02 8.10089991444 11.4919457442 3.70209579778
1.65 0.17 438.146609107 633.935766815 655.700551455
1.0 0.09 134.930007484 192.749948072 152.475000681
1.65 0.09 164.981351292 238.738559075 70.1496081824
0.85 0.26 283.888347926 404.525129689 3650.98425957
1.5 0.21 518.21489617 747.601521051 1422.06592965
0.75 0.14 168.925791395 240.610185059 811.402600779
1.15 0.16 305.915291596 437.696256492 822.349053647
0.5 0.16 100.151014 142.301881068 1405.28201145
2.0 0.04 38.0914878597 55.6249389363 2.30638248061
2.0 0.18 532.341237081 777.378220646 614.852416937
1.15 0.06 74.1415361121 106.176654573 28.5858770587
2.5 0.19 639.603095862 949.744526611 537.272541558
1.15 0.23 415.607277873 594.525826246 2300.20619093
0.5 0.18 103.584822026 147.18506328 1838.57532366
0.85 0.27 286.799316339 408.95549625 3979.43334624
2.5 0.05 58.9993978935 87.637423595 3.63141295658
2.0 0.06 81.6684542258 119.299832564 10.8506351771
1.75 0.14 343.560907716 498.477317302 312.20682429
0.35 0.23 56.468602644 80.1131088466 3327.84257346
2.0 0.16 447.282281531 653.407018787 409.218487375
2.5 0.15 437.829637856 650.605691778 230.638604164
2.25 0.07 109.944465231 161.878040314 15.8023607647
0.25 0.21 29.3094370956 41.5635580551 2819.62071059
1.15 0.27 456.991516132 654.254793637 3484.13466641
0.65 0.14 140.159027175 199.43023788 894.380181871
0.5 0.21 107.834238076 153.13062944 2601.94950043
0.75 0.08 95.7051904015 136.196114951 150.930451034
1.0 0.15 248.926998853 355.378038753 775.449443074
1.15 0.25 437.833626577 627.198659521 2865.16391012
1.85 0.21 619.858299616 900.919564099 1129.54650296
1.5 0.22 542.278931365 782.290953114 1632.29124106
0.85 0.2 252.42343924 359.678011594 1923.79330637
0.5 0.07 58.3316554785 82.8349397795 157.576808256
2.0 0.24 771.592404208 1127.75211098 1578.86140303
2.25 0.04 38.4662072786 56.6146022921 1.87178407549
2.5 0.24 896.961375152 1333.20556981 1198.28622179
1.25 0.14 280.613647286 402.795475332 491.74744773
1.35 0.16 350.726924245 504.123507934 688.636662786
0.75 0.19 204.019040599 290.481022359 1800.20422047
1.0 0.26 366.462566535 523.710735907 3418.0725187
1.85 0.11 239.116878 347.788509833 121.144349486
1.85 0.27 818.386886786 1191.29053656 2461.46110596
0.75 0.12 148.993436018 212.082633555 526.201245982
1.75 0.24 687.877861093 998.337397 1822.62424078
0.35 0.2 55.524796679 78.7990540274 2475.97475696
1.0 0.11 176.789414569 252.382517077 297.295791075
0.25 0.11 27.2608569214 38.6523720161 720.682005533
0.65 0.18 159.59266318 227.027880098 1680.27006319
1.0 0.22 334.476943524 477.928895659 2235.79188465
1.35 0.13 268.84455888 386.297221848 349.425350756
2.0 0.05 57.995980171 84.7536091565 5.4080302055
2.0 0.07 108.779103849 158.913495877 19.5295794116
2.5 0.06 83.1125238304 123.469634435 7.27534821772
0.25 0.26 29.6531169058 42.0692861477 4373.09250166
1.75 0.21 594.47947474 862.777887185 1207.94249325
0.5 0.12 88.1530012991 125.203304263 696.645627885
2.0 0.14 363.72604706 531.657371515 255.636997781
1.0 0.14 232.149507196 331.623047719 630.825075158
0.5 0.09 73.060266145 103.734074106 325.382488086
2.0 0.02 10.4640416383 15.2574704445 0.17036569082
0.25 0.14 28.3310527367 40.1662123106 1212.18884041
1.0 0.06 71.4712326013 102.108881229 36.2150974261
0.25 0.07 23.7714143169 33.702027862 254.999128137
1.85 0.12 276.51910545 402.260888029 166.391175181
1.35 0.14 297.258392075 427.365349855 447.809311712
1.25 0.23 460.955047537 661.600256054 2168.0035594
1.15 0.26 447.195481069 640.223331725 3162.40213791
0.25 0.02 7.13085440318 10.1106436052 6.33393170727
1.25 0.25 490.675760343 704.28625149 2724.83425036
2.25 0.21 702.766454917 1035.10868438 879.881054374
1.85 0.05 57.5378354977 83.6937807 6.21388755829
1.85 0.18 507.931400065 739.051340166 682.328751794
0.35 0.06 34.3861709861 48.7808147898 138.846028956
2.5 0.13 342.761291869 509.126224984 136.09938753
1.85 0.15 391.82794015 569.762002327 366.474902029
2.5 0.27 1047.48688052 1556.93546639 1767.91817153
1.25 0.22 445.507270102 639.316062591 1917.51701233
0.35 0.1 47.1600630383 66.8336708492 526.47321532
0.35 0.12 50.1656989536 71.175699409 806.602600069
1.0 0.08 113.317745366 161.916429159 101.42627587
1.65 0.16 404.01174334 584.4888676 536.030556271
1.25 0.09 150.015233757 215.178587459 109.412669641
0.25 0.05 19.8333458915 28.117818275 108.790924526
1.85 0.04 37.8716691094 55.0958431624 2.65528631364
1.0 0.19 304.335057122 434.844519317 1519.00107253
1.75 0.1 200.321827785 290.506543304 93.5594147686
0.35 0.14 52.3306758485 74.1797990526 1143.45966816
0.5 0.15 97.6532064691 138.722372422 1204.43440476
0.5 0.25 111.022439976 157.743539782 3796.31636559
0.5 0.17 101.829623804 144.515289173 1610.63250797
0.75 0.21 213.226080549 303.790829722 2298.53871499
2.0 0.22 695.536531305 1015.96389095 1196.59508252
1.0 0.16 264.415569617 377.732225777 937.172032261
1.0 0.23 343.108046243 489.969044216 2504.43773624
1.15 0.12 217.036682022 310.903653009 329.813641432
1.65 0.07 105.393560419 152.452699112 27.3203276858
0.85 0.16 218.220002766 311.062192277 1066.59577647
2.25 0.22 750.918041214 1105.81934071 1030.86147488
0.35 0.18 54.618981373 77.5478696084 1974.30487144
1.0 0.21 324.758509433 463.812382702 1977.66251898
0.65 0.05 45.3041858251 64.4054019083 37.3312889903
2.5 0.07 110.808894445 164.604134966 13.0832169398
0.5 0.04 28.4750952119 40.4383471664 25.3328488654
1.25 0.27 513.253056778 736.632875597 3322.28941304
0.5 0.11 84.0653324028 119.314693861 558.180457263
1.5 0.19 465.086256033 670.925960439 1045.9353344
0.85 0.13 183.484986115 261.621318638 593.354297551
1.0 0.12 196.038832898 279.892562942 391.903174005
0.65 0.17 155.737013741 221.483953159 1462.65068143
2.0 0.11 243.377289869 355.871544646 106.279564647
1.5 0.11 222.02660621 320.262716133 168.858323268
0.85 0.08 103.938118636 148.031589819 127.967391636
2.25 0.19 610.198561714 898.662589789 626.413736238
0.85 0.25 280.160001656 399.187556911 3331.60122604
2.25 0.24 841.778640795 1239.47992309 1373.27315886
0.85 0.14 196.30065596 279.829966415 735.512480675
1.0 0.07 92.0090449841 131.477373042 63.2330288814
1.75 0.02 10.2596844613 14.8615158359 0.212897907425
1.35 0.19 422.99181956 608.063465907 1168.8496249
0.35 0.04 22.7308008165 32.2689974596 41.0107473191
0.5 0.27 112.317757439 159.545245998 4477.43687134
1.75 0.25 718.115486725 1041.91479054 2063.06536062
0.5 0.13 91.9791549904 130.609971627 852.465254887
2.0 0.21 654.358642807 955.741344475 1026.35489366
0.65 0.08 85.6611360512 121.869997115 179.450121644
0.75 0.16 185.047832608 263.46840514 1159.25738277
1.15 0.2 373.977430374 535.450914481 1568.31682148
1.65 0.19 504.51741767 730.511411586 942.325639525
1.5 0.05 56.389339126 81.260637 9.08057572611
1.15 0.17 324.198582973 464.224940111 983.963368918
0.85 0.1 138.459420016 197.516702388 265.892349973
0.25 0.09 25.9085450376 36.744713265 459.012855799
0.35 0.22 56.0354638143 79.5226377474 3022.65181743
1.75 0.08 135.715455817 196.828050838 40.8459381199
1.85 0.19 545.209615667 792.757498735 814.808042201
0.75 0.18 198.409061902 282.292683367 1570.71025011
1.65 0.25 677.487867673 979.630339926 2180.65333828
0.75 0.15 177.86493725 253.338573797 980.167417942
0.75 0.24 224.521373437 319.497555582 3155.14506686
2.25 0.11 250.603694844 368.962365249 87.3588048019
1.35 0.26 557.296733085 800.372611488 2872.40042125
1.25 0.19 393.087536909 563.910534552 1263.30323424
1.25 0.06 75.8744625339 108.886812494 24.8764343225
1.85 0.24 722.825580695 1052.07105332 1719.86661745
0.75 0.1 124.367058071 176.997029867 305.568451782
1.75 0.2 561.023433199 814.134939071 1034.5338634
2.0 0.09 171.20107056 250.196667702 50.3321722119
1.5 0.27 648.769790505 935.579132847 2934.49901554
1.65 0.26 702.919309279 1017.19949036 2448.09083473
1.5 0.24 590.627884375 851.549146884 2112.6592654
0.25 0.18 28.9556938747 41.0668022048 2047.43467479
1.5 0.09 159.826310138 230.451060458 81.7255763044
2.25 0.09 174.336872127 256.780959682 40.9865184623
1.5 0.1 190.534993101 274.816814205 120.008484024
0.5 0.1 79.0106046375 112.118883146 433.797581547
1.65 0.22 595.009207583 861.517377601 1487.19724891
2.0 0.27 881.532491468 1287.90096205 2278.68343543
0.25 0.1 26.7388690571 37.8938048389 584.149051422
1.85 0.09 168.778948687 245.727259256 57.6302516736
1.85 0.08 136.86649302 199.100918873 37.043517588
0.85 0.06 67.5664286701 96.2321869694 47.0558856848
1.0 0.27 371.873277486 531.225814677 3738.13087555
0.75 0.13 159.842173988 227.570711802 662.149515295
2.25 0.2 657.557475134 968.606540602 747.428803563
2.5 0.23 848.850246224 1261.05483877 1041.68610907
2.5 0.12 297.16223029 441.554825876 100.821833242
2.0 0.25 807.980476234 1179.74671149 1791.23573227
2.0 0.26 842.877062217 1231.92115756 2022.10158446
1.15 0.05 53.9246896686 77.1642922942 14.5137308695
1.25 0.04 36.3557529951 52.1528295517 5.38200961117
1.15 0.08 120.033839685 171.925166781 81.6725812929
2.25 0.16 467.463320841 689.028989078 341.768176091
0.85 0.11 154.840362722 220.688593426 359.032151562
0.35 0.15 52.9939117461 75.2169500967 1330.646228
1.25 0.07 99.2330226135 142.284814321 44.0399730706
0.25 0.23 29.3705978355 41.6661917094 3390.05645082
0.85 0.21 258.55317182 368.475110245 2172.14696186
1.75 0.12 270.554098982 392.460494374 181.179884416
2.25 0.05 58.6661686842 86.3044258699 4.38333397408
1.65 0.06 79.8122242101 115.41917469 15.2889088778
0.65 0.15 145.666726545 207.239201127 1066.36193439
1.15 0.09 144.396988101 206.795640752 124.022339979
1.65 0.27 725.549556989 1049.84881231 2723.68086934
1.25 0.02 9.87345500136 14.1517877566 0.383006024156
0.65 0.22 171.913225451 244.397817223 2699.27248822
1.75 0.06 80.1720605976 116.299915958 13.7296685794
2.0 0.19 572.042710597 836.109414613 736.153206705
1.5 0.18 438.783777793 632.821758623 886.0237621
1.65 0.23 622.946500745 901.696450766 1700.40685897
0.35 0.16 53.624592878 76.1009015131 1531.42959954
2.0 0.08 138.631642606 202.66196776 32.3516913945
2.25 0.15 423.204973453 623.566468914 272.237630736
1.15 0.18 342.75618428 490.443804154 1164.74171838
1.65 0.18 469.745466111 680.139543616 788.021161057
0.65 0.04 31.7034756237 45.0439520385 16.795388797
0.85 0.07 85.5271579904 121.884240048 80.8622475504
0.65 0.1 108.107130368 153.66516271 352.634564131
1.0 0.25 359.444573716 513.175901282 3097.3773076
1.15 0.07 96.8637914602 138.713811294 50.6142863907
0.85 0.09 121.928640739 173.744233578 189.736684419
0.25 0.08 25.0626545012 35.5429886514 351.003712822
2.25 0.27 971.240398177 1430.06216419 2002.07561678
0.65 0.09 97.584435909 138.680124355 258.08111051
1.35 0.11 211.986926414 304.69197476 197.914980832
0.5 0.23 109.467226462 155.498351449 3168.35034886
1.65 0.2 536.216838032 776.42049654 1108.98907502
2.5 0.1 214.51787201 318.672369217 50.8548632349
1.15 0.15 283.947859464 406.807664036 672.264587848
2.5 0.25 947.891048805 1408.93424761 1373.199798
2.25 0.12 290.953162953 428.385561988 120.392905861
0.85 0.12 169.389974759 241.480400417 467.069439528
1.5 0.06 78.5087018562 113.170858414 18.0703464663
1.65 0.04 37.4405879426 54.1808392899 3.2579995467
0.5 0.24 110.42894175 156.823087942 3478.72709232
1.85 0.02 10.3250182712 15.0048044886 0.193737944169
0.65 0.07 72.6890014001 103.42184359 116.807391304
0.75 0.11 136.793881799 194.794748317 406.478068878
1.15 0.22 401.380121247 574.918879012 2035.86230436
0.35 0.19 55.0492033346 78.0946005415 2214.90761336
1.0 0.1 155.706000464 222.408431545 216.828027258
0.25 0.16 28.7130088302 40.7079889509 1604.03499174
1.5 0.15 348.800221762 502.845579647 490.202087419
1.15 0.13 241.329936563 345.528707567 429.685845482
0.25 0.2 29.1920456025 41.4168809746 2548.68070582
1.65 0.05 56.9817326067 82.4364006929 7.64791520344
1.35 0.18 399.661430984 574.65399698 992.023875074
1.5 0.23 566.24825143 816.597238372 1861.43198634
2.25 0.13 334.011636397 491.998017968 161.916399979
1.65 0.08 134.253349517 194.12220692 45.2296987303
1.35 0.04 36.6376394475 52.656582023 4.67659934325
1.65 0.21 565.589103457 818.470079185 1288.09170138
2.25 0.1 210.781549275 310.380796531 60.9257429005
1.65 0.12 263.148197945 380.882900518 197.547817999
1.85 0.16 430.274288889 625.573749758 457.256111648
2.5 0.14 390.026207086 579.59434902 179.31150485
0.25 0.19 29.0774372796 41.2286409763 2289.99571129
0.5 0.06 49.2671985786 70.0033212788 98.0217397281
2.5 0.04 38.7778782582 57.5763509922 1.55571502944
0.25 0.17 28.8070523865 40.8820095486 1818.28863895
1.5 0.25 612.318886217 882.248527058 2374.08792622
1.85 0.22 656.897699879 955.632485502 1314.13527431
0.35 0.08 42.3360133059 60.0452639241 303.136090836
0.65 0.21 169.452790844 240.805213066 2423.8498328
1.75 0.11 233.650628577 339.175116479 131.842496117
1.35 0.25 541.008291752 777.549486925 2580.73169474
2.0 0.2 614.234985312 897.01824599 874.385141932
1.65 0.1 197.111453294 285.112188818 103.131295614
2.5 0.21 744.452388312 1106.43333752 763.141946872
1.25 0.15 305.125548345 437.734933711 612.901153801
2.5 0.17 537.344257154 798.487758063 362.482263553
1.5 0.12 253.53663634 365.861145207 229.160620729
2.0 0.15 404.32996648 590.692772708 325.568017248
0.75 0.22 216.992991219 309.04835014 2565.65410285
1.5 0.02 10.0356253743 14.4593477211 0.276845304601
1.25 0.12 230.142898782 330.182242115 296.853406122
1.15 0.1 168.996227138 241.96053642 178.787406448
1.5 0.14 317.19694359 457.6685469 389.095640745
0.35 0.17 54.3240939943 77.0905974775 1750.97014494
0.35 0.07 38.8899329346 55.1473067788 213.367976084
0.25 0.04 16.6197820688 23.5770098983 58.4982415833
0.5 0.2 106.482507297 151.170003634 2330.2652201
0.85 0.17 227.80002004 324.71308711 1256.31228742
1.35 0.07 101.205717818 145.401309829 38.6693605196
0.35 0.21 55.7907493887 79.1393050624 2741.18670281
1.25 0.24 477.218388511 684.436558865 2441.23131385
1.35 0.1 182.804079525 262.857884453 141.38127257
0.75 0.02 9.33846833254 13.2964960652 0.962357772027
0.75 0.06 63.9231390483 90.8924102305 56.9389462481
1.35 0.08 126.733722191 182.299501834 63.0856022959
2.5 0.16 487.278248998 723.88474621 291.504716546
0.65 0.26 179.58794397 255.691323512 3941.38629696
0.25 0.13 27.9767647602 39.6487469269 1031.96216216
0.85 0.22 264.709698841 377.234366973 2439.89692342
1.25 0.13 256.343778219 367.727006866 387.514179278
0.85 0.23 269.621312024 384.417610524 2716.8193575
1.25 0.11 203.673123544 291.977129665 220.904297224
1.85 0.25 756.95180258 1100.90803475 1951.86543577
1.75 0.18 491.510018513 712.741370685 734.731644938
2.25 0.02 10.5691104646 15.5460303526 0.139584325576
0.75 0.04 32.9604780931 46.9038419101 13.1877853242
1.15 0.11 193.753356911 277.446489931 247.656949027
1.5 0.13 285.660087308 411.965801515 302.380838662
0.5 0.02 8.81748315826 12.5151516401 1.99888945199
1.85 0.23 692.505192634 1007.53261994 1513.45245734
1.75 0.16 417.753382248 606.889003301 495.255657486
0.65 0.12 125.858887991 179.017683093 590.548870059
1.25 0.08 124.439543497 178.63972526 71.9666244012
0.65 0.11 117.383125873 166.963238259 463.17767765
1.35 0.05 55.519092526 79.7247193349 10.9485122295
1.35 0.2 445.752596002 640.947208739 1364.3930464
1.25 0.21 430.215095518 616.94993269 1686.74873168
1.35 0.24 521.548447486 749.809259054 2294.36481984
1.65 0.15 370.128921927 535.633161399 432.207547037
2.0 0.1 206.341466854 301.576980104 74.6415825559
0.35 0.11 48.6490794575 69.0633507459 657.93976795
1.15 0.14 263.412438279 377.026696747 543.211552414
2.25 0.08 140.68549592 207.073942734 26.2410812738
0.5 0.08 66.3743797702 94.2980480581 233.963030128
0.65 0.16 150.73956286 214.333001442 1254.27547093
0.85 0.24 274.793600464 391.503857791 3011.99261768
2.0 0.17 490.105804657 715.662627696 505.404387046
0.35 0.09 44.85833666 63.6200970784 406.174341871
1.0 0.2 315.724538271 450.74843312 1743.94198492
1.85 0.2 584.842687618 850.892801437 968.300291322
0.75 0.27 232.418545068 330.964265527 4134.35235049
1.25 0.26 502.16619662 720.559133436 3014.28279208
1.0 0.02 9.63289206497 13.7592898822 0.570978685947
0.75 0.05 47.9851145045 68.3423752223 29.8483134964
0.35 0.13 51.3283015408 72.838410294 968.420801441
1.25 0.2 410.027755086 588.583085541 1460.27692694
2.25 0.23 795.719609009 1171.98073096 1193.28927867
2.25 0.14 378.406349491 557.010994138 212.191531791
0.25 0.27 29.5882878912 41.9752454774 4705.11211203
2.25 0.06 82.6302571354 121.55565876 8.78947860148
0.5 0.22 108.416131769 154.077801645 2872.7900119
1.75 0.05 57.2545667551 83.0149197557 6.86715412428
1.25 0.16 329.053928476 471.713806717 750.855882139
1.65 0.13 299.693445154 433.397922616 263.37094179
1.85 0.13 313.480017095 456.215067402 221.061211306
1.75 0.15 382.379073362 554.653250966 398.271760126
1.75 0.04 37.6414471199 54.6066314998 2.92998569108
2.25 0.18 561.736102861 827.678527474 518.33293168
0.35 0.24 56.5319568872 80.2241650962 3628.18196339
1.25 0.18 372.40233381 534.097574341 1074.51367392
1.35 0.23 505.504194773 726.088587248 2041.27735683
1.0 0.24 352.345242677 503.359140599 2800.67219765
0.25 0.06 22.0808058571 31.3312572459 174.33113246
0.25 0.12 27.6562241833 39.2178770985 869.951391754
0.75 0.07 80.2010899522 114.232119224 97.1252141951
1.85 0.07 107.43211967 156.250768838 22.3712084008
1.85 0.06 81.1145089017 117.9619016 12.4930005885
1.35 0.12 240.021640396 345.052066771 266.301575326
1.35 0.22 487.893408559 700.759573223 1803.23621248
1.75 0.22 626.676934114 909.010918364 1395.92947024
2.0 0.12 281.964882248 412.301637559 146.190208212
1.35 0.21 465.975892072 669.592982063 1570.67774052
1.75 0.07 106.627891726 154.710091753 24.7000377844
2.5 0.22 795.058852675 1182.08965495 894.073560922
1.25 0.05 54.5991148434 78.3000535334 12.5035224189
1.65 0.02 10.1688957269 14.7026284156 0.235214361478
0.85 0.19 244.604011296 348.575713651 1683.2159125
1.5 0.26 631.589966962 910.51875995 2649.18339711
1.15 0.04 35.8811959588 51.3834708447 6.24093363427
1.0 0.18 290.899869413 415.531806984 1303.36160885
0.35 0.25 56.6173090665 80.3562004264 3942.93212275
1.85 0.1 202.895712595 295.114665173 85.1775194909
0.85 0.04 33.9817866866 48.4100949856 10.6384132163
0.65 0.24 176.480677232 250.858810664 3295.99931627
1.65 0.11 229.834679594 332.535844971 145.204282708
1.5 0.2 493.857691425 711.997164604 1229.10673242
0.75 0.2 208.562219302 296.791028831 2037.38684465
0.25 0.15 28.5281398281 40.4576635598 1401.36862461
1.35 0.27 570.189657281 819.831375714 3171.79422831
0.65 0.02 9.15621921881 13.0149162249 1.24444397081
1.0 0.13 214.459151054 306.212101403 502.681422483
1.75 0.23 658.626774038 955.467545852 1602.82950814
1.75 0.17 455.513755826 660.885455202 608.225956829
0.65 0.19 163.506294313 232.603209054 1917.56161983
0.25 0.24 29.5329698651 41.8846931564 3710.3481521
1.75 0.27 771.577146069 1120.06598792 2584.79490523
1.0 0.17 278.604912591 397.649739619 1113.11090917
1.65 0.24 652.057073704 943.363369089 1936.12719021
1.5 0.04 37.2114828534 53.6252244134 3.87977617906
1.5 0.16 378.026430384 545.570046032 604.535836306
0.65 0.23 174.238312398 247.915891193 2992.08299988
2.0 0.13 321.823123787 470.465097649 195.383338272
0.65 0.25 177.542182015 252.438962653 3598.298835
2.25 0.17 515.157117597 759.114536652 424.524917946
1.5 0.17 408.897653466 589.624662448 736.935306422
2.5 0.2 691.580962217 1027.11896919 643.164151025
2.25 0.25 885.381183458 1304.29308863 1567.09632996
1.35 0.06 76.9230427063 110.576829045 21.7142102753
0.5 0.26 111.840896612 158.730812198 4131.37960946
2.5 0.08 142.58553542 211.823371126 21.8417147373
1.15 0.21 388.629464118 556.261832939 1795.48863695
0.75 0.09 110.261397047 156.932040538 219.739520964
1.15 0.19 358.150927017 513.334131604 1357.59088997
0.65 0.06 59.2268400991 84.2770119086 70.1026772115
2.25 0.26 929.624076037 1368.61103739 1777.61713875
1.0 0.04 35.1431099087 50.1920547693 8.01558827716
1.75 0.09 166.773716567 241.876914827 63.2868965786
1.75 0.13 306.330224118 444.664209355 240.493909009
0.75 0.25 227.543870635 324.102855299 3472.207103
1.0 0.05 52.234525635 74.6340973648 18.4786057043
1.85 0.17 469.606122305 683.513648605 563.417838707
0.35 0.26 56.7660561723 80.5593502879 4274.9972984
0.35 0.27 57.0538593053 80.9246555625 4630.88952394
0.65 0.13 133.259454024 189.472126776 733.078742466
0.85 0.05 50.1743404009 71.4686597874 24.3769807479
1.35 0.17 376.914915779 541.415212625 834.271332793
1.35 0.15 324.420078996 466.283785452 560.317097026
0.85 0.02 9.47851811294 13.5085543034 0.76704588992
2.5 0.02 10.7365858154 15.9304889203 0.117862229687
2.5 0.09 176.82660145 262.692174466 34.0999644092
1.35 0.09 154.523486572 221.969759321 96.933744146
0.75 0.26 230.300721038 328.019906796 3800.14473936
0.25 0.22 29.395197138 41.6854452177 3103.34675869
0.75 0.23 220.773036104 314.271716732 2850.91449163
2.5 0.11 255.180928396 378.798507797 72.8913226426
1.85 0.26 784.15300816 1141.33967875 2187.69040187
0.35 0.05 29.2192086962 41.4594768015 82.1016204438
0.25 0.25 29.5423545296 41.8659482209 4023.91009316
0.85 0.15 207.370765225 295.716442452 891.679645493
1.5 0.07 103.679787002 149.380151387 32.2855031482
1.5 0.08 131.000938413 188.820363585 53.0803362461
1.85 0.14 352.09411787 512.278161948 287.426660087
1.75 0.19 524.853265008 761.652279914 874.112684025
2.5 0.26 1000.41374466 1487.40084614 1567.06572219
0.5 0.19 105.403213477 149.569038088 2081.22005263
1.15 0.24 426.479976594 610.765217787 2572.1380558
0.5 0.14 95.0168934592 134.936675426 1020.94648875


==> anc/rhoRHAuxData.dat <==
grho[i],gq[i],nwztrues[i],nwhtrues[i]+nzhtrues[i],njjtrues[i]
0.5 0.05 39.4685142649 55.8233859444 53.6531157918
1.25 0.1 177.923424872 254.091387486 156.361675222
2.5 0.18 591.117428346 874.089735768 435.780362693
1.75 0.26 759.360979796 1095.47856799 2322.86207328
1.35 0.02 9.21722200521 13.3073525169 0.283996943652
0.75 0.17 195.359866572 276.664426227 1364.96928482
0.65 0.27 185.333266887 261.899286816 4337.90169456
1.15 0.02 9.1821427569 13.1904168627 0.387033980114
0.65 0.2 169.945430073 240.206892246 2183.38248653
2.0 0.23 745.586739262 1083.76881441 1377.27615033
1.65 0.14 336.346132228 484.401179333 335.271467546
1.25 0.17 357.232646723 509.500148337 905.344847577
0.85 0.18 241.249535251 341.640468522 1471.25406081
0.35 0.02 8.08340424771 11.42839873 3.59119554028
1.65 0.17 443.100060659 637.946926069 650.843353381
1.0 0.09 136.092632328 193.506622744 150.670272206
1.65 0.09 164.423125415 237.139903785 67.9067823546
0.85 0.26 289.567085576 410.257761417 3685.34782226
1.5 0.21 526.291562395 755.113185967 1421.82820299
0.75 0.14 171.929204295 243.54485849 815.033504643
1.15 0.16 310.727715083 442.193348579 822.328686392
0.5 0.16 102.13846662 144.305752465 1418.6926486
2.0 0.04 36.144326222 52.9059316754 2.0493345517
2.0 0.18 537.072785174 780.639024057 607.843117783
1.15 0.06 73.7701663427 105.312741041 27.5960357441
2.5 0.19 643.168944544 950.863960868 528.13369006
1.15 0.23 423.340253006 602.251664472 2313.53020195
0.5 0.18 105.747869514 149.387983399 1858.65184814
0.85 0.27 292.618081411 414.834289952 4018.42165833
2.5 0.05 55.9971392262 83.388231633 3.22988578128
2.0 0.06 79.4853049738 116.036275543 10.0789606809
1.75 0.14 345.850182035 499.55377689 307.408491044
0.35 0.23 57.6737668894 81.3421636948 3371.55155585
2.0 0.16 450.336329861 654.887619107 402.994509434
2.5 0.15 437.747441924 648.021092911 224.458525871
2.25 0.07 107.163267773 157.670121491 14.7250805218
0.25 0.21 29.9463710126 42.2097434305 2858.57752168
1.15 0.27 465.925682177 663.315389711 3510.95820944
0.65 0.14 142.821163841 202.05977839 900.15461578
0.5 0.21 110.052691629 155.375657345 2631.07657856
0.75 0.08 96.8292157273 137.113986066 149.922097338
1.0 0.15 253.035367874 359.302205688 776.583308545
1.15 0.25 446.347181906 635.64255482 2884.72075479
1.85 0.21 628.014596068 908.12128683 1124.47267864
1.5 0.22 551.04631438 790.629638804 1633.78164627
0.85 0.2 257.408078918 364.650257626 1938.53781437
0.5 0.07 59.2445518857 83.685189576 157.573267414
2.0 0.24 782.279552427 1137.37963279 1573.73159864
2.25 0.04 36.1809190288 53.4420529818 1.63787736791
2.5 0.24 906.154899691 1340.26826344 1187.23770747
1.25 0.14 284.209850047 405.835499268 489.209790758
1.35 0.16 355.551938148 508.361895525 686.140966828
0.75 0.19 208.097767757 294.577830723 1815.28781957
1.0 0.26 373.947590273 531.242268448 3448.20166012
1.85 0.11 238.991286881 346.311494463 117.815717353
1.85 0.27 831.567927835 1203.9179142 2463.45739606
0.75 0.12 151.595522436 214.56264228 527.619633524
1.75 0.24 698.503459551 1008.28451255 1821.85755314
0.35 0.2 56.7192245151 80.0079112395 2507.64611088
1.0 0.11 179.007043488 254.239741139 295.629743003
0.25 0.11 27.8309265257 39.2281847706 729.052475628
0.65 0.18 162.802343901 230.243953164 1695.27230027
1.0 0.22 340.994314577 484.426150646 2251.48677079
1.35 0.13 271.569247748 388.338743784 346.130959363
2.0 0.05 55.846467516 81.6746347517 4.93311388538
2.0 0.07 106.632344869 155.560287471 18.3746156669
2.5 0.06 79.8927075972 118.79542304 6.61439969336
0.25 0.26 30.2862966961 42.7119226655 4433.87895127
1.75 0.21 602.944700888 870.409207731 1204.33107753
0.5 0.12 89.9006853929 126.95062592 702.161763072
2.0 0.14 365.12584089 531.440329744 250.455236555
1.0 0.14 235.684275426 334.912662683 630.618047849
0.5 0.09 74.3752465847 105.007322192 326.76666765
2.0 0.02 9.25372770607 13.6476215714 0.133812612409
0.25 0.14 28.9321429694 40.7776775536 1227.47325918
1.0 0.06 71.4054687077 101.644321316 35.2086525062
0.25 0.07 24.2570136081 34.1896904792 257.365408107
1.85 0.12 276.90816375 401.314533228 162.439764775
1.35 0.14 300.604829533 430.070124611 444.514816264
1.25 0.23 469.273088497 669.751051712 2177.76398609
1.15 0.26 455.69972509 648.732147957 3184.296451
0.25 0.02 7.17953832091 10.1338144507 6.23616679715
1.25 0.25 499.944841344 713.534250435 2740.97670017
2.25 0.21 709.485785645 1039.99762606 870.846063624
1.85 0.05 55.6670085304 80.9792168638 5.71323661578
1.85 0.18 513.247187038 743.188906805 676.257791596
0.35 0.06 34.9859249287 49.3597801544 139.324332066
2.5 0.13 341.249307596 505.257806306 131.510883061
1.85 0.15 394.427356146 571.064100104 360.978765973
2.5 0.27 1060.60481758 1568.4160833 1758.09327007
1.25 0.22 453.723071845 647.337578951 1925.90773802
0.35 0.1 48.1242569934 67.8014973037 531.421795764
0.35 0.12 51.1885368325 72.2115572364 814.92206696
1.0 0.08 114.027530944 162.220850382 99.8273751059
1.65 0.16 408.154435058 587.631410097 531.110059873
1.25 0.09 150.592744298 215.108419917 107.246478478
0.25 0.05 20.205509403 28.4835043091 109.417410031
1.85 0.04 36.1302051255 52.6602747469 2.38228718897
1.0 0.19 309.823244872 440.234864531 1526.30422307
1.75 0.1 199.939150994 288.919094806 90.7859009558
0.35 0.14 53.4289104071 75.2928664113 1156.46546395
0.5 0.15 99.6489813642 140.742516958 1216.14125633
0.5 0.25 113.330541983 160.076583441 3841.44671222
0.5 0.17 103.917266722 146.615944783 1627.16412958
0.75 0.21 217.551739924 308.171546788 2319.78111023
2.0 0.22 704.3986777 1023.64520184 1190.28318251
1.0 0.16 268.961298765 382.06810371 939.485759086
1.0 0.23 349.849739785 496.684800659 2523.02108545
1.15 0.12 219.582849998 312.937017409 327.469955495
1.65 0.07 104.158044346 150.298514134 26.0599384341
0.85 0.16 222.197951104 314.96568386 1071.7957191
2.25 0.22 758.789382506 1112.07753172 1021.91734855
0.35 0.18 55.7976516913 78.7409037044 1999.08061362
1.0 0.21 330.975014003 469.969717896 1990.31957566
0.65 0.05 45.5488613004 64.4770893052 36.6873780436
2.5 0.07 107.448031998 159.590735557 12.0802574286
0.5 0.04 28.6561903798 40.5149776693 24.9319429319
1.25 0.27 523.293338493 746.648238702 3345.16930773
0.5 0.11 85.6835309906 120.928749696 562.049874998
1.5 0.19 471.940633075 677.198017663 1043.92729675
0.85 0.13 186.562651692 264.525372515 594.361973619
1.0 0.12 198.774363717 282.33969674 390.655023864
0.65 0.17 158.800796237 224.568153292 1474.92590308
2.0 0.11 242.692089401 353.642049693 102.958580732
1.5 0.11 223.04662042 320.350569341 165.682112397
0.85 0.08 104.915368257 148.7338092 126.644003982
2.25 0.19 614.709092537 901.271714333 617.89318817
0.85 0.25 285.844895986 404.928299596 3363.0963191
2.25 0.24 852.402581646 1248.64098006 1365.32718338
0.85 0.14 199.604162772 283.022948703 737.465792714
1.0 0.07 92.3058289315 131.364165602 61.9101032173
1.75 0.02 9.2182144177 13.4800947096 0.17205686518
1.35 0.19 429.741676208 614.401867617 1169.14410277
0.35 0.04 23.0352156122 32.5296791312 40.8273141643
0.5 0.27 114.722673331 161.985277337 4533.89400503
1.75 0.25 729.407696995 1052.64486457 2063.72912909
0.5 0.13 93.8736137705 132.511926384 860.093538177
2.0 0.21 662.156282499 962.189580494 1019.48831904
0.65 0.08 86.8672083812 122.935359877 178.92366854
0.75 0.16 188.586133006 266.970796364 1166.795075
1.15 0.2 380.526479575 541.840213765 1574.06738538
1.65 0.19 511.279906881 736.414474545 938.320585225
1.5 0.05 55.1527396521 79.3781801646 8.50680444989
1.15 0.17 329.471067907 469.19550997 984.951902669
0.85 0.1 140.335456342 199.139711957 264.842661379
0.25 0.09 26.4494259043 37.2888420626 463.95778741
0.35 0.22 57.2213051963 80.7284244481 3061.49709715
1.75 0.08 134.444444744 194.480421901 39.1422229213
1.85 0.19 551.407509872 797.816357452 808.803051839
0.75 0.18 202.349060399 286.232641086 1583.15227203
1.65 0.25 688.761506038 990.471342198 2184.2284333
0.75 0.15 181.275934136 256.684615489 986.032124779
0.75 0.24 229.043242789 324.074152093 3186.03135526
2.25 0.11 248.882066219 365.382601821 84.0849819609
1.35 0.26 567.602717108 810.636106715 2887.70264846
1.25 0.19 399.60432309 570.132025101 1265.32674155
1.25 0.06 75.3069440458 107.754638841 23.9056326054
1.85 0.24 733.702165523 1062.19585208 1717.59102933
0.75 0.1 126.206304555 178.676099417 305.176490951
1.75 0.2 568.368299679 820.555316805 1029.86183339
2.0 0.09 169.609438385 247.180398647 48.2081691116
1.5 0.27 660.368853996 947.127251056 2947.21904063
1.65 0.26 715.021207477 1028.98247245 2454.227155
1.5 0.24 600.718424173 861.325064264 2117.99235581
0.25 0.18 29.5751933604 41.6929992936 2074.53022762
1.5 0.09 159.721789197 229.47217718 79.4870949639
2.25 0.09 171.829927195 252.582383709 38.9427662664
1.5 0.1 190.997360708 274.360035676 117.292779153
0.5 0.1 80.4706140793 113.552133927 436.205515106
1.65 0.22 604.054989285 869.946014066 1485.8482039
2.0 0.27 895.358265248 1300.89873858 2277.70157359
0.25 0.1 27.296755852 38.459783149 590.748696767
1.85 0.09 167.630494067 243.305852211 55.4440006977
1.85 0.08 135.352063566 196.404535694 35.3801752183
0.85 0.06 67.7808800473 96.1487323047 46.0769463931
1.0 0.27 379.25507136 538.66637695 3770.32766746
0.75 0.13 162.683618228 230.326563989 664.659670645
2.25 0.2 663.582175618 972.799577705 738.91202405
2.5 0.23 857.73086647 1267.74486794 1031.43388122
2.5 0.12 295.021032173 437.11315338 96.9693610115
2.0 0.25 819.49680291 1190.31734509 1786.98777164
2.0 0.26 855.484799308 1243.57174151 2019.17955356
1.15 0.05 53.336084988 76.1357132247 13.8639111097
1.25 0.04 35.4729241153 50.8411057545 5.02263948503
1.15 0.08 120.42878872 171.794745873 79.9631259356
2.25 0.16 469.043325973 688.616747654 334.908514203
0.85 0.11 157.034340996 222.668585241 358.275226901
0.35 0.15 54.1154148217 76.3540164904 1346.26025116
1.25 0.07 99.0186862094 141.444601284 42.6888581321
0.25 0.23 30.0009467275 42.3078554565 3436.91569918
0.85 0.21 263.727459966 373.676507677 2190.08825763
1.75 0.12 271.331064006 391.984253803 177.281119011
2.25 0.05 56.0873683148 82.6419226796 3.9478559891
1.65 0.06 78.3475888293 113.134174193 14.4221999606
0.65 0.15 148.539914184 210.102655695 1074.40501373
1.15 0.09 145.292443443 207.146040511 121.998157126
1.65 0.27 738.10529425 1062.0779509 2731.58003717
1.25 0.02 9.18932572576 13.2357689684 0.329088769867
0.65 0.22 175.457483574 248.000614 2727.48758374
1.75 0.06 78.5085179146 113.738207058 12.8934064173
2.0 0.19 577.709272149 840.307667941 728.954810638
1.5 0.18 445.13213243 638.445885315 883.386637897
1.65 0.23 632.939624271 911.175916409 1700.87332467
0.35 0.16 54.7483013943 77.2393053116 1549.46882446
2.0 0.08 136.666776244 199.371428695 30.7376763259
2.25 0.15 424.364641032 622.691449625 266.214083902
1.15 0.18 348.471996227 495.953004279 1167.13158562
1.65 0.18 475.508751785 685.004901952 783.417028701
0.65 0.04 31.7031834906 44.8758539954 16.3509371507
0.85 0.07 86.1047305527 122.167355256 79.6603737971
0.65 0.1 109.874720634 155.343308937 353.183739863
1.0 0.25 366.607171237 520.369880478 3122.86852371
1.15 0.07 96.8107429971 138.147413298 49.2487829034
0.85 0.09 123.387865587 174.940272229 188.481633037
0.25 0.08 25.5818253869 36.0655254634 354.57045466
2.25 0.27 984.237607389 1441.93121529 1995.21469751
0.65 0.09 99.1488363648 140.131215074 258.093849205
1.35 0.11 213.400036371 305.366758436 194.929160736
0.5 0.23 111.787770485 157.852969214 3206.32456793
1.65 0.2 543.793423145 783.247548637 1105.7247965
2.5 0.1 211.53878609 313.587333259 48.3466217937
1.15 0.15 288.176652866 410.659189633 671.255529861
2.5 0.25 958.78816288 1417.94359561 1362.79998683
2.25 0.12 289.844554756 425.322717939 116.447534978
0.85 0.12 172.059231233 243.965383075 467.117622065
1.5 0.06 77.3654683244 111.315328552 17.1625217828
1.65 0.04 35.9731212748 52.1131440142 2.96060406781
0.5 0.24 112.72676028 159.161418184 3520.09019413
1.85 0.02 9.2187263893 13.5355605036 0.154805058065
0.65 0.07 73.5583867468 104.128824532 116.056714011
0.75 0.11 139.035031052 196.896707222 406.871303026
1.15 0.22 408.986747562 582.362476018 2046.89208549
0.35 0.19 56.212881579 79.2702045394 2242.32577698
1.0 0.1 157.351958101 223.675851278 214.975741822
0.25 0.16 29.3055766855 41.3101533031 1624.13866308
1.5 0.15 352.390408233 505.622940897 485.968335915
1.15 0.13 244.359903925 348.124831032 427.489687155
0.25 0.2 29.8032144431 42.042332825 2582.56244006
1.65 0.05 55.4386239852 80.1722767212 7.10494923699
1.35 0.18 405.56429774 580.101806856 990.790287568
1.5 0.23 575.518514123 825.418916127 1864.16824859
2.25 0.13 333.615471393 489.631548486 157.290577731
1.65 0.08 133.247083309 192.12776218 43.4865322676
1.35 0.04 35.6132556814 51.1598547742 4.33524499747
1.65 0.21 573.919263963 826.132480071 1285.73187016
2.25 0.1 208.641658017 306.436784048 58.3025240953
1.65 0.12 264.328530959 380.993531958 193.80151658
1.85 0.16 433.706879101 627.712571716 451.401396846
2.5 0.14 388.98571348 576.142081286 173.87854671
0.25 0.19 29.6984071315 41.8582142852 2320.58347598
0.5 0.06 49.967060254 70.6171278637 97.7088329933
2.5 0.04 36.1649736614 53.9410875112 1.34084260727
0.25 0.17 29.4140173541 41.4953191324 1841.69204786
1.5 0.25 622.667421048 892.379089164 2380.94233422
1.85 0.22 665.515377008 963.374736185 1309.12802095
0.35 0.08 43.1463552055 60.8479917884 305.264988202
0.65 0.21 172.994615667 244.389729758 2449.05200622
1.75 0.11 233.885108368 338.193672836 128.550365536
1.35 0.25 550.808972607 787.061872612 2592.26195017
2.0 0.2 621.065326711 902.546573538 867.452009877
1.65 0.1 197.009115581 283.955224921 100.354443943
2.5 0.21 750.412196317 1110.04673737 753.019255502
1.25 0.15 309.22883902 441.359233315 610.684826994
2.5 0.17 539.19838754 797.946560758 354.894607016
1.5 0.12 255.297024008 366.743201987 225.68110866
2.0 0.15 406.477131687 591.26699353 319.833191002
0.75 0.22 221.430019195 313.517076326 2590.06205569
1.5 0.02 9.17285059433 13.3122006141 0.230545797012
1.25 0.12 232.417658901 331.888376171 294.003170859
1.15 0.1 170.353002517 242.810883412 176.509446406
1.5 0.14 320.165609639 459.762856488 384.980703177
0.35 0.17 55.4632342529 78.250260022 1772.06320677
0.35 0.07 39.616539433 55.8603947985 214.581955006
0.25 0.04 16.8927080395 23.8359189278 58.6124217431
0.5 0.2 108.707405437 153.43340619 2356.68681027
0.85 0.17 232.078435154 328.922444211 1263.51260713
1.35 0.07 100.683078603 144.201109806 37.3213236154
0.35 0.21 56.993958574 80.3584179554 2776.76097292
1.25 0.24 486.173099082 693.317295191 2454.59864708
1.35 0.1 183.744269987 263.0548741 138.806101717
0.75 0.02 9.02047929374 12.84869385 0.882615486474
0.75 0.06 64.3379962746 91.0726340894 56.0438896367
1.35 0.08 126.628039391 181.48165597 61.325297852
2.5 0.16 487.696649868 721.836345158 284.429952977
0.65 0.26 183.331950253 259.494587034 3985.76660426
0.25 0.13 28.5673595152 40.249704838 1044.70548023
0.85 0.22 270.046012984 382.568856878 2460.74658041
1.25 0.13 259.295561089 370.134783812 384.746053459
0.85 0.23 275.076902917 389.925377597 2741.17648423
1.25 0.11 205.476171615 293.148923365 218.23649442
1.85 0.25 768.521672104 1111.84045505 1950.71176699
1.75 0.18 497.246453452 717.406902585 729.440902127
2.25 0.02 9.19802088916 13.7124025713 0.106605405997
0.75 0.04 32.8178176843 46.5460518637 12.744072602
1.15 0.11 195.80845457 278.977038736 245.34327061
1.5 0.13 288.126819534 413.558591514 298.628275587
0.5 0.02 8.68551774109 12.3032046351 1.89694278096
1.85 0.23 702.29803261 1016.42066417 1509.53205995
1.75 0.16 421.674274096 609.683032106 489.906719745
0.65 0.12 128.111134809 181.224947199 593.220799803
1.25 0.08 124.620010102 178.171940084 70.206645652
0.65 0.11 119.405210615 168.908643799 464.622975053
1.35 0.05 54.529382842 78.1783594673 10.3378525225
1.35 0.2 452.952026966 647.703559513 1365.59069667
1.25 0.21 437.794946716 624.388645227 1692.66216612
1.35 0.24 530.739214041 758.821452742 2303.39608237
1.65 0.15 373.389425882 537.836070609 427.284358916
2.0 0.1 205.07281572 298.81882971 71.922027816
0.35 0.11 49.6456425169 70.069166073 664.4836508
1.15 0.14 266.961206416 380.177483606 541.372757911
2.25 0.08 138.083423002 202.922503025 24.7334583209
0.5 0.08 67.5109849939 95.379933958 234.53531226
0.65 0.16 153.700290618 217.301583518 1264.28377184
0.85 0.24 280.447328303 397.202995179 3040.36749736
2.0 0.17 493.949904141 718.023718595 498.7421972
0.35 0.09 45.7405673876 64.5062311271 409.555343788
1.0 0.2 321.594363157 456.568451822 1753.87264818
1.85 0.2 591.92808118 856.927850463 962.50579176
0.75 0.27 237.142803076 335.768716603 4177.518973
1.25 0.26 511.719716039 730.095584491 3033.37492813
1.0 0.02 9.13440380928 13.0803387023 0.50673707478
0.75 0.05 48.0929956799 68.2227541861 29.166971699
0.35 0.13 52.3759648114 73.9031168748 978.769541266
1.25 0.2 416.813043782 595.066289277 1463.26693685
2.25 0.23 804.335759793 1179.00244798 1184.06406184
2.25 0.14 378.650160391 555.234296632 206.816810931
0.25 0.27 30.2143738527 42.6104215234 4769.96468513
2.25 0.06 79.8692294858 117.535138183 8.07295825432
0.5 0.22 110.696338801 156.384887571 2906.33044746
1.75 0.05 55.5392391334 80.5139569804 6.34536068547
1.25 0.16 333.746699567 475.995301194 749.288357114
1.65 0.13 301.550941873 434.145838427 259.13248773
1.85 0.13 314.730872211 456.086182622 216.616479861
1.75 0.15 385.662780614 556.718070362 393.217309631
1.75 0.04 36.0490373934 52.3630748055 2.64582188858
2.25 0.18 565.360600138 829.347974948 510.36214589
0.35 0.24 57.7580358707 81.4754132893 3677.07335845
1.25 0.18 378.27338669 539.588484492 1074.86002108
1.35 0.23 514.508367514 734.805256665 2048.57999345
1.0 0.24 359.376229721 510.421217341 2823.09711166
0.25 0.06 22.5293683454 31.779116878 175.769122225
0.25 0.12 28.2351626674 39.804208207 880.336018139
0.75 0.07 80.9718246091 114.774397221 96.1065935004
1.85 0.07 105.694602154 153.434460538 21.1740861011
1.85 0.06 79.2434106737 115.126361483 11.6822095197
1.35 0.12 242.112872399 346.432701305 263.139594675
1.35 0.22 496.269868514 708.866668981 1808.22113863
1.75 0.22 635.709379325 917.165780397 1392.67128814
2.0 0.12 281.922578962 410.667667455 142.250139493
1.35 0.21 473.758211699 677.101661079 1573.80959587
1.75 0.07 105.133962441 152.212109168 23.4675633021
2.5 0.22 801.825352897 1186.49460498 883.281932723
1.25 0.05 53.8080932146 77.0102694435 11.8734326755
1.65 0.02 9.20459848068 13.4213682117 0.192457776459
0.85 0.19 249.396237092 353.338380981 1695.3127606
1.5 0.26 642.799822961 921.411133383 2658.92028478
1.15 0.04 35.1393960711 50.2606751849 5.86369148647
1.0 0.18 295.997590481 420.527458387 1308.60437061
0.35 0.25 57.8460557424 81.6093827846 3996.42532052
1.85 0.1 202.133291774 293.066139043 82.4193540963
0.85 0.04 33.7043162618 47.8776211032 10.210114827
0.65 0.24 180.150779677 254.589128424 3332.0353856
1.65 0.11 230.392493585 331.97389987 141.925936003
1.5 0.2 501.455091957 719.072845705 1228.15841267
0.75 0.2 212.819843257 301.067604679 2055.65273361
0.25 0.15 29.1300517553 41.0671046345 1419.08759003
1.35 0.27 580.993252599 830.623921268 3190.69375948
0.65 0.02 8.91205954677 12.6616925225 1.15680052626
1.0 0.13 217.6537548 309.144380671 501.956770041
1.75 0.23 668.239152059 964.287380091 1600.26683816
1.75 0.17 460.21573505 664.436599229 602.660484661
0.65 0.19 166.831884608 235.945897997 1935.58858532
0.25 0.24 30.1526879026 42.5164724989 3760.70547367
1.75 0.27 784.481200226 1132.52678255 2589.51347438
1.0 0.17 283.40335537 402.307792651 1116.7199275
1.65 0.24 662.515072991 953.283019105 1937.4821812
1.5 0.04 35.966014093 51.8435909215 3.56109499823
1.5 0.16 382.5766182 549.350111322 600.672966301
0.65 0.23 177.793976725 251.526944974 3023.40245605
2.0 0.13 322.298956481 469.3482637 190.758454487
0.65 0.25 181.256598145 256.222936278 3638.64619374
2.25 0.17 517.974724125 759.928687379 417.176238937
1.5 0.17 414.360401737 594.377128271 733.620395958
2.5 0.2 696.322964672 1029.45096732 633.478161503
2.25 0.25 896.689515829 1314.21686946 1559.19088509
1.35 0.06 76.1402441856 109.157716162 20.7682287325
0.5 0.26 114.166226118 161.103439881 4181.55208037
2.5 0.08 139.2738412 206.698673746 20.4179903608
1.15 0.21 395.625018475 563.140010426 1803.53966768
0.75 0.09 111.78635666 158.26567556 218.984489739
1.15 0.19 364.322097697 519.282295822 1361.51391463
0.65 0.06 59.7582865477 84.6414421263 69.3264531933
2.25 0.26 942.339713073 1380.05554944 1770.80123946
1.0 0.04 34.6237975688 49.3521297626 7.60918591975
1.75 0.09 165.940217814 239.900471195 61.0804204135
1.75 0.13 307.887419302 444.999466817 236.155084224
0.75 0.25 232.260190773 328.856378479 3508.02804336
1.0 0.05 51.9024644871 73.9354130505 17.795475486
1.85 0.17 473.865834003 686.590570689 557.326508888
0.35 0.26 57.9408499457 81.7528415825 4330.11802127
0.35 0.27 58.2617421349 82.1542899047 4692.36283324
0.65 0.13 135.790599013 191.959728191 737.404646977
0.85 0.05 50.1014620648 71.1164205416 23.6786264181
1.35 0.17 382.242748409 546.242906867 832.244189671
1.35 0.15 328.694461533 469.901635519 557.477655006
0.85 0.02 9.08996898232 12.9692587969 0.694297660543
2.5 0.02 9.20170083618 13.8639628758 0.0876183495069
2.5 0.09 173.651307047 257.531407554 32.1765988978
1.35 0.09 154.827889588 221.544577282 94.7142324262
0.75 0.26 235.127594962 332.943701365 3841.404504
0.25 0.22 30.013644567 42.3135420699 3145.0085814
0.75 0.23 225.357251369 318.943595768 2879.80099944
2.5 0.11 252.580624726 373.960379444 69.7329081734
1.85 0.26 796.714332684 1153.23792278 2188.35408549
0.35 0.05 29.6761642583 41.8837928834 82.1137092504
0.25 0.25 30.1771993338 42.5123267218 4080.21544094
0.85 0.15 211.06973482 299.308543405 895.228202028
1.5 0.07 102.810850387 147.720550984 30.9798393231
1.5 0.08 130.475205515 187.432073831 51.3173787784
1.85 0.14 353.943771365 512.775390447 282.398729546
1.75 0.19 531.35697523 767.187143728 869.069371467
2.5 0.26 1012.36244583 1497.56035647 1556.67004543
0.5 0.19 107.601712184 151.803499507 2104.35980621
1.15 0.24 434.797513013 619.001692315 2589.04997464
0.5 0.14 96.8739681052 136.79573318 1029.72847008


==> anc/rhoRHPVals.dat <==
0.5 0.05 0.9954
1.25 0.1 0.6858
2.5 0.18 0.9999
1.75 0.26 1.0
1.35 0.02 0.9999
0.75 0.17 0.6804
0.65 0.27 0.6808
1.15 0.02 0.9999
0.65 0.2 0.6954
2.0 0.23 1.0
1.65 0.14 0.9093
1.25 0.17 0.9372
0.85 0.18 0.715
0.35 0.02 0.9999
1.65 0.17 0.9922
1.0 0.09 0.7726
1.65 0.09 0.7027
0.85 0.26 0.8184
1.5 0.21 0.999
0.75 0.14 0.6982
1.15 0.16 0.8654
0.5 0.16 0.883
2.0 0.04 0.9962
2.0 0.18 0.9997
1.15 0.06 0.956
2.5 0.19 1.0
1.15 0.23 0.9847
0.5 0.18 0.8716
0.85 0.27 0.8346
2.5 0.05 0.9842
2.0 0.06 0.9432
1.75 0.14 0.9221
0.35 0.23 0.9825
2.0 0.16 0.9938
2.5 0.15 0.9891
2.25 0.07 0.8692
0.25 0.21 0.9967
1.15 0.27 0.9956
0.65 0.14 0.7439
0.5 0.21 0.8604
0.75 0.08 0.9056
1.0 0.15 0.7417
1.15 0.25 0.9922
1.85 0.21 0.9999
1.5 0.22 0.9996
0.85 0.2 0.7454
0.5 0.07 0.9786
2.0 0.24 1.0
2.25 0.04 0.996
2.5 0.24 1.0
1.25 0.14 0.8096
1.35 0.16 0.9357
0.75 0.19 0.6697
1.0 0.26 0.9516
1.85 0.11 0.7092
1.85 0.27 1.0
0.75 0.12 0.7348
1.75 0.24 1.0
0.35 0.2 0.982
1.0 0.11 0.6832
0.25 0.11 0.9979
0.65 0.18 0.7063
1.0 0.22 0.9225
1.35 0.13 0.7719
2.0 0.05 0.9811
2.0 0.07 0.8623
2.5 0.06 0.9449
0.25 0.26 0.9975
1.75 0.21 0.9999
0.5 0.12 0.9184
2.0 0.14 0.9492
1.0 0.14 0.7152
0.5 0.09 0.9571
2.0 0.02 0.9999
0.25 0.14 0.998
1.0 0.06 0.9608
0.25 0.07 0.9984
1.85 0.12 0.7952
1.35 0.14 0.84
1.25 0.23 0.9969
1.15 0.26 0.995
0.25 0.02 0.9997
1.25 0.25 0.9977
2.25 0.21 1.0
1.85 0.05 0.9818
1.85 0.18 0.9987
0.35 0.06 0.997
2.5 0.13 0.9108
1.85 0.15 0.971
2.5 0.27 1.0
1.25 0.22 0.9955
0.35 0.1 0.9894
0.35 0.12 0.9872
1.0 0.08 0.8489
1.65 0.16 0.9804
1.25 0.09 0.7261
0.25 0.05 0.9988
1.85 0.04 0.996
1.0 0.19 0.8645
1.75 0.1 0.6794
0.35 0.14 0.9857
0.5 0.15 0.8952
0.5 0.25 0.8493
0.5 0.17 0.8847
0.75 0.21 0.6881
2.0 0.22 1.0
1.0 0.16 0.7733
1.0 0.23 0.9245
1.15 0.12 0.69
1.65 0.07 0.8746
0.85 0.16 0.6924
2.25 0.22 1.0
0.35 0.18 0.984
1.0 0.21 0.899
0.65 0.05 0.9906
2.5 0.07 0.8668
0.5 0.04 0.9975
1.25 0.27 0.999
0.5 0.11 0.9347
1.5 0.19 0.9968
0.85 0.13 0.6738
1.0 0.12 0.6718
0.65 0.17 0.7152
2.0 0.11 0.7311
1.5 0.11 0.6884
0.85 0.08 0.8713
2.25 0.19 0.9999
0.85 0.25 0.8185
2.25 0.24 1.0
0.85 0.14 0.6762
1.0 0.07 0.911
1.75 0.02 0.9997
1.35 0.19 0.989
0.35 0.04 0.9986
0.5 0.27 0.8407
1.75 0.25 1.0
0.5 0.13 0.9077
2.0 0.21 1.0
0.65 0.08 0.9296
0.75 0.16 0.6795
1.15 0.2 0.9614
1.65 0.19 0.9983
1.5 0.05 0.9836
1.15 0.17 0.897
0.85 0.1 0.7662
0.25 0.09 0.9985
0.35 0.22 0.9805
1.75 0.08 0.773
1.85 0.19 0.9997
0.75 0.18 0.6745
1.65 0.25 1.0
0.75 0.15 0.6854
0.75 0.24 0.6994
2.25 0.11 0.7312
1.35 0.26 0.9998
1.25 0.19 0.9733
1.25 0.06 0.9536
1.85 0.24 1.0
0.75 0.1 0.7937
1.75 0.2 0.9997
2.0 0.09 0.7047
1.5 0.27 1.0
1.65 0.26 1.0
1.5 0.24 1.0
0.25 0.18 0.997
1.5 0.09 0.7103
2.25 0.09 0.6917
1.5 0.1 0.6746
0.5 0.1 0.944
1.65 0.22 0.9999
2.0 0.27 1.0
0.25 0.1 0.9992
1.85 0.09 0.6973
1.85 0.08 0.7806
0.85 0.06 0.9667
1.0 0.27 0.9588
0.75 0.13 0.705
2.25 0.2 0.9999
2.5 0.23 1.0
2.5 0.12 0.8303
2.0 0.25 1.0
2.0 0.26 1.0
1.15 0.05 0.9832
1.25 0.04 0.9972
1.15 0.08 0.8203
2.25 0.16 0.9968
0.85 0.11 0.7168
0.35 0.15 0.9839
1.25 0.07 0.8906
0.25 0.23 0.9971
0.85 0.21 0.7617
1.75 0.12 0.7784
2.25 0.05 0.9813
1.65 0.06 0.9498
0.65 0.15 0.744
1.15 0.09 0.749
1.65 0.27 1.0
1.25 0.02 0.9999
0.65 0.22 0.6945
1.75 0.06 0.9462
2.0 0.19 0.9999
1.5 0.18 0.9909
1.65 0.23 1.0
0.35 0.16 0.9856
2.0 0.08 0.775
2.25 0.15 0.9866
1.15 0.18 0.9245
1.65 0.18 0.9969
0.65 0.04 0.9972
0.85 0.07 0.9342
0.65 0.1 0.8574
1.0 0.25 0.9465
1.15 0.07 0.9014
0.85 0.09 0.8116
0.25 0.08 0.9989
2.25 0.27 1.0
0.65 0.09 0.8949
1.35 0.11 0.6786
0.5 0.23 0.8549
1.65 0.2 0.9999
2.5 0.1 0.6783
1.15 0.15 0.817
2.5 0.25 1.0
2.25 0.12 0.8128
0.85 0.12 0.6937
1.5 0.06 0.9465
1.65 0.04 0.9963
0.5 0.24 0.8461
1.85 0.02 0.9998
0.65 0.07 0.9599
0.75 0.11 0.7673
1.15 0.22 0.9784
0.35 0.19 0.9825
1.0 0.1 0.7173
0.25 0.16 0.9985
1.5 0.15 0.9313
1.15 0.13 0.724
0.25 0.2 0.9973
1.65 0.05 0.9836
1.35 0.18 0.9797
1.5 0.23 0.9999
2.25 0.13 0.901
1.65 0.08 0.7899
1.35 0.04 0.9974
1.65 0.21 0.9999
2.25 0.1 0.6816
1.65 0.12 0.7612
1.85 0.16 0.9887
2.5 0.14 0.9675
0.25 0.19 0.9973
0.5 0.06 0.9895
2.5 0.04 0.9943
0.25 0.17 0.998
1.5 0.25 1.0
1.85 0.22 1.0
0.35 0.08 0.9933
0.65 0.21 0.7021
1.75 0.11 0.706
1.35 0.25 0.9996
2.0 0.2 1.0
1.65 0.1 0.6769
2.5 0.21 1.0
1.25 0.15 0.8615
2.5 0.17 0.9995
1.5 0.12 0.7469
2.0 0.15 0.9798
0.75 0.22 0.6897
1.5 0.02 0.9998
1.25 0.12 0.7034
1.15 0.1 0.6907
1.5 0.14 0.8855
0.35 0.17 0.9835
0.35 0.07 0.9948
0.25 0.04 0.9993
0.5 0.2 0.8626
0.85 0.17 0.701
1.35 0.07 0.885
0.35 0.21 0.9823
1.25 0.24 0.9974
1.35 0.1 0.6789
0.75 0.02 0.9997
0.75 0.06 0.9748
1.35 0.08 0.7981
2.5 0.16 0.9976
0.65 0.26 0.6778
0.25 0.13 0.9973
0.85 0.22 0.7822
1.25 0.13 0.7466
0.85 0.23 0.7823
1.25 0.11 0.6741
1.85 0.25 1.0
1.75 0.18 0.9973
2.25 0.02 0.9999
0.75 0.04 0.9967
1.15 0.11 0.6736
1.5 0.13 0.813
0.5 0.02 0.9996
1.85 0.23 1.0
1.75 0.16 0.9863
0.65 0.12 0.8045
1.25 0.08 0.8025
0.65 0.11 0.8245
1.35 0.05 0.9864
1.35 0.2 0.9922
1.25 0.21 0.9907
1.35 0.24 0.9998
1.65 0.15 0.955
2.0 0.1 0.6759
0.35 0.11 0.9887
1.15 0.14 0.7754
2.25 0.08 0.7646
0.5 0.08 0.967
0.65 0.16 0.7185
0.85 0.24 0.7987
2.0 0.17 0.9979
0.35 0.09 0.9918
1.0 0.2 0.8809
1.85 0.2 1.0
0.75 0.27 0.7114
1.25 0.26 0.9988
1.0 0.02 0.9997
0.75 0.05 0.9877
0.35 0.13 0.9863
1.25 0.2 0.982
2.25 0.23 1.0
2.25 0.14 0.9598
0.25 0.27 0.9978
2.25 0.06 0.9492
0.5 0.22 0.8534
1.75 0.05 0.9827
1.25 0.16 0.9021
1.65 0.13 0.8463
1.85 0.13 0.8727
1.75 0.15 0.9638
1.75 0.04 0.9961
2.25 0.18 1.0
0.35 0.24 0.9819
1.25 0.18 0.9572
1.35 0.23 0.9992
1.0 0.24 0.939
0.25 0.06 0.9985
0.25 0.12 0.9982
0.75 0.07 0.942
1.85 0.07 0.8775
1.85 0.06 0.9411
1.35 0.12 0.7185
1.35 0.22 0.9985
1.75 0.22 0.9999
2.0 0.12 0.8078
1.35 0.21 0.9953
1.75 0.07 0.8732
2.5 0.22 1.0
1.25 0.05 0.9847
1.65 0.02 0.9998
0.85 0.19 0.7403
1.5 0.26 0.9999
1.15 0.04 0.9963
1.0 0.18 0.8348
0.35 0.25 0.9798
1.85 0.1 0.6741
0.85 0.04 0.9966
0.65 0.24 0.6911
1.65 0.11 0.7017
1.5 0.2 0.9982
0.75 0.2 0.6747
0.25 0.15 0.9972
1.35 0.27 0.9997
0.65 0.02 0.9998
1.0 0.13 0.6846
1.75 0.23 1.0
1.75 0.17 0.9957
0.65 0.19 0.6937
0.25 0.24 0.9984
1.75 0.27 1.0
1.0 0.17 0.8099
1.65 0.24 1.0
1.5 0.04 0.9961
1.5 0.16 0.9648
0.65 0.23 0.6749
2.0 0.13 0.8845
0.65 0.25 0.6782
2.25 0.17 0.9994
1.5 0.17 0.9821
2.5 0.2 1.0
2.25 0.25 1.0
1.35 0.06 0.9487
0.5 0.26 0.8391
2.5 0.08 0.7646
1.15 0.21 0.9704
0.75 0.09 0.8592
1.15 0.19 0.946
0.65 0.06 0.9785
2.25 0.26 1.0
1.0 0.04 0.9965
1.75 0.09 0.7
1.75 0.13 0.8605
0.75 0.25 0.7077
1.0 0.05 0.9883
1.85 0.17 0.9975
0.35 0.26 0.9805
0.35 0.27 0.9795
0.65 0.13 0.7695
0.85 0.05 0.9871
1.35 0.17 0.9609
1.35 0.15 0.8979
0.85 0.02 0.9998
2.5 0.02 0.9998
2.5 0.09 0.6871
1.35 0.09 0.7273
0.75 0.26 0.706
0.25 0.22 0.9981
0.75 0.23 0.6918
2.5 0.11 0.7449
1.85 0.26 1.0
0.35 0.05 0.9981
0.25 0.25 0.9984
0.85 0.15 0.6693
1.5 0.07 0.8825
1.5 0.08 0.7882
1.85 0.14 0.9326
1.75 0.19 0.9989
2.5 0.26 1.0
0.5 0.19 0.8674
1.15 0.24 0.9891
0.5 0.14 0.8936


==> anc/rho_left_triplet_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Dave Sutherland"
__date__ = "01. 07. 2015"
__version__= "1.0"


==> anc/rho_left_triplet_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Wed 8 Jul 2015 14:43:44


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/rho_left_triplet_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Wed 8 Jul 2015 14:43:44


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'cdc**2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_5 = Coupling(name = 'GC_5',
                value = '-G',
                order = {'QCD':1})

GC_6 = Coupling(name = 'GC_6',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_8 = Coupling(name = 'GC_8',
                value = '-6*complex(0,1)*lam',
                order = {'QED':2})

GC_9 = Coupling(name = 'GC_9',
                value = 'cdc*ee**2*complex(0,1)*sdc',
                order = {'QED':2})

GC_10 = Coupling(name = 'GC_10',
                 value = 'ee**2*complex(0,1)*sdc**2',
                 order = {'QED':2})

GC_11 = Coupling(name = 'GC_11',
                 value = 'cdc**2*ee*complex(0,1) + ee*complex(0,1)*sdc**2',
                 order = {'QED':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '(cdc*ee*complex(0,1))/(sw*cmath.sqrt(2)) - complex(0,1)*grll*sdc*cmath.sqrt(2)',
                 order = {'QED':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '(cdc*CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2)) - CKM1x1*complex(0,1)*grqq*sdc*cmath.sqrt(2)',
                 order = {'QED':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '(cdc*CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2)) - CKM1x2*complex(0,1)*grqq*sdc*cmath.sqrt(2)',
                 order = {'QED':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '(cdc*CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2)) - CKM1x3*complex(0,1)*grqq*sdc*cmath.sqrt(2)',
                 order = {'QED':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '(cdc*CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2)) - CKM2x1*complex(0,1)*grqq*sdc*cmath.sqrt(2)',
                 order = {'QED':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '(cdc*CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2)) - CKM2x2*complex(0,1)*grqq*sdc*cmath.sqrt(2)',
                 order = {'QED':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '(cdc*CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2)) - CKM2x3*complex(0,1)*grqq*sdc*cmath.sqrt(2)',
                 order = {'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = 'complex(0,1)*grll*sdn - (cdn*cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-(complex(0,1)*grqq*sdn) + (cdn*cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '(ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)) + cdc*complex(0,1)*grll*cmath.sqrt(2)',
                 order = {'QED':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '(CKM1x1*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)) + cdc*CKM1x1*complex(0,1)*grqq*cmath.sqrt(2)',
                 order = {'QED':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '(CKM1x2*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)) + cdc*CKM1x2*complex(0,1)*grqq*cmath.sqrt(2)',
                 order = {'QED':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '(CKM1x3*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)) + cdc*CKM1x3*complex(0,1)*grqq*cmath.sqrt(2)',
                 order = {'QED':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(CKM2x1*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)) + cdc*CKM2x1*complex(0,1)*grqq*cmath.sqrt(2)',
                 order = {'QED':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '(CKM2x2*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)) + cdc*CKM2x2*complex(0,1)*grqq*cmath.sqrt(2)',
                 order = {'QED':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '(CKM2x3*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)) + cdc*CKM2x3*complex(0,1)*grqq*cmath.sqrt(2)',
                 order = {'QED':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '(cdc**2*complex(0,1)*grhom**2)/2. + (ee**2*complex(0,1)*sdc**2)/(2.*sw**2) - (cdc*ee*complex(0,1)*grho*sdc)/sw',
                 order = {'QED':2})

GC_29 = Coupling(name = 'GC_29',
                 value = '(complex(0,1)*grhom**2*sdc**2)/2. + (cdc**2*ee**2*complex(0,1))/(2.*sw**2) + (cdc*ee*complex(0,1)*grho*sdc)/sw',
                 order = {'QED':2})

GC_30 = Coupling(name = 'GC_30',
                 value = '-((cdc**2*cdn*ee*complex(0,1))/sw) + (cdn*ee*complex(0,1)*sdc**2)/sw',
                 order = {'QED':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '-(cdc*complex(0,1)*grhom**2*sdc)/2. + (cdc*ee**2*complex(0,1)*sdc)/(2.*sw**2) - (cdc**2*ee*complex(0,1)*grho)/(2.*sw) + (ee*complex(0,1)*grho*sdc**2)/(2.*sw)',
                 order = {'QED':2})

GC_32 = Coupling(name = 'GC_32',
                 value = '-(cdn*complex(0,1)*grll) - (cw*ee*complex(0,1)*sdn)/(2.*sw)',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = 'cdn*complex(0,1)*grqq + (cw*ee*complex(0,1)*sdn)/(2.*sw)',
                 order = {'QED':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '(cdc**2*cdn*cw*ee*complex(0,1))/sw + (cdn*cw*ee*complex(0,1)*sdc**2)/sw - (2*cdc*ee*complex(0,1)*sdc*sdn)/sw',
                 order = {'QED':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '(cdc**2*cdn*cw*ee*complex(0,1))/sw + (cdn*cw*ee*complex(0,1)*sdc**2)/sw + (2*cdc*ee*complex(0,1)*sdc*sdn)/sw',
                 order = {'QED':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '(cdc**2*ee*complex(0,1)*sdn)/sw - (ee*complex(0,1)*sdc**2*sdn)/sw',
                 order = {'QED':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '-((cdc**2*ee*complex(0,1)*sdn)/sw) + (ee*complex(0,1)*sdc**2*sdn)/sw',
                 order = {'QED':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '(-2*cdc*cdn*ee*complex(0,1)*sdc)/sw - (cdc**2*cw*ee*complex(0,1)*sdn)/sw - (cw*ee*complex(0,1)*sdc**2*sdn)/sw',
                 order = {'QED':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '(-2*cdc*cdn*ee*complex(0,1)*sdc)/sw + (cdc**2*cw*ee*complex(0,1)*sdn)/sw + (cw*ee*complex(0,1)*sdc**2*sdn)/sw',
                 order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '-((cdc**4*ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_41 = Coupling(name = 'GC_41',
                 value = '(cdc**2*cdn**2*cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_42 = Coupling(name = 'GC_42',
                 value = '-((cdc**3*ee**2*complex(0,1)*sdc)/sw**2)',
                 order = {'QED':2})

GC_43 = Coupling(name = 'GC_43',
                 value = '(2*cdc**3*ee**2*complex(0,1)*sdc)/sw**2',
                 order = {'QED':2})

GC_44 = Coupling(name = 'GC_44',
                 value = '(cdc*cdn**2*cw**2*ee**2*complex(0,1)*sdc)/sw**2',
                 order = {'QED':2})

GC_45 = Coupling(name = 'GC_45',
                 value = '-((cdc**2*ee**2*complex(0,1)*sdc**2)/sw**2)',
                 order = {'QED':2})

GC_46 = Coupling(name = 'GC_46',
                 value = '(cdn**2*cw**2*ee**2*complex(0,1)*sdc**2)/sw**2',
                 order = {'QED':2})

GC_47 = Coupling(name = 'GC_47',
                 value = '-((cdc*ee**2*complex(0,1)*sdc**3)/sw**2)',
                 order = {'QED':2})

GC_48 = Coupling(name = 'GC_48',
                 value = '(2*cdc*ee**2*complex(0,1)*sdc**3)/sw**2',
                 order = {'QED':2})

GC_49 = Coupling(name = 'GC_49',
                 value = '-((ee**2*complex(0,1)*sdc**4)/sw**2)',
                 order = {'QED':2})

GC_50 = Coupling(name = 'GC_50',
                 value = '(-2*cdc**2*cdn*cw**2*ee**2*complex(0,1)*sdn)/sw**2',
                 order = {'QED':2})

GC_51 = Coupling(name = 'GC_51',
                 value = '(cdc*cdn*cw**2*ee**2*complex(0,1)*sdc*sdn)/sw**2',
                 order = {'QED':2})

GC_52 = Coupling(name = 'GC_52',
                 value = '(-2*cdc*cdn*cw**2*ee**2*complex(0,1)*sdc*sdn)/sw**2',
                 order = {'QED':2})

GC_53 = Coupling(name = 'GC_53',
                 value = '(cdn*cw**2*ee**2*complex(0,1)*sdc**2*sdn)/sw**2',
                 order = {'QED':2})

GC_54 = Coupling(name = 'GC_54',
                 value = '(cdc**2*cw**2*ee**2*complex(0,1)*sdn**2)/sw**2',
                 order = {'QED':2})

GC_55 = Coupling(name = 'GC_55',
                 value = '(cdc*cw**2*ee**2*complex(0,1)*sdc*sdn**2)/sw**2',
                 order = {'QED':2})

GC_56 = Coupling(name = 'GC_56',
                 value = '(-2*cdc*cw**2*ee**2*complex(0,1)*sdc*sdn**2)/sw**2',
                 order = {'QED':2})

GC_57 = Coupling(name = 'GC_57',
                 value = '(-2*cw**2*ee**2*complex(0,1)*sdc**2*sdn**2)/sw**2',
                 order = {'QED':2})

GC_58 = Coupling(name = 'GC_58',
                 value = '(cdc*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '(cdc*CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(cdc*CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(cdc*CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '-(cdn*cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(cdn*cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(-2*cdc**2*cdn*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_65 = Coupling(name = 'GC_65',
                 value = '(ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '(CKM3x1*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(CKM3x2*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '(CKM3x3*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '(-2*cdc*cdn*cw*ee**2*complex(0,1)*sdc)/sw',
                 order = {'QED':2})

GC_70 = Coupling(name = 'GC_70',
                 value = '(-2*cdn*cw*ee**2*complex(0,1)*sdc**2)/sw',
                 order = {'QED':2})

GC_71 = Coupling(name = 'GC_71',
                 value = '-(cw*ee*complex(0,1)*sdn)/(2.*sw)',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '(cw*ee*complex(0,1)*sdn)/(2.*sw)',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '(cdc**2*cw*ee**2*complex(0,1)*sdn)/sw',
                 order = {'QED':2})

GC_74 = Coupling(name = 'GC_74',
                 value = '(cdc*cw*ee**2*complex(0,1)*sdc*sdn)/sw',
                 order = {'QED':2})

GC_75 = Coupling(name = 'GC_75',
                 value = '(cw*ee**2*complex(0,1)*sdc**2*sdn)/sw',
                 order = {'QED':2})

GC_76 = Coupling(name = 'GC_76',
                 value = '-(cdn*ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '(cdn*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '-(ee*complex(0,1)*sdn*sw)/(6.*cw)',
                 order = {'QED':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(ee*complex(0,1)*sdn*sw)/(2.*cw)',
                 order = {'QED':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '(cdn*cw*ee*complex(0,1))/(2.*sw) + (cdn*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '-(complex(0,1)*grll*sdn) + (cdn*cw*ee*complex(0,1))/(2.*sw) + (cdn*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '(cw*ee*complex(0,1)*sdn)/(2.*sw) + (ee*complex(0,1)*sdn*sw)/(2.*cw)',
                 order = {'QED':1})

GC_83 = Coupling(name = 'GC_83',
                 value = 'cdn*complex(0,1)*grll + (cw*ee*complex(0,1)*sdn)/(2.*sw) + (ee*complex(0,1)*sdn*sw)/(2.*cw)',
                 order = {'QED':1})

GC_84 = Coupling(name = 'GC_84',
                 value = 'cdn**2*ee**2*complex(0,1) + (complex(0,1)*grhom**2*sdn**2)/2. + (cdn**2*cw**2*ee**2*complex(0,1))/(2.*sw**2) + (cdn*cw*ee*complex(0,1)*grho*sdn)/sw + (cdn*ee*complex(0,1)*grho*sdn*sw)/cw + (cdn**2*ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_85 = Coupling(name = 'GC_85',
                 value = 'cdn*ee**2*complex(0,1)*sdn - (cdn*complex(0,1)*grhom**2*sdn)/2. + (cdn*cw**2*ee**2*complex(0,1)*sdn)/(2.*sw**2) - (cdn**2*cw*ee*complex(0,1)*grho)/(2.*sw) + (cw*ee*complex(0,1)*grho*sdn**2)/(2.*sw) - (cdn**2*ee*complex(0,1)*grho*sw)/(2.*cw) + (ee*complex(0,1)*grho*sdn**2*sw)/(2.*cw) + (cdn*ee**2*complex(0,1)*sdn*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_86 = Coupling(name = 'GC_86',
                 value = '(cdn**2*complex(0,1)*grhom**2)/2. + ee**2*complex(0,1)*sdn**2 + (cw**2*ee**2*complex(0,1)*sdn**2)/(2.*sw**2) - (cdn*cw*ee*complex(0,1)*grho*sdn)/sw - (cdn*ee*complex(0,1)*grho*sdn*sw)/cw + (ee**2*complex(0,1)*sdn**2*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_87 = Coupling(name = 'GC_87',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '(cdc**2*complex(0,1)*grhom**2*vev)/2. + (ee**2*complex(0,1)*sdc**2*vev)/(2.*sw**2) - (cdc*ee*complex(0,1)*grho*sdc*vev)/sw',
                 order = {'QED':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '(complex(0,1)*grhom**2*sdc**2*vev)/2. + (cdc**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (cdc*ee*complex(0,1)*grho*sdc*vev)/sw',
                 order = {'QED':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '-(cdc*complex(0,1)*grhom**2*sdc*vev)/2. + (cdc*ee**2*complex(0,1)*sdc*vev)/(2.*sw**2) - (cdc**2*ee*complex(0,1)*grho*vev)/(2.*sw) + (ee*complex(0,1)*grho*sdc**2*vev)/(2.*sw)',
                 order = {'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = 'cdn**2*ee**2*complex(0,1)*vev + (complex(0,1)*grhom**2*sdn**2*vev)/2. + (cdn**2*cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (cdn*cw*ee*complex(0,1)*grho*sdn*vev)/sw + (cdn*ee*complex(0,1)*grho*sdn*sw*vev)/cw + (cdn**2*ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_92 = Coupling(name = 'GC_92',
                 value = 'cdn*ee**2*complex(0,1)*sdn*vev - (cdn*complex(0,1)*grhom**2*sdn*vev)/2. + (cdn*cw**2*ee**2*complex(0,1)*sdn*vev)/(2.*sw**2) - (cdn**2*cw*ee*complex(0,1)*grho*vev)/(2.*sw) + (cw*ee*complex(0,1)*grho*sdn**2*vev)/(2.*sw) - (cdn**2*ee*complex(0,1)*grho*sw*vev)/(2.*cw) + (ee*complex(0,1)*grho*sdn**2*sw*vev)/(2.*cw) + (cdn*ee**2*complex(0,1)*sdn*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '(cdn**2*complex(0,1)*grhom**2*vev)/2. + ee**2*complex(0,1)*sdn**2*vev + (cw**2*ee**2*complex(0,1)*sdn**2*vev)/(2.*sw**2) - (cdn*cw*ee*complex(0,1)*grho*sdn*vev)/sw - (cdn*ee*complex(0,1)*grho*sdn*sw*vev)/cw + (ee**2*complex(0,1)*sdn**2*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_102 = Coupling(name = 'GC_102',
                  value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2)) - complex(0,1)*grqq*sdc*complexconjugate(CKM1x1)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '(ee*complex(0,1)*sdc*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2)) + cdc*complex(0,1)*grqq*complexconjugate(CKM1x1)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_105 = Coupling(name = 'GC_105',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2)) - complex(0,1)*grqq*sdc*complexconjugate(CKM1x2)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_106 = Coupling(name = 'GC_106',
                  value = '(ee*complex(0,1)*sdc*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2)) + cdc*complex(0,1)*grqq*complexconjugate(CKM1x2)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2)) - complex(0,1)*grqq*sdc*complexconjugate(CKM1x3)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_108 = Coupling(name = 'GC_108',
                  value = '(ee*complex(0,1)*sdc*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2)) + cdc*complex(0,1)*grqq*complexconjugate(CKM1x3)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_109 = Coupling(name = 'GC_109',
                  value = '-(cw*ee*complex(0,1)*sdn)/(2.*sw) - cdn*CKM1x1*complex(0,1)*grqq*complexconjugate(CKM1x1) - cdn*CKM2x1*complex(0,1)*grqq*complexconjugate(CKM2x1)',
                  order = {'QED':1})

GC_110 = Coupling(name = 'GC_110',
                  value = '-(cdn*CKM1x2*complex(0,1)*grqq*complexconjugate(CKM1x1)) - cdn*CKM2x2*complex(0,1)*grqq*complexconjugate(CKM2x1)',
                  order = {'QED':1})

GC_111 = Coupling(name = 'GC_111',
                  value = '-(cdn*CKM1x3*complex(0,1)*grqq*complexconjugate(CKM1x1)) - cdn*CKM2x3*complex(0,1)*grqq*complexconjugate(CKM2x1)',
                  order = {'QED':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '-(cdn*cw*ee*complex(0,1))/(2.*sw) + CKM1x1*complex(0,1)*grqq*sdn*complexconjugate(CKM1x1) + CKM2x1*complex(0,1)*grqq*sdn*complexconjugate(CKM2x1)',
                  order = {'QED':1})

GC_113 = Coupling(name = 'GC_113',
                  value = 'CKM1x2*complex(0,1)*grqq*sdn*complexconjugate(CKM1x1) + CKM2x2*complex(0,1)*grqq*sdn*complexconjugate(CKM2x1)',
                  order = {'QED':1})

GC_114 = Coupling(name = 'GC_114',
                  value = 'CKM1x3*complex(0,1)*grqq*sdn*complexconjugate(CKM1x1) + CKM2x3*complex(0,1)*grqq*sdn*complexconjugate(CKM2x1)',
                  order = {'QED':1})

GC_115 = Coupling(name = 'GC_115',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2)) - complex(0,1)*grqq*sdc*complexconjugate(CKM2x1)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_116 = Coupling(name = 'GC_116',
                  value = '(ee*complex(0,1)*sdc*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2)) + cdc*complex(0,1)*grqq*complexconjugate(CKM2x1)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_117 = Coupling(name = 'GC_117',
                  value = '-(cdn*CKM1x1*complex(0,1)*grqq*complexconjugate(CKM1x2)) - cdn*CKM2x1*complex(0,1)*grqq*complexconjugate(CKM2x2)',
                  order = {'QED':1})

GC_118 = Coupling(name = 'GC_118',
                  value = '-(cw*ee*complex(0,1)*sdn)/(2.*sw) - cdn*CKM1x2*complex(0,1)*grqq*complexconjugate(CKM1x2) - cdn*CKM2x2*complex(0,1)*grqq*complexconjugate(CKM2x2)',
                  order = {'QED':1})

GC_119 = Coupling(name = 'GC_119',
                  value = '-(cdn*CKM1x3*complex(0,1)*grqq*complexconjugate(CKM1x2)) - cdn*CKM2x3*complex(0,1)*grqq*complexconjugate(CKM2x2)',
                  order = {'QED':1})

GC_120 = Coupling(name = 'GC_120',
                  value = 'CKM1x1*complex(0,1)*grqq*sdn*complexconjugate(CKM1x2) + CKM2x1*complex(0,1)*grqq*sdn*complexconjugate(CKM2x2)',
                  order = {'QED':1})

GC_121 = Coupling(name = 'GC_121',
                  value = '-(cdn*cw*ee*complex(0,1))/(2.*sw) + CKM1x2*complex(0,1)*grqq*sdn*complexconjugate(CKM1x2) + CKM2x2*complex(0,1)*grqq*sdn*complexconjugate(CKM2x2)',
                  order = {'QED':1})

GC_122 = Coupling(name = 'GC_122',
                  value = 'CKM1x3*complex(0,1)*grqq*sdn*complexconjugate(CKM1x2) + CKM2x3*complex(0,1)*grqq*sdn*complexconjugate(CKM2x2)',
                  order = {'QED':1})

GC_123 = Coupling(name = 'GC_123',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2)) - complex(0,1)*grqq*sdc*complexconjugate(CKM2x2)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_124 = Coupling(name = 'GC_124',
                  value = '(ee*complex(0,1)*sdc*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2)) + cdc*complex(0,1)*grqq*complexconjugate(CKM2x2)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_125 = Coupling(name = 'GC_125',
                  value = '-(cdn*CKM1x1*complex(0,1)*grqq*complexconjugate(CKM1x3)) - cdn*CKM2x1*complex(0,1)*grqq*complexconjugate(CKM2x3)',
                  order = {'QED':1})

GC_126 = Coupling(name = 'GC_126',
                  value = '-(cdn*CKM1x2*complex(0,1)*grqq*complexconjugate(CKM1x3)) - cdn*CKM2x2*complex(0,1)*grqq*complexconjugate(CKM2x3)',
                  order = {'QED':1})

GC_127 = Coupling(name = 'GC_127',
                  value = '-(cw*ee*complex(0,1)*sdn)/(2.*sw) - cdn*CKM1x3*complex(0,1)*grqq*complexconjugate(CKM1x3) - cdn*CKM2x3*complex(0,1)*grqq*complexconjugate(CKM2x3)',
                  order = {'QED':1})

GC_128 = Coupling(name = 'GC_128',
                  value = 'CKM1x1*complex(0,1)*grqq*sdn*complexconjugate(CKM1x3) + CKM2x1*complex(0,1)*grqq*sdn*complexconjugate(CKM2x3)',
                  order = {'QED':1})

GC_129 = Coupling(name = 'GC_129',
                  value = 'CKM1x2*complex(0,1)*grqq*sdn*complexconjugate(CKM1x3) + CKM2x2*complex(0,1)*grqq*sdn*complexconjugate(CKM2x3)',
                  order = {'QED':1})

GC_130 = Coupling(name = 'GC_130',
                  value = '-(cdn*cw*ee*complex(0,1))/(2.*sw) + CKM1x3*complex(0,1)*grqq*sdn*complexconjugate(CKM1x3) + CKM2x3*complex(0,1)*grqq*sdn*complexconjugate(CKM2x3)',
                  order = {'QED':1})

GC_131 = Coupling(name = 'GC_131',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2)) - complex(0,1)*grqq*sdc*complexconjugate(CKM2x3)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_132 = Coupling(name = 'GC_132',
                  value = '(ee*complex(0,1)*sdc*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2)) + cdc*complex(0,1)*grqq*complexconjugate(CKM2x3)*cmath.sqrt(2)',
                  order = {'QED':1})

GC_133 = Coupling(name = 'GC_133',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_134 = Coupling(name = 'GC_134',
                  value = '(ee*complex(0,1)*sdc*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_135 = Coupling(name = 'GC_135',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_136 = Coupling(name = 'GC_136',
                  value = '(ee*complex(0,1)*sdc*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_137 = Coupling(name = 'GC_137',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_138 = Coupling(name = 'GC_138',
                  value = '(ee*complex(0,1)*sdc*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})



==> anc/rho_left_triplet_UFO/decays.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Wed 8 Jul 2015 14:43:44


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.rho0,P.d):'((3*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + 3*cdn**2*CKM1x1*CKM1x3*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + (3*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 - (6*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 + (3*cdn**2*CKM1x1*CKM1x3*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 - 6*cdn**2*CKM1x1*CKM1x3*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + 3*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + 3*cdn**2*CKM1x1*CKM2x3*grqq**2*MD**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + (3*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 - (6*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**2*MD**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 + (3*cdn**2*CKM1x1*CKM2x3*grqq**2*MD**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 - 6*cdn**2*CKM1x1*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + 3*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + 3*cdn**2*CKM1x3*CKM2x1*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + (3*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 - (6*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 + (3*cdn**2*CKM1x3*CKM2x1*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 - 6*cdn**2*CKM1x3*CKM2x1*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + 3*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) + 3*cdn**2*CKM2x1*CKM2x3*grqq**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) + (3*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 - (6*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 + (3*cdn**2*CKM2x1*CKM2x3*grqq**2*MD**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 - 6*cdn**2*CKM2x1*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*Mrho0**2 - 2*MD**2*Mrho0**2 + Mrho0**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.rho0,P.s):'((3*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + (3*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 - 6*cdn**2*CKM1x2*CKM1x3*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + 3*cdn**2*CKM1x2*CKM1x3*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - (6*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 + (3*cdn**2*CKM1x2*CKM1x3*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 + 3*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + (3*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 - 6*cdn**2*CKM1x2*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + 3*cdn**2*CKM1x2*CKM2x3*grqq**2*MS**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - (6*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**2*MS**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 + (3*cdn**2*CKM1x2*CKM2x3*grqq**2*MS**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 + 3*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + (3*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 - 6*cdn**2*CKM1x3*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + 3*cdn**2*CKM1x3*CKM2x2*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - (6*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 + (3*cdn**2*CKM1x3*CKM2x2*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 + 3*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + (3*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2 - 6*cdn**2*CKM2x2*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + 3*cdn**2*CKM2x2*CKM2x3*grqq**2*MS**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - (6*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**2*MS**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2 + (3*cdn**2*CKM2x2*CKM2x3*grqq**2*MS**4*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2)*cmath.sqrt(MB**4 - 2*MB**2*Mrho0**2 + Mrho0**4 - 2*MB**2*MS**2 - 2*Mrho0**2*MS**2 + MS**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.rho__minus__,P.c):'((6*cdc**2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x3) + 6*cdc**2*CKM2x3*grqq**2*MC**2*complexconjugate(CKM2x3) + (6*cdc**2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x3))/Mrhop**2 - (12*cdc**2*CKM2x3*grqq**2*MB**2*MC**2*complexconjugate(CKM2x3))/Mrhop**2 + (6*cdc**2*CKM2x3*grqq**2*MC**4*complexconjugate(CKM2x3))/Mrhop**2 - 12*cdc**2*CKM2x3*grqq**2*Mrhop**2*complexconjugate(CKM2x3) + (3*CKM2x3*ee**2*MB**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(Mrhop**2*sw**2) + (3*CKM2x3*ee**2*MC**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) - (3*CKM2x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x3))/sw**2 + (6*cdc*CKM2x3*ee*grqq*MB**2*sdc*complexconjugate(CKM2x3))/sw + (6*cdc*CKM2x3*ee*grqq*MC**2*sdc*complexconjugate(CKM2x3))/sw + (6*cdc*CKM2x3*ee*grqq*MB**4*sdc*complexconjugate(CKM2x3))/(Mrhop**2*sw) - (12*cdc*CKM2x3*ee*grqq*MB**2*MC**2*sdc*complexconjugate(CKM2x3))/(Mrhop**2*sw) + (6*cdc*CKM2x3*ee*grqq*MC**4*sdc*complexconjugate(CKM2x3))/(Mrhop**2*sw) - (12*cdc*CKM2x3*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM2x3))/sw)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*Mrhop**2 - 2*MC**2*Mrhop**2 + Mrhop**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.rho__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2) - (3*CKM3x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x3))/sw**2 + (3*CKM3x3*ee**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(Mrhop**2*sw**2) + (3*CKM3x3*ee**2*MT**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.rho__minus__,P.u):'((6*cdc**2*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x3) + (6*cdc**2*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x3))/Mrhop**2 - 12*cdc**2*CKM1x3*grqq**2*Mrhop**2*complexconjugate(CKM1x3) + 6*cdc**2*CKM1x3*grqq**2*MU**2*complexconjugate(CKM1x3) - (12*cdc**2*CKM1x3*grqq**2*MB**2*MU**2*complexconjugate(CKM1x3))/Mrhop**2 + (6*cdc**2*CKM1x3*grqq**2*MU**4*complexconjugate(CKM1x3))/Mrhop**2 + (3*CKM1x3*ee**2*MB**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2) - (3*CKM1x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x3))/sw**2 + (3*CKM1x3*ee**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(Mrhop**2*sw**2) + (3*CKM1x3*ee**2*MU**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2) + (6*cdc*CKM1x3*ee*grqq*MB**2*sdc*complexconjugate(CKM1x3))/sw + (6*cdc*CKM1x3*ee*grqq*MB**4*sdc*complexconjugate(CKM1x3))/(Mrhop**2*sw) - (12*cdc*CKM1x3*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM1x3))/sw + (6*cdc*CKM1x3*ee*grqq*MU**2*sdc*complexconjugate(CKM1x3))/sw - (12*cdc*CKM1x3*ee*grqq*MB**2*MU**2*sdc*complexconjugate(CKM1x3))/(Mrhop**2*sw) + (6*cdc*CKM1x3*ee*grqq*MU**4*sdc*complexconjugate(CKM1x3))/(Mrhop**2*sw))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.c):'((6*CKM2x3*grqq**2*MB**2*sdc**2*complexconjugate(CKM2x3) + 6*CKM2x3*grqq**2*MC**2*sdc**2*complexconjugate(CKM2x3) + (6*CKM2x3*grqq**2*MB**4*sdc**2*complexconjugate(CKM2x3))/MW**2 - (12*CKM2x3*grqq**2*MB**2*MC**2*sdc**2*complexconjugate(CKM2x3))/MW**2 + (6*CKM2x3*grqq**2*MC**4*sdc**2*complexconjugate(CKM2x3))/MW**2 - 12*CKM2x3*grqq**2*MW**2*sdc**2*complexconjugate(CKM2x3) + (3*cdc**2*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*cdc**2*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*cdc**2*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*cdc**2*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2 - (6*cdc*CKM2x3*ee*grqq*MB**2*sdc*complexconjugate(CKM2x3))/sw - (6*cdc*CKM2x3*ee*grqq*MC**2*sdc*complexconjugate(CKM2x3))/sw - (6*cdc*CKM2x3*ee*grqq*MB**4*sdc*complexconjugate(CKM2x3))/(MW**2*sw) + (12*cdc*CKM2x3*ee*grqq*MB**2*MC**2*sdc*complexconjugate(CKM2x3))/(MW**2*sw) - (6*cdc*CKM2x3*ee*grqq*MC**4*sdc*complexconjugate(CKM2x3))/(MW**2*sw) + (12*cdc*CKM2x3*ee*grqq*MW**2*sdc*complexconjugate(CKM2x3))/sw)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*cdc**2*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*cdc**2*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*cdc**2*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*cdc**2*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'((6*CKM1x3*grqq**2*MB**2*sdc**2*complexconjugate(CKM1x3) + 6*CKM1x3*grqq**2*MU**2*sdc**2*complexconjugate(CKM1x3) + (6*CKM1x3*grqq**2*MB**4*sdc**2*complexconjugate(CKM1x3))/MW**2 - (12*CKM1x3*grqq**2*MB**2*MU**2*sdc**2*complexconjugate(CKM1x3))/MW**2 + (6*CKM1x3*grqq**2*MU**4*sdc**2*complexconjugate(CKM1x3))/MW**2 - 12*CKM1x3*grqq**2*MW**2*sdc**2*complexconjugate(CKM1x3) + (3*cdc**2*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*cdc**2*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*cdc**2*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*cdc**2*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2 - (6*cdc*CKM1x3*ee*grqq*MB**2*sdc*complexconjugate(CKM1x3))/sw - (6*cdc*CKM1x3*ee*grqq*MU**2*sdc*complexconjugate(CKM1x3))/sw - (6*cdc*CKM1x3*ee*grqq*MB**4*sdc*complexconjugate(CKM1x3))/(MW**2*sw) + (12*cdc*CKM1x3*ee*grqq*MB**2*MU**2*sdc*complexconjugate(CKM1x3))/(MW**2*sw) - (6*cdc*CKM1x3*ee*grqq*MU**4*sdc*complexconjugate(CKM1x3))/(MW**2*sw) + (12*cdc*CKM1x3*ee*grqq*MW**2*sdc*complexconjugate(CKM1x3))/sw)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.d):'((3*CKM1x1*CKM1x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + 3*CKM1x1*CKM1x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + (3*CKM1x1*CKM1x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 - (6*CKM1x1*CKM1x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 + (3*CKM1x1*CKM1x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 - 6*CKM1x1*CKM1x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + 3*CKM1x1*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + 3*CKM1x1*CKM2x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + (3*CKM1x1*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 - (6*CKM1x1*CKM2x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 + (3*CKM1x1*CKM2x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 - 6*CKM1x1*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + 3*CKM1x3*CKM2x1*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + 3*CKM1x3*CKM2x1*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + (3*CKM1x3*CKM2x1*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 - (6*CKM1x3*CKM2x1*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 + (3*CKM1x3*CKM2x1*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 - 6*CKM1x3*CKM2x1*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + 3*CKM2x1*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) + 3*CKM2x1*CKM2x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) + (3*CKM2x1*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 - (6*CKM2x1*CKM2x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 + (3*CKM2x1*CKM2x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 - 6*CKM2x1*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Z,P.s):'((3*CKM1x2*CKM1x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + 3*CKM1x2*CKM1x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + (3*CKM1x2*CKM1x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 - (6*CKM1x2*CKM1x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 + (3*CKM1x2*CKM1x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 - 6*CKM1x2*CKM1x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + 3*CKM1x2*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + 3*CKM1x2*CKM2x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + (3*CKM1x2*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 - (6*CKM1x2*CKM2x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 + (3*CKM1x2*CKM2x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 - 6*CKM1x2*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + 3*CKM1x3*CKM2x2*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + 3*CKM1x3*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + (3*CKM1x3*CKM2x2*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 - (6*CKM1x3*CKM2x2*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 + (3*CKM1x3*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 - 6*CKM1x3*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + 3*CKM2x2*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + 3*CKM2x2*CKM2x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + (3*CKM2x2*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 - (6*CKM2x2*CKM2x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 + (3*CKM2x2*CKM2x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 - 6*CKM2x2*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.rho__plus__,P.b):'((6*cdc**2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x3) + 6*cdc**2*CKM2x3*grqq**2*MC**2*complexconjugate(CKM2x3) + (6*cdc**2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x3))/Mrhop**2 - (12*cdc**2*CKM2x3*grqq**2*MB**2*MC**2*complexconjugate(CKM2x3))/Mrhop**2 + (6*cdc**2*CKM2x3*grqq**2*MC**4*complexconjugate(CKM2x3))/Mrhop**2 - 12*cdc**2*CKM2x3*grqq**2*Mrhop**2*complexconjugate(CKM2x3) + (3*CKM2x3*ee**2*MB**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(Mrhop**2*sw**2) + (3*CKM2x3*ee**2*MC**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) - (3*CKM2x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x3))/sw**2 + (6*cdc*CKM2x3*ee*grqq*MB**2*sdc*complexconjugate(CKM2x3))/sw + (6*cdc*CKM2x3*ee*grqq*MC**2*sdc*complexconjugate(CKM2x3))/sw + (6*cdc*CKM2x3*ee*grqq*MB**4*sdc*complexconjugate(CKM2x3))/(Mrhop**2*sw) - (12*cdc*CKM2x3*ee*grqq*MB**2*MC**2*sdc*complexconjugate(CKM2x3))/(Mrhop**2*sw) + (6*cdc*CKM2x3*ee*grqq*MC**4*sdc*complexconjugate(CKM2x3))/(Mrhop**2*sw) - (12*cdc*CKM2x3*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM2x3))/sw)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*Mrhop**2 - 2*MC**2*Mrhop**2 + Mrhop**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.rho__plus__,P.d):'((6*cdc**2*CKM2x1*grqq**2*MC**2*complexconjugate(CKM2x1) + 6*cdc**2*CKM2x1*grqq**2*MD**2*complexconjugate(CKM2x1) + (6*cdc**2*CKM2x1*grqq**2*MC**4*complexconjugate(CKM2x1))/Mrhop**2 - (12*cdc**2*CKM2x1*grqq**2*MC**2*MD**2*complexconjugate(CKM2x1))/Mrhop**2 + (6*cdc**2*CKM2x1*grqq**2*MD**4*complexconjugate(CKM2x1))/Mrhop**2 - 12*cdc**2*CKM2x1*grqq**2*Mrhop**2*complexconjugate(CKM2x1) + (3*CKM2x1*ee**2*MC**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(Mrhop**2*sw**2) + (3*CKM2x1*ee**2*MD**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) - (3*CKM2x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x1))/sw**2 + (6*cdc*CKM2x1*ee*grqq*MC**2*sdc*complexconjugate(CKM2x1))/sw + (6*cdc*CKM2x1*ee*grqq*MD**2*sdc*complexconjugate(CKM2x1))/sw + (6*cdc*CKM2x1*ee*grqq*MC**4*sdc*complexconjugate(CKM2x1))/(Mrhop**2*sw) - (12*cdc*CKM2x1*ee*grqq*MC**2*MD**2*sdc*complexconjugate(CKM2x1))/(Mrhop**2*sw) + (6*cdc*CKM2x1*ee*grqq*MD**4*sdc*complexconjugate(CKM2x1))/(Mrhop**2*sw) - (12*cdc*CKM2x1*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM2x1))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*Mrhop**2 - 2*MD**2*Mrhop**2 + Mrhop**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.rho__plus__,P.s):'((6*cdc**2*CKM2x2*grqq**2*MC**2*complexconjugate(CKM2x2) + (6*cdc**2*CKM2x2*grqq**2*MC**4*complexconjugate(CKM2x2))/Mrhop**2 - 12*cdc**2*CKM2x2*grqq**2*Mrhop**2*complexconjugate(CKM2x2) + 6*cdc**2*CKM2x2*grqq**2*MS**2*complexconjugate(CKM2x2) - (12*cdc**2*CKM2x2*grqq**2*MC**2*MS**2*complexconjugate(CKM2x2))/Mrhop**2 + (6*cdc**2*CKM2x2*grqq**2*MS**4*complexconjugate(CKM2x2))/Mrhop**2 + (3*CKM2x2*ee**2*MC**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) - (3*CKM2x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x2))/sw**2 + (3*CKM2x2*ee**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(Mrhop**2*sw**2) + (3*CKM2x2*ee**2*MS**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) + (6*cdc*CKM2x2*ee*grqq*MC**2*sdc*complexconjugate(CKM2x2))/sw + (6*cdc*CKM2x2*ee*grqq*MC**4*sdc*complexconjugate(CKM2x2))/(Mrhop**2*sw) - (12*cdc*CKM2x2*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM2x2))/sw + (6*cdc*CKM2x2*ee*grqq*MS**2*sdc*complexconjugate(CKM2x2))/sw - (12*cdc*CKM2x2*ee*grqq*MC**2*MS**2*sdc*complexconjugate(CKM2x2))/(Mrhop**2*sw) + (6*cdc*CKM2x2*ee*grqq*MS**4*sdc*complexconjugate(CKM2x2))/(Mrhop**2*sw))*cmath.sqrt(MC**4 - 2*MC**2*Mrhop**2 + Mrhop**4 - 2*MC**2*MS**2 - 2*Mrhop**2*MS**2 + MS**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.b):'((6*CKM2x3*grqq**2*MB**2*sdc**2*complexconjugate(CKM2x3) + 6*CKM2x3*grqq**2*MC**2*sdc**2*complexconjugate(CKM2x3) + (6*CKM2x3*grqq**2*MB**4*sdc**2*complexconjugate(CKM2x3))/MW**2 - (12*CKM2x3*grqq**2*MB**2*MC**2*sdc**2*complexconjugate(CKM2x3))/MW**2 + (6*CKM2x3*grqq**2*MC**4*sdc**2*complexconjugate(CKM2x3))/MW**2 - 12*CKM2x3*grqq**2*MW**2*sdc**2*complexconjugate(CKM2x3) + (3*cdc**2*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*cdc**2*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*cdc**2*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*cdc**2*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2 - (6*cdc*CKM2x3*ee*grqq*MB**2*sdc*complexconjugate(CKM2x3))/sw - (6*cdc*CKM2x3*ee*grqq*MC**2*sdc*complexconjugate(CKM2x3))/sw - (6*cdc*CKM2x3*ee*grqq*MB**4*sdc*complexconjugate(CKM2x3))/(MW**2*sw) + (12*cdc*CKM2x3*ee*grqq*MB**2*MC**2*sdc*complexconjugate(CKM2x3))/(MW**2*sw) - (6*cdc*CKM2x3*ee*grqq*MC**4*sdc*complexconjugate(CKM2x3))/(MW**2*sw) + (12*cdc*CKM2x3*ee*grqq*MW**2*sdc*complexconjugate(CKM2x3))/sw)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'((6*CKM2x1*grqq**2*MC**2*sdc**2*complexconjugate(CKM2x1) + 6*CKM2x1*grqq**2*MD**2*sdc**2*complexconjugate(CKM2x1) + (6*CKM2x1*grqq**2*MC**4*sdc**2*complexconjugate(CKM2x1))/MW**2 - (12*CKM2x1*grqq**2*MC**2*MD**2*sdc**2*complexconjugate(CKM2x1))/MW**2 + (6*CKM2x1*grqq**2*MD**4*sdc**2*complexconjugate(CKM2x1))/MW**2 - 12*CKM2x1*grqq**2*MW**2*sdc**2*complexconjugate(CKM2x1) + (3*cdc**2*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*cdc**2*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*cdc**2*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*cdc**2*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2 - (6*cdc*CKM2x1*ee*grqq*MC**2*sdc*complexconjugate(CKM2x1))/sw - (6*cdc*CKM2x1*ee*grqq*MD**2*sdc*complexconjugate(CKM2x1))/sw - (6*cdc*CKM2x1*ee*grqq*MC**4*sdc*complexconjugate(CKM2x1))/(MW**2*sw) + (12*cdc*CKM2x1*ee*grqq*MC**2*MD**2*sdc*complexconjugate(CKM2x1))/(MW**2*sw) - (6*cdc*CKM2x1*ee*grqq*MD**4*sdc*complexconjugate(CKM2x1))/(MW**2*sw) + (12*cdc*CKM2x1*ee*grqq*MW**2*sdc*complexconjugate(CKM2x1))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'((6*CKM2x2*grqq**2*MC**2*sdc**2*complexconjugate(CKM2x2) + 6*CKM2x2*grqq**2*MS**2*sdc**2*complexconjugate(CKM2x2) + (6*CKM2x2*grqq**2*MC**4*sdc**2*complexconjugate(CKM2x2))/MW**2 - (12*CKM2x2*grqq**2*MC**2*MS**2*sdc**2*complexconjugate(CKM2x2))/MW**2 + (6*CKM2x2*grqq**2*MS**4*sdc**2*complexconjugate(CKM2x2))/MW**2 - 12*CKM2x2*grqq**2*MW**2*sdc**2*complexconjugate(CKM2x2) + (3*cdc**2*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*cdc**2*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*cdc**2*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*cdc**2*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2 - (6*cdc*CKM2x2*ee*grqq*MC**2*sdc*complexconjugate(CKM2x2))/sw - (6*cdc*CKM2x2*ee*grqq*MS**2*sdc*complexconjugate(CKM2x2))/sw - (6*cdc*CKM2x2*ee*grqq*MC**4*sdc*complexconjugate(CKM2x2))/(MW**2*sw) + (12*cdc*CKM2x2*ee*grqq*MC**2*MS**2*sdc*complexconjugate(CKM2x2))/(MW**2*sw) - (6*cdc*CKM2x2*ee*grqq*MS**4*sdc*complexconjugate(CKM2x2))/(MW**2*sw) + (12*cdc*CKM2x2*ee*grqq*MW**2*sdc*complexconjugate(CKM2x2))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.rho0,P.b):'((3*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + 3*cdn**2*CKM1x1*CKM1x3*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + (3*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 - (6*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 + (3*cdn**2*CKM1x1*CKM1x3*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 - 6*cdn**2*CKM1x1*CKM1x3*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + 3*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + 3*cdn**2*CKM1x1*CKM2x3*grqq**2*MD**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + (3*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 - (6*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**2*MD**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 + (3*cdn**2*CKM1x1*CKM2x3*grqq**2*MD**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 - 6*cdn**2*CKM1x1*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + 3*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + 3*cdn**2*CKM1x3*CKM2x1*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + (3*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 - (6*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 + (3*cdn**2*CKM1x3*CKM2x1*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 - 6*cdn**2*CKM1x3*CKM2x1*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + 3*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) + 3*cdn**2*CKM2x1*CKM2x3*grqq**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) + (3*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 - (6*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 + (3*cdn**2*CKM2x1*CKM2x3*grqq**2*MD**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 - 6*cdn**2*CKM2x1*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*Mrho0**2 - 2*MD**2*Mrho0**2 + Mrho0**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.rho0,P.s):'((3*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + (3*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 - 6*cdn**2*CKM1x1*CKM1x2*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + 3*cdn**2*CKM1x1*CKM1x2*grqq**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - (6*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 + (3*cdn**2*CKM1x1*CKM1x2*grqq**2*MS**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 + 3*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + (3*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 - 6*cdn**2*CKM1x1*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + 3*cdn**2*CKM1x1*CKM2x2*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - (6*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 + (3*cdn**2*CKM1x1*CKM2x2*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 + 3*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + (3*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 - 6*cdn**2*CKM1x2*CKM2x1*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + 3*cdn**2*CKM1x2*CKM2x1*grqq**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - (6*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 + (3*cdn**2*CKM1x2*CKM2x1*grqq**2*MS**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 + 3*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + (3*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2 - 6*cdn**2*CKM2x1*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + 3*cdn**2*CKM2x1*CKM2x2*grqq**2*MS**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - (6*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**2*MS**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2 + (3*cdn**2*CKM2x1*CKM2x2*grqq**2*MS**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2)*cmath.sqrt(MD**4 - 2*MD**2*Mrho0**2 + Mrho0**4 - 2*MD**2*MS**2 - 2*Mrho0**2*MS**2 + MS**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.rho__minus__,P.c):'((6*cdc**2*CKM2x1*grqq**2*MC**2*complexconjugate(CKM2x1) + 6*cdc**2*CKM2x1*grqq**2*MD**2*complexconjugate(CKM2x1) + (6*cdc**2*CKM2x1*grqq**2*MC**4*complexconjugate(CKM2x1))/Mrhop**2 - (12*cdc**2*CKM2x1*grqq**2*MC**2*MD**2*complexconjugate(CKM2x1))/Mrhop**2 + (6*cdc**2*CKM2x1*grqq**2*MD**4*complexconjugate(CKM2x1))/Mrhop**2 - 12*cdc**2*CKM2x1*grqq**2*Mrhop**2*complexconjugate(CKM2x1) + (3*CKM2x1*ee**2*MC**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(Mrhop**2*sw**2) + (3*CKM2x1*ee**2*MD**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) - (3*CKM2x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x1))/sw**2 + (6*cdc*CKM2x1*ee*grqq*MC**2*sdc*complexconjugate(CKM2x1))/sw + (6*cdc*CKM2x1*ee*grqq*MD**2*sdc*complexconjugate(CKM2x1))/sw + (6*cdc*CKM2x1*ee*grqq*MC**4*sdc*complexconjugate(CKM2x1))/(Mrhop**2*sw) - (12*cdc*CKM2x1*ee*grqq*MC**2*MD**2*sdc*complexconjugate(CKM2x1))/(Mrhop**2*sw) + (6*cdc*CKM2x1*ee*grqq*MD**4*sdc*complexconjugate(CKM2x1))/(Mrhop**2*sw) - (12*cdc*CKM2x1*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM2x1))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*Mrhop**2 - 2*MD**2*Mrhop**2 + Mrhop**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.rho__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2) - (3*CKM3x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x1))/sw**2 + (3*CKM3x1*ee**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(Mrhop**2*sw**2) + (3*CKM3x1*ee**2*MT**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.rho__minus__,P.u):'((6*cdc**2*CKM1x1*grqq**2*MD**2*complexconjugate(CKM1x1) + (6*cdc**2*CKM1x1*grqq**2*MD**4*complexconjugate(CKM1x1))/Mrhop**2 - 12*cdc**2*CKM1x1*grqq**2*Mrhop**2*complexconjugate(CKM1x1) + 6*cdc**2*CKM1x1*grqq**2*MU**2*complexconjugate(CKM1x1) - (12*cdc**2*CKM1x1*grqq**2*MD**2*MU**2*complexconjugate(CKM1x1))/Mrhop**2 + (6*cdc**2*CKM1x1*grqq**2*MU**4*complexconjugate(CKM1x1))/Mrhop**2 + (3*CKM1x1*ee**2*MD**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) - (3*CKM1x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x1))/sw**2 + (3*CKM1x1*ee**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(Mrhop**2*sw**2) + (3*CKM1x1*ee**2*MU**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) + (6*cdc*CKM1x1*ee*grqq*MD**2*sdc*complexconjugate(CKM1x1))/sw + (6*cdc*CKM1x1*ee*grqq*MD**4*sdc*complexconjugate(CKM1x1))/(Mrhop**2*sw) - (12*cdc*CKM1x1*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM1x1))/sw + (6*cdc*CKM1x1*ee*grqq*MU**2*sdc*complexconjugate(CKM1x1))/sw - (12*cdc*CKM1x1*ee*grqq*MD**2*MU**2*sdc*complexconjugate(CKM1x1))/(Mrhop**2*sw) + (6*cdc*CKM1x1*ee*grqq*MU**4*sdc*complexconjugate(CKM1x1))/(Mrhop**2*sw))*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.c):'((6*CKM2x1*grqq**2*MC**2*sdc**2*complexconjugate(CKM2x1) + 6*CKM2x1*grqq**2*MD**2*sdc**2*complexconjugate(CKM2x1) + (6*CKM2x1*grqq**2*MC**4*sdc**2*complexconjugate(CKM2x1))/MW**2 - (12*CKM2x1*grqq**2*MC**2*MD**2*sdc**2*complexconjugate(CKM2x1))/MW**2 + (6*CKM2x1*grqq**2*MD**4*sdc**2*complexconjugate(CKM2x1))/MW**2 - 12*CKM2x1*grqq**2*MW**2*sdc**2*complexconjugate(CKM2x1) + (3*cdc**2*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*cdc**2*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*cdc**2*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*cdc**2*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2 - (6*cdc*CKM2x1*ee*grqq*MC**2*sdc*complexconjugate(CKM2x1))/sw - (6*cdc*CKM2x1*ee*grqq*MD**2*sdc*complexconjugate(CKM2x1))/sw - (6*cdc*CKM2x1*ee*grqq*MC**4*sdc*complexconjugate(CKM2x1))/(MW**2*sw) + (12*cdc*CKM2x1*ee*grqq*MC**2*MD**2*sdc*complexconjugate(CKM2x1))/(MW**2*sw) - (6*cdc*CKM2x1*ee*grqq*MD**4*sdc*complexconjugate(CKM2x1))/(MW**2*sw) + (12*cdc*CKM2x1*ee*grqq*MW**2*sdc*complexconjugate(CKM2x1))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*cdc**2*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*cdc**2*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*cdc**2*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*cdc**2*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'((6*CKM1x1*grqq**2*MD**2*sdc**2*complexconjugate(CKM1x1) + 6*CKM1x1*grqq**2*MU**2*sdc**2*complexconjugate(CKM1x1) + (6*CKM1x1*grqq**2*MD**4*sdc**2*complexconjugate(CKM1x1))/MW**2 - (12*CKM1x1*grqq**2*MD**2*MU**2*sdc**2*complexconjugate(CKM1x1))/MW**2 + (6*CKM1x1*grqq**2*MU**4*sdc**2*complexconjugate(CKM1x1))/MW**2 - 12*CKM1x1*grqq**2*MW**2*sdc**2*complexconjugate(CKM1x1) + (3*cdc**2*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*cdc**2*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*cdc**2*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*cdc**2*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2 - (6*cdc*CKM1x1*ee*grqq*MD**2*sdc*complexconjugate(CKM1x1))/sw - (6*cdc*CKM1x1*ee*grqq*MU**2*sdc*complexconjugate(CKM1x1))/sw - (6*cdc*CKM1x1*ee*grqq*MD**4*sdc*complexconjugate(CKM1x1))/(MW**2*sw) + (12*cdc*CKM1x1*ee*grqq*MD**2*MU**2*sdc*complexconjugate(CKM1x1))/(MW**2*sw) - (6*cdc*CKM1x1*ee*grqq*MU**4*sdc*complexconjugate(CKM1x1))/(MW**2*sw) + (12*cdc*CKM1x1*ee*grqq*MW**2*sdc*complexconjugate(CKM1x1))/sw)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.b):'((3*CKM1x1*CKM1x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + 3*CKM1x1*CKM1x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + (3*CKM1x1*CKM1x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 - (6*CKM1x1*CKM1x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 + (3*CKM1x1*CKM1x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 - 6*CKM1x1*CKM1x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) + 3*CKM1x1*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + 3*CKM1x1*CKM2x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + (3*CKM1x1*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 - (6*CKM1x1*CKM2x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 + (3*CKM1x1*CKM2x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 - 6*CKM1x1*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) + 3*CKM1x3*CKM2x1*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + 3*CKM1x3*CKM2x1*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + (3*CKM1x3*CKM2x1*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 - (6*CKM1x3*CKM2x1*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 + (3*CKM1x3*CKM2x1*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 - 6*CKM1x3*CKM2x1*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) + 3*CKM2x1*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) + 3*CKM2x1*CKM2x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) + (3*CKM2x1*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 - (6*CKM2x1*CKM2x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 + (3*CKM2x1*CKM2x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 - 6*CKM2x1*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Z,P.s):'((3*CKM1x1*CKM1x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + 3*CKM1x1*CKM1x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + (3*CKM1x1*CKM1x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 - (6*CKM1x1*CKM1x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 + (3*CKM1x1*CKM1x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 - 6*CKM1x1*CKM1x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + 3*CKM1x1*CKM2x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + 3*CKM1x1*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + (3*CKM1x1*CKM2x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 - (6*CKM1x1*CKM2x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 + (3*CKM1x1*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 - 6*CKM1x1*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + 3*CKM1x2*CKM2x1*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + 3*CKM1x2*CKM2x1*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + (3*CKM1x2*CKM2x1*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 - (6*CKM1x2*CKM2x1*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 + (3*CKM1x2*CKM2x1*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 - 6*CKM1x2*CKM2x1*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + 3*CKM2x1*CKM2x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + 3*CKM2x1*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + (3*CKM2x1*CKM2x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 - (6*CKM2x1*CKM2x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 + (3*CKM2x1*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 - 6*CKM2x1*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.rho__minus__,P.ve):'((Me**2 - Mrhop**2)*(2*cdc**2*grll**2*Me**2 + (2*cdc**2*grll**2*Me**4)/Mrhop**2 - 4*cdc**2*grll**2*Mrhop**2 + (ee**2*Me**2*sdc**2)/(2.*sw**2) + (ee**2*Me**4*sdc**2)/(2.*Mrhop**2*sw**2) - (ee**2*Mrhop**2*sdc**2)/sw**2 + (2*cdc*ee*grll*Me**2*sdc)/sw + (2*cdc*ee*grll*Me**4*sdc)/(Mrhop**2*sw) - (4*cdc*ee*grll*Mrhop**2*sdc)/sw))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.W__minus__,P.ve):'((Me**2 - MW**2)*(2*grll**2*Me**2*sdc**2 + (2*grll**2*Me**4*sdc**2)/MW**2 - 4*grll**2*MW**2*sdc**2 + (cdc**2*ee**2*Me**2)/(2.*sw**2) + (cdc**2*ee**2*Me**4)/(2.*MW**2*sw**2) - (cdc**2*ee**2*MW**2)/sw**2 - (2*cdc*ee*grll*Me**2*sdc)/sw - (2*cdc*ee*grll*Me**4*sdc)/(MW**2*sw) + (4*cdc*ee*grll*MW**2*sdc)/sw))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.rho__plus__,P.W__minus__):'(((5*cdc**2*grhom**4*sdc**2*vev**2)/8. - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2) - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*MW**2) + (cdc**2*grhom**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2) + (cdc**2*grhom**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2) + (cdc**2*grhom**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2) + (5*cdc**2*ee**4*sdc**2*vev**2)/(8.*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*MW**2*sw**4) + (cdc**2*ee**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2*sw**4) + (cdc**2*ee**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2*sw**4) + (cdc**2*ee**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2*sw**4) - (5*cdc**3*ee**3*grho*sdc*vev**2)/(4.*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*MW**2*sw**3) - (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw**3) - (cdc**3*ee**3*grho*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw**3) - (cdc**3*ee**3*grho*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc*ee**3*grho*sdc**3*vev**2)/(4.*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*MW**2*sw**3) + (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw**3) + (cdc*ee**3*grho*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw**3) + (cdc*ee**3*grho*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc**4*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MH**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (cdc**4*ee**2*grho**2*Mrhop**2*vev**2)/(16.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MW**2*vev**2)/(16.*Mrhop**2*sw**2) - (5*cdc**2*ee**2*grho**2*sdc**2*vev**2)/(4.*sw**2) - (5*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(4.*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grho**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) + (5*ee**2*grho**2*sdc**4*vev**2)/(8.*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*Mrhop**2*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*MW**2*sw**2) + (ee**2*grho**2*MH**4*sdc**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (ee**2*grho**2*Mrhop**2*sdc**4*vev**2)/(16.*MW**2*sw**2) + (ee**2*grho**2*MW**2*sdc**4*vev**2)/(16.*Mrhop**2*sw**2) + (5*cdc**3*ee*grho*grhom**2*sdc*vev**2)/(4.*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw) + (cdc**3*ee*grho*grhom**2*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw) - (5*cdc*ee*grho*grhom**2*sdc**3*vev**2)/(4.*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*MW**2*sw) - (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw) - (cdc*ee*grho*grhom**2*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw) - (cdc*ee*grho*grhom**2*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw))*cmath.sqrt(MH**4 - 2*MH**2*Mrhop**2 + Mrhop**4 - 2*MH**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.rho0,P.rho0):'(((3*cdn**4*grhom**4*vev**2)/4. + (cdn**4*grhom**4*MH**4*vev**2)/(16.*Mrho0**4) - (cdn**4*grhom**4*MH**2*vev**2)/(4.*Mrho0**2) + 6*cdn**2*ee**2*grho**2*sdn**2*vev**2 + 3*cdn**2*ee**2*grhom**2*sdn**2*vev**2 + (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(2.*Mrho0**4) + (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**4) - (2*cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/Mrho0**2 - (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/Mrho0**2 + (9*ee**4*sdn**4*vev**2)/2. + (3*ee**4*MH**4*sdn**4*vev**2)/(8.*Mrho0**4) - (3*ee**4*MH**2*sdn**4*vev**2)/(2.*Mrho0**2) + (3*cw**4*ee**4*sdn**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*sdn**4*vev**2)/(16.*Mrho0**4*sw**4) - (cw**4*ee**4*MH**2*sdn**4*vev**2)/(4.*Mrho0**2*sw**4) - (3*cdn*cw**3*ee**3*grho*sdn**3*vev**2)/sw**3 - (cdn*cw**3*ee**3*grho*MH**4*sdn**3*vev**2)/(4.*Mrho0**4*sw**3) + (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(Mrho0**2*sw**3) + (3*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/sw**2 + (3*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**4*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**4*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2*sw**2) + (3*cw**2*ee**4*sdn**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*sdn**4*vev**2)/(4.*Mrho0**4*sw**2) - (cw**2*ee**4*MH**2*sdn**4*vev**2)/(Mrho0**2*sw**2) - (3*cdn**3*cw*ee*grho*grhom**2*sdn*vev**2)/sw - (cdn**3*cw*ee*grho*grhom**2*MH**4*sdn*vev**2)/(4.*Mrho0**4*sw) + (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(Mrho0**2*sw) - (9*cdn*cw*ee**3*grho*sdn**3*vev**2)/sw - (3*cdn*cw*ee**3*grho*MH**4*sdn**3*vev**2)/(4.*Mrho0**4*sw) + (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(Mrho0**2*sw) - (3*cdn**3*ee*grho*grhom**2*sdn*sw*vev**2)/cw - (cdn**3*ee*grho*grhom**2*MH**4*sdn*sw*vev**2)/(4.*cw*Mrho0**4) + (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(cw*Mrho0**2) - (9*cdn*ee**3*grho*sdn**3*sw*vev**2)/cw - (3*cdn*ee**3*grho*MH**4*sdn**3*sw*vev**2)/(4.*cw*Mrho0**4) + (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(cw*Mrho0**2) + (3*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/cw**2 + (3*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(2.*cw**2) + (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**4) + (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**4) - (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(cw**2*Mrho0**2) - (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*Mrho0**2) + (3*ee**4*sdn**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sdn**4*sw**2*vev**2)/(4.*cw**2*Mrho0**4) - (ee**4*MH**2*sdn**4*sw**2*vev**2)/(cw**2*Mrho0**2) - (3*cdn*ee**3*grho*sdn**3*sw**3*vev**2)/cw**3 - (cdn*ee**3*grho*MH**4*sdn**3*sw**3*vev**2)/(4.*cw**3*Mrho0**4) + (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(cw**3*Mrho0**2) + (3*ee**4*sdn**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sdn**4*sw**4*vev**2)/(16.*cw**4*Mrho0**4) - (ee**4*MH**2*sdn**4*sw**4*vev**2)/(4.*cw**4*Mrho0**2))*cmath.sqrt(MH**4 - 4*MH**2*Mrho0**2))/(32.*cmath.pi*abs(MH)**3)',
                                  (P.rho0,P.Z):'(((5*cdn**4*ee**2*grho**2*vev**2)/4. - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*vev**2)/(8.*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*vev**2)/(8.*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*vev**2)/(8.*Mrho0**2) + (15*cdn**2*ee**4*sdn**2*vev**2)/4. - (5*cdn**2*ee**2*grho**2*sdn**2*vev**2)/2. - (5*cdn**2*ee**2*grhom**2*sdn**2*vev**2)/2. + (5*cdn**2*grhom**4*sdn**2*vev**2)/8. - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2) - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*MZ**2) + (3*cdn**2*ee**4*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) + (cdn**2*grhom**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2) + (3*cdn**2*ee**4*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*grhom**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2) + (3*cdn**2*ee**4*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*grhom**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2) + (5*ee**2*grho**2*sdn**4*vev**2)/4. - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*vev**2)/(8.*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(8.*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*vev**2)/(8.*Mrho0**2) + (5*cdn**2*cw**4*ee**4*sdn**2*vev**2)/(8.*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2*sw**4) - (5*cdn**3*cw**3*ee**3*grho*sdn*vev**2)/(4.*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn*cw**3*ee**3*grho*sdn**3*vev**2)/(4.*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn**4*cw**2*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MH**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*Mrho0**2*vev**2)/(16.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MZ**2*vev**2)/(16.*Mrho0**2*sw**2) + (5*cdn**2*cw**2*ee**4*sdn**2*vev**2)/(2.*sw**2) - (5*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/(4.*sw**2) - (5*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(4.*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) + (5*cw**2*ee**2*grho**2*sdn**4*vev**2)/(8.*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*Mrho0**2*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MH**4*sdn**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cw**2*ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(16.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MZ**2*sdn**4*vev**2)/(16.*Mrho0**2*sw**2) - (15*cdn**3*cw*ee**3*grho*sdn*vev**2)/(4.*sw) + (5*cdn**3*cw*ee*grho*grhom**2*sdn*vev**2)/(4.*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (15*cdn*cw*ee**3*grho*sdn**3*vev**2)/(4.*sw) - (5*cdn*cw*ee*grho*grhom**2*sdn**3*vev**2)/(4.*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (3*cdn*cw*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (cdn*cw*ee*grho*grhom**2*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (15*cdn**3*ee**3*grho*sdn*sw*vev**2)/(4.*cw) + (5*cdn**3*ee*grho*grhom**2*sdn*sw*vev**2)/(4.*cw) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (cdn**3*ee*grho*grhom**2*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (3*cdn**3*ee**3*grho*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) + (cdn**3*ee*grho*grhom**2*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (cdn**3*ee*grho*grhom**2*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (15*cdn*ee**3*grho*sdn**3*sw*vev**2)/(4.*cw) - (5*cdn*ee*grho*grhom**2*sdn**3*sw*vev**2)/(4.*cw) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (3*cdn*ee**3*grho*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (cdn*ee*grho*grhom**2*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (3*cdn*ee**3*grho*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) - (cdn*ee*grho*grhom**2*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) + (3*cdn*ee**3*grho*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) - (cdn*ee*grho*grhom**2*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) + (5*cdn**4*ee**2*grho**2*sw**2*vev**2)/(8.*cw**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*sw**2*vev**2)/(16.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*sw**2*vev**2)/(16.*cw**2*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**2*vev**2)/(2.*cw**2) - (5*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (5*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) + (5*ee**2*grho**2*sdn**4*sw**2*vev**2)/(8.*cw**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*sw**2*vev**2)/(16.*cw**2*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2) - (5*cdn**3*ee**3*grho*sdn*sw**3*vev**2)/(4.*cw**3) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*Mrho0**2) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MH**4*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) - (cdn**3*ee**3*grho*Mrho0**2*sdn*sw**3*vev**2)/(8.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MZ**2*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn*ee**3*grho*sdn**3*sw**3*vev**2)/(4.*cw**3) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*Mrho0**2) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*MZ**2) + (cdn*ee**3*grho*MH**4*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) + (cdn*ee**3*grho*Mrho0**2*sdn**3*sw**3*vev**2)/(8.*cw**3*MZ**2) + (cdn*ee**3*grho*MZ**2*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**4*vev**2)/(8.*cw**4) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**4*vev**2)/(16.*cw**4*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2))*cmath.sqrt(MH**4 - 2*MH**2*Mrho0**2 + Mrho0**4 - 2*MH**2*MZ**2 - 2*Mrho0**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.rho__minus__,P.rho__plus__):'(((3*cdc**4*grhom**4*vev**2)/4. + (cdc**4*grhom**4*MH**4*vev**2)/(16.*Mrhop**4) - (cdc**4*grhom**4*MH**2*vev**2)/(4.*Mrhop**2) + (3*ee**4*sdc**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*sdc**4*vev**2)/(16.*Mrhop**4*sw**4) - (ee**4*MH**2*sdc**4*vev**2)/(4.*Mrhop**2*sw**4) - (3*cdc*ee**3*grho*sdc**3*vev**2)/sw**3 - (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(4.*Mrhop**4*sw**3) + (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(Mrhop**2*sw**3) + (3*cdc**2*ee**2*grho**2*sdc**2*vev**2)/sw**2 + (3*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(2.*sw**2) + (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(4.*Mrhop**4*sw**2) + (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**4*sw**2) - (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(2.*Mrhop**2*sw**2) - (3*cdc**3*ee*grho*grhom**2*sdc*vev**2)/sw - (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(4.*Mrhop**4*sw) + (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(Mrhop**2*sw))*cmath.sqrt(MH**4 - 4*MH**2*Mrhop**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.rho__minus__,P.W__plus__):'(((5*cdc**2*grhom**4*sdc**2*vev**2)/8. - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2) - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*MW**2) + (cdc**2*grhom**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2) + (cdc**2*grhom**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2) + (cdc**2*grhom**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2) + (5*cdc**2*ee**4*sdc**2*vev**2)/(8.*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*MW**2*sw**4) + (cdc**2*ee**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2*sw**4) + (cdc**2*ee**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2*sw**4) + (cdc**2*ee**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2*sw**4) - (5*cdc**3*ee**3*grho*sdc*vev**2)/(4.*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*MW**2*sw**3) - (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw**3) - (cdc**3*ee**3*grho*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw**3) - (cdc**3*ee**3*grho*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc*ee**3*grho*sdc**3*vev**2)/(4.*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*MW**2*sw**3) + (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw**3) + (cdc*ee**3*grho*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw**3) + (cdc*ee**3*grho*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc**4*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MH**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (cdc**4*ee**2*grho**2*Mrhop**2*vev**2)/(16.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MW**2*vev**2)/(16.*Mrhop**2*sw**2) - (5*cdc**2*ee**2*grho**2*sdc**2*vev**2)/(4.*sw**2) - (5*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(4.*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grho**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) + (5*ee**2*grho**2*sdc**4*vev**2)/(8.*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*Mrhop**2*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*MW**2*sw**2) + (ee**2*grho**2*MH**4*sdc**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (ee**2*grho**2*Mrhop**2*sdc**4*vev**2)/(16.*MW**2*sw**2) + (ee**2*grho**2*MW**2*sdc**4*vev**2)/(16.*Mrhop**2*sw**2) + (5*cdc**3*ee*grho*grhom**2*sdc*vev**2)/(4.*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw) + (cdc**3*ee*grho*grhom**2*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw) - (5*cdc*ee*grho*grhom**2*sdc**3*vev**2)/(4.*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*MW**2*sw) - (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw) - (cdc*ee*grho*grhom**2*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw) - (cdc*ee*grho*grhom**2*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw))*cmath.sqrt(MH**4 - 2*MH**2*Mrhop**2 + Mrhop**4 - 2*MH**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*grhom**4*sdc**4*vev**2)/4. + (grhom**4*MH**4*sdc**4*vev**2)/(16.*MW**4) - (grhom**4*MH**2*sdc**4*vev**2)/(4.*MW**2) + (3*cdc**4*ee**4*vev**2)/(4.*sw**4) + (cdc**4*ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (cdc**4*ee**4*MH**2*vev**2)/(4.*MW**2*sw**4) + (3*cdc**3*ee**3*grho*sdc*vev**2)/sw**3 + (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(4.*MW**4*sw**3) - (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(MW**2*sw**3) + (3*cdc**2*ee**2*grho**2*sdc**2*vev**2)/sw**2 + (3*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(2.*sw**2) + (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(4.*MW**4*sw**2) + (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*MW**4*sw**2) - (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(2.*MW**2*sw**2) + (3*cdc*ee*grho*grhom**2*sdc**3*vev**2)/sw + (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(4.*MW**4*sw) - (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(MW**2*sw))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*cdn**4*ee**4*vev**2)/2. + (3*cdn**4*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*cdn**4*ee**4*MH**2*vev**2)/(2.*MZ**2) + 6*cdn**2*ee**2*grho**2*sdn**2*vev**2 + 3*cdn**2*ee**2*grhom**2*sdn**2*vev**2 + (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(2.*MZ**4) + (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*MZ**4) - (2*cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/MZ**2 - (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/MZ**2 + (3*grhom**4*sdn**4*vev**2)/4. + (grhom**4*MH**4*sdn**4*vev**2)/(16.*MZ**4) - (grhom**4*MH**2*sdn**4*vev**2)/(4.*MZ**2) + (3*cdn**4*cw**4*ee**4*vev**2)/(4.*sw**4) + (cdn**4*cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cdn**4*cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cdn**3*cw**3*ee**3*grho*sdn*vev**2)/sw**3 + (cdn**3*cw**3*ee**3*grho*MH**4*sdn*vev**2)/(4.*MZ**4*sw**3) - (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(MZ**2*sw**3) + (3*cdn**4*cw**2*ee**4*vev**2)/sw**2 + (cdn**4*cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cdn**4*cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/sw**2 + (3*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*MZ**4*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*MZ**4*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*MZ**2*sw**2) + (9*cdn**3*cw*ee**3*grho*sdn*vev**2)/sw + (3*cdn**3*cw*ee**3*grho*MH**4*sdn*vev**2)/(4.*MZ**4*sw) - (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(MZ**2*sw) + (3*cdn*cw*ee*grho*grhom**2*sdn**3*vev**2)/sw + (cdn*cw*ee*grho*grhom**2*MH**4*sdn**3*vev**2)/(4.*MZ**4*sw) - (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(MZ**2*sw) + (9*cdn**3*ee**3*grho*sdn*sw*vev**2)/cw + (3*cdn**3*ee**3*grho*MH**4*sdn*sw*vev**2)/(4.*cw*MZ**4) - (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(cw*MZ**2) + (3*cdn*ee*grho*grhom**2*sdn**3*sw*vev**2)/cw + (cdn*ee*grho*grhom**2*MH**4*sdn**3*sw*vev**2)/(4.*cw*MZ**4) - (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(cw*MZ**2) + (3*cdn**4*ee**4*sw**2*vev**2)/cw**2 + (cdn**4*ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (cdn**4*ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/cw**2 + (3*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(2.*cw**2) + (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**4) + (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**4) - (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(cw**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*MZ**2) + (3*cdn**3*ee**3*grho*sdn*sw**3*vev**2)/cw**3 + (cdn**3*ee**3*grho*MH**4*sdn*sw**3*vev**2)/(4.*cw**3*MZ**4) - (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(cw**3*MZ**2) + (3*cdn**4*ee**4*sw**4*vev**2)/(4.*cw**4) + (cdn**4*ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (cdn**4*ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.rho__minus__,P.vm):'((MMU**2 - Mrhop**2)*(2*cdc**2*grll**2*MMU**2 + (2*cdc**2*grll**2*MMU**4)/Mrhop**2 - 4*cdc**2*grll**2*Mrhop**2 + (ee**2*MMU**2*sdc**2)/(2.*sw**2) + (ee**2*MMU**4*sdc**2)/(2.*Mrhop**2*sw**2) - (ee**2*Mrhop**2*sdc**2)/sw**2 + (2*cdc*ee*grll*MMU**2*sdc)/sw + (2*cdc*ee*grll*MMU**4*sdc)/(Mrhop**2*sw) - (4*cdc*ee*grll*Mrhop**2*sdc)/sw))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.W__minus__,P.vm):'((MMU**2 - MW**2)*(2*grll**2*MMU**2*sdc**2 + (2*grll**2*MMU**4*sdc**2)/MW**2 - 4*grll**2*MW**2*sdc**2 + (cdc**2*ee**2*MMU**2)/(2.*sw**2) + (cdc**2*ee**2*MMU**4)/(2.*MW**2*sw**2) - (cdc**2*ee**2*MW**2)/sw**2 - (2*cdc*ee*grll*MMU**2*sdc)/sw - (2*cdc*ee*grll*MMU**4*sdc)/(MW**2*sw) + (4*cdc*ee*grll*MW**2*sdc)/sw))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_rho__plus__ = Decay(name = 'Decay_rho__plus__',
                          particle = P.rho__plus__,
                          partial_widths = {(P.c,P.b__tilde__):'((-6*cdc**2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x3) - 6*cdc**2*CKM2x3*grqq**2*MC**2*complexconjugate(CKM2x3) - (6*cdc**2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x3))/Mrhop**2 + (12*cdc**2*CKM2x3*grqq**2*MB**2*MC**2*complexconjugate(CKM2x3))/Mrhop**2 - (6*cdc**2*CKM2x3*grqq**2*MC**4*complexconjugate(CKM2x3))/Mrhop**2 + 12*cdc**2*CKM2x3*grqq**2*Mrhop**2*complexconjugate(CKM2x3) - (3*CKM2x3*ee**2*MB**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(Mrhop**2*sw**2) - (3*CKM2x3*ee**2*MC**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) + (3*CKM2x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x3))/sw**2 - (6*cdc*CKM2x3*ee*grqq*MB**2*sdc*complexconjugate(CKM2x3))/sw - (6*cdc*CKM2x3*ee*grqq*MC**2*sdc*complexconjugate(CKM2x3))/sw - (6*cdc*CKM2x3*ee*grqq*MB**4*sdc*complexconjugate(CKM2x3))/(Mrhop**2*sw) + (12*cdc*CKM2x3*ee*grqq*MB**2*MC**2*sdc*complexconjugate(CKM2x3))/(Mrhop**2*sw) - (6*cdc*CKM2x3*ee*grqq*MC**4*sdc*complexconjugate(CKM2x3))/(Mrhop**2*sw) + (12*cdc*CKM2x3*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM2x3))/sw)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*Mrhop**2 - 2*MC**2*Mrhop**2 + Mrhop**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.c,P.d__tilde__):'((-6*cdc**2*CKM2x1*grqq**2*MC**2*complexconjugate(CKM2x1) - 6*cdc**2*CKM2x1*grqq**2*MD**2*complexconjugate(CKM2x1) - (6*cdc**2*CKM2x1*grqq**2*MC**4*complexconjugate(CKM2x1))/Mrhop**2 + (12*cdc**2*CKM2x1*grqq**2*MC**2*MD**2*complexconjugate(CKM2x1))/Mrhop**2 - (6*cdc**2*CKM2x1*grqq**2*MD**4*complexconjugate(CKM2x1))/Mrhop**2 + 12*cdc**2*CKM2x1*grqq**2*Mrhop**2*complexconjugate(CKM2x1) - (3*CKM2x1*ee**2*MC**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(Mrhop**2*sw**2) - (3*CKM2x1*ee**2*MD**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) + (3*CKM2x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x1))/sw**2 - (6*cdc*CKM2x1*ee*grqq*MC**2*sdc*complexconjugate(CKM2x1))/sw - (6*cdc*CKM2x1*ee*grqq*MD**2*sdc*complexconjugate(CKM2x1))/sw - (6*cdc*CKM2x1*ee*grqq*MC**4*sdc*complexconjugate(CKM2x1))/(Mrhop**2*sw) + (12*cdc*CKM2x1*ee*grqq*MC**2*MD**2*sdc*complexconjugate(CKM2x1))/(Mrhop**2*sw) - (6*cdc*CKM2x1*ee*grqq*MD**4*sdc*complexconjugate(CKM2x1))/(Mrhop**2*sw) + (12*cdc*CKM2x1*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM2x1))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*Mrhop**2 - 2*MD**2*Mrhop**2 + Mrhop**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.c,P.s__tilde__):'((-6*cdc**2*CKM2x2*grqq**2*MC**2*complexconjugate(CKM2x2) - (6*cdc**2*CKM2x2*grqq**2*MC**4*complexconjugate(CKM2x2))/Mrhop**2 + 12*cdc**2*CKM2x2*grqq**2*Mrhop**2*complexconjugate(CKM2x2) - 6*cdc**2*CKM2x2*grqq**2*MS**2*complexconjugate(CKM2x2) + (12*cdc**2*CKM2x2*grqq**2*MC**2*MS**2*complexconjugate(CKM2x2))/Mrhop**2 - (6*cdc**2*CKM2x2*grqq**2*MS**4*complexconjugate(CKM2x2))/Mrhop**2 - (3*CKM2x2*ee**2*MC**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) + (3*CKM2x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x2))/sw**2 - (3*CKM2x2*ee**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(Mrhop**2*sw**2) - (3*CKM2x2*ee**2*MS**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) - (6*cdc*CKM2x2*ee*grqq*MC**2*sdc*complexconjugate(CKM2x2))/sw - (6*cdc*CKM2x2*ee*grqq*MC**4*sdc*complexconjugate(CKM2x2))/(Mrhop**2*sw) + (12*cdc*CKM2x2*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM2x2))/sw - (6*cdc*CKM2x2*ee*grqq*MS**2*sdc*complexconjugate(CKM2x2))/sw + (12*cdc*CKM2x2*ee*grqq*MC**2*MS**2*sdc*complexconjugate(CKM2x2))/(Mrhop**2*sw) - (6*cdc*CKM2x2*ee*grqq*MS**4*sdc*complexconjugate(CKM2x2))/(Mrhop**2*sw))*cmath.sqrt(MC**4 - 2*MC**2*Mrhop**2 + Mrhop**4 - 2*MC**2*MS**2 - 2*Mrhop**2*MS**2 + MS**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.H,P.W__plus__):'(((5*cdc**2*grhom**4*sdc**2*vev**2)/8. - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2) - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*MW**2) + (cdc**2*grhom**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2) + (cdc**2*grhom**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2) + (cdc**2*grhom**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2) + (5*cdc**2*ee**4*sdc**2*vev**2)/(8.*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*MW**2*sw**4) + (cdc**2*ee**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2*sw**4) + (cdc**2*ee**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2*sw**4) + (cdc**2*ee**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2*sw**4) - (5*cdc**3*ee**3*grho*sdc*vev**2)/(4.*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*MW**2*sw**3) - (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw**3) - (cdc**3*ee**3*grho*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw**3) - (cdc**3*ee**3*grho*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc*ee**3*grho*sdc**3*vev**2)/(4.*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*MW**2*sw**3) + (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw**3) + (cdc*ee**3*grho*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw**3) + (cdc*ee**3*grho*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc**4*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MH**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (cdc**4*ee**2*grho**2*Mrhop**2*vev**2)/(16.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MW**2*vev**2)/(16.*Mrhop**2*sw**2) - (5*cdc**2*ee**2*grho**2*sdc**2*vev**2)/(4.*sw**2) - (5*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(4.*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grho**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) + (5*ee**2*grho**2*sdc**4*vev**2)/(8.*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*Mrhop**2*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*MW**2*sw**2) + (ee**2*grho**2*MH**4*sdc**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (ee**2*grho**2*Mrhop**2*sdc**4*vev**2)/(16.*MW**2*sw**2) + (ee**2*grho**2*MW**2*sdc**4*vev**2)/(16.*Mrhop**2*sw**2) + (5*cdc**3*ee*grho*grhom**2*sdc*vev**2)/(4.*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw) + (cdc**3*ee*grho*grhom**2*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw) - (5*cdc*ee*grho*grhom**2*sdc**3*vev**2)/(4.*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*MW**2*sw) - (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw) - (cdc*ee*grho*grhom**2*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw) - (cdc*ee*grho*grhom**2*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw))*cmath.sqrt(MH**4 - 2*MH**2*Mrhop**2 + Mrhop**4 - 2*MH**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.rho0,P.W__plus__):'(((-8*cdc**4*cdn**2*ee**2*Mrho0**2)/sw**2 + (2*cdc**4*cdn**2*ee**2*Mrho0**4)/(Mrhop**2*sw**2) - (8*cdc**4*cdn**2*ee**2*Mrhop**2)/sw**2 + (2*cdc**4*cdn**2*ee**2*Mrhop**4)/(Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*Mrho0**4)/(MW**2*sw**2) + (cdc**4*cdn**2*ee**2*Mrho0**6)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdc**4*cdn**2*ee**2*Mrho0**2*Mrhop**2)/(2.*MW**2*sw**2) + (2*cdc**4*cdn**2*ee**2*Mrhop**4)/(MW**2*sw**2) + (cdc**4*cdn**2*ee**2*Mrhop**6)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdc**4*cdn**2*ee**2*MW**2)/sw**2 - (9*cdc**4*cdn**2*ee**2*Mrho0**2*MW**2)/(2.*Mrhop**2*sw**2) - (9*cdc**4*cdn**2*ee**2*Mrhop**2*MW**2)/(2.*Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*MW**4)/(Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*MW**4)/(Mrhop**2*sw**2) + (cdc**4*cdn**2*ee**2*MW**6)/(4.*Mrho0**2*Mrhop**2*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrho0**2*sdc**2)/sw**2 - (4*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(Mrhop**2*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2)/sw**2 - (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(MW**2*sw**2) - (cdc**2*cdn**2*ee**2*Mrho0**6*sdc**2)/(2.*Mrhop**2*MW**2*sw**2) + (9*cdc**2*cdn**2*ee**2*Mrho0**2*Mrhop**2*sdc**2)/(MW**2*sw**2) - (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/(MW**2*sw**2) - (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2)/(2.*Mrho0**2*MW**2*sw**2) + (16*cdc**2*cdn**2*ee**2*MW**2*sdc**2)/sw**2 + (9*cdc**2*cdn**2*ee**2*Mrho0**2*MW**2*sdc**2)/(Mrhop**2*sw**2) + (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/(Mrhop**2*sw**2) - (cdc**2*cdn**2*ee**2*MW**6*sdc**2)/(2.*Mrho0**2*Mrhop**2*sw**2) - (8*cdn**2*ee**2*Mrho0**2*sdc**4)/sw**2 + (2*cdn**2*ee**2*Mrho0**4*sdc**4)/(Mrhop**2*sw**2) - (8*cdn**2*ee**2*Mrhop**2*sdc**4)/sw**2 + (2*cdn**2*ee**2*Mrhop**4*sdc**4)/(Mrho0**2*sw**2) + (2*cdn**2*ee**2*Mrho0**4*sdc**4)/(MW**2*sw**2) + (cdn**2*ee**2*Mrho0**6*sdc**4)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdn**2*ee**2*Mrho0**2*Mrhop**2*sdc**4)/(2.*MW**2*sw**2) + (2*cdn**2*ee**2*Mrhop**4*sdc**4)/(MW**2*sw**2) + (cdn**2*ee**2*Mrhop**6*sdc**4)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdn**2*ee**2*MW**2*sdc**4)/sw**2 - (9*cdn**2*ee**2*Mrho0**2*MW**2*sdc**4)/(2.*Mrhop**2*sw**2) - (9*cdn**2*ee**2*Mrhop**2*MW**2*sdc**4)/(2.*Mrho0**2*sw**2) + (2*cdn**2*ee**2*MW**4*sdc**4)/(Mrho0**2*sw**2) + (2*cdn**2*ee**2*MW**4*sdc**4)/(Mrhop**2*sw**2) + (cdn**2*ee**2*MW**6*sdc**4)/(4.*Mrho0**2*Mrhop**2*sw**2))*cmath.sqrt(Mrho0**4 - 2*Mrho0**2*Mrhop**2 + Mrhop**4 - 2*Mrho0**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2) + (3*CKM3x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x3))/sw**2 - (3*CKM3x3*ee**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(Mrhop**2*sw**2) - (3*CKM3x3*ee**2*MT**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2) + (3*CKM3x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x1))/sw**2 - (3*CKM3x1*ee**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(Mrhop**2*sw**2) - (3*CKM3x1*ee**2*MT**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.t,P.s__tilde__):'(((3*CKM3x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x2))/sw**2 - (3*CKM3x2*ee**2*MS**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2) - (3*CKM3x2*ee**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(Mrhop**2*sw**2) - (3*CKM3x2*ee**2*MT**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MT**2 - 2*MS**2*MT**2 + MT**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.u,P.b__tilde__):'((-6*cdc**2*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x3) - (6*cdc**2*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x3))/Mrhop**2 + 12*cdc**2*CKM1x3*grqq**2*Mrhop**2*complexconjugate(CKM1x3) - 6*cdc**2*CKM1x3*grqq**2*MU**2*complexconjugate(CKM1x3) + (12*cdc**2*CKM1x3*grqq**2*MB**2*MU**2*complexconjugate(CKM1x3))/Mrhop**2 - (6*cdc**2*CKM1x3*grqq**2*MU**4*complexconjugate(CKM1x3))/Mrhop**2 - (3*CKM1x3*ee**2*MB**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2) + (3*CKM1x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x3))/sw**2 - (3*CKM1x3*ee**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(Mrhop**2*sw**2) - (3*CKM1x3*ee**2*MU**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2) - (6*cdc*CKM1x3*ee*grqq*MB**2*sdc*complexconjugate(CKM1x3))/sw - (6*cdc*CKM1x3*ee*grqq*MB**4*sdc*complexconjugate(CKM1x3))/(Mrhop**2*sw) + (12*cdc*CKM1x3*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM1x3))/sw - (6*cdc*CKM1x3*ee*grqq*MU**2*sdc*complexconjugate(CKM1x3))/sw + (12*cdc*CKM1x3*ee*grqq*MB**2*MU**2*sdc*complexconjugate(CKM1x3))/(Mrhop**2*sw) - (6*cdc*CKM1x3*ee*grqq*MU**4*sdc*complexconjugate(CKM1x3))/(Mrhop**2*sw))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.u,P.d__tilde__):'((-6*cdc**2*CKM1x1*grqq**2*MD**2*complexconjugate(CKM1x1) - (6*cdc**2*CKM1x1*grqq**2*MD**4*complexconjugate(CKM1x1))/Mrhop**2 + 12*cdc**2*CKM1x1*grqq**2*Mrhop**2*complexconjugate(CKM1x1) - 6*cdc**2*CKM1x1*grqq**2*MU**2*complexconjugate(CKM1x1) + (12*cdc**2*CKM1x1*grqq**2*MD**2*MU**2*complexconjugate(CKM1x1))/Mrhop**2 - (6*cdc**2*CKM1x1*grqq**2*MU**4*complexconjugate(CKM1x1))/Mrhop**2 - (3*CKM1x1*ee**2*MD**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) + (3*CKM1x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x1))/sw**2 - (3*CKM1x1*ee**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(Mrhop**2*sw**2) - (3*CKM1x1*ee**2*MU**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) - (6*cdc*CKM1x1*ee*grqq*MD**2*sdc*complexconjugate(CKM1x1))/sw - (6*cdc*CKM1x1*ee*grqq*MD**4*sdc*complexconjugate(CKM1x1))/(Mrhop**2*sw) + (12*cdc*CKM1x1*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM1x1))/sw - (6*cdc*CKM1x1*ee*grqq*MU**2*sdc*complexconjugate(CKM1x1))/sw + (12*cdc*CKM1x1*ee*grqq*MD**2*MU**2*sdc*complexconjugate(CKM1x1))/(Mrhop**2*sw) - (6*cdc*CKM1x1*ee*grqq*MU**4*sdc*complexconjugate(CKM1x1))/(Mrhop**2*sw))*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.u,P.s__tilde__):'((12*cdc**2*CKM1x2*grqq**2*Mrhop**2*complexconjugate(CKM1x2) - 6*cdc**2*CKM1x2*grqq**2*MS**2*complexconjugate(CKM1x2) - (6*cdc**2*CKM1x2*grqq**2*MS**4*complexconjugate(CKM1x2))/Mrhop**2 - 6*cdc**2*CKM1x2*grqq**2*MU**2*complexconjugate(CKM1x2) + (12*cdc**2*CKM1x2*grqq**2*MS**2*MU**2*complexconjugate(CKM1x2))/Mrhop**2 - (6*cdc**2*CKM1x2*grqq**2*MU**4*complexconjugate(CKM1x2))/Mrhop**2 + (3*CKM1x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x2))/sw**2 - (3*CKM1x2*ee**2*MS**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2) - (3*CKM1x2*ee**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(Mrhop**2*sw**2) - (3*CKM1x2*ee**2*MU**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2) + (12*cdc*CKM1x2*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM1x2))/sw - (6*cdc*CKM1x2*ee*grqq*MS**2*sdc*complexconjugate(CKM1x2))/sw - (6*cdc*CKM1x2*ee*grqq*MS**4*sdc*complexconjugate(CKM1x2))/(Mrhop**2*sw) - (6*cdc*CKM1x2*ee*grqq*MU**2*sdc*complexconjugate(CKM1x2))/sw + (12*cdc*CKM1x2*ee*grqq*MS**2*MU**2*sdc*complexconjugate(CKM1x2))/(Mrhop**2*sw) - (6*cdc*CKM1x2*ee*grqq*MU**4*sdc*complexconjugate(CKM1x2))/(Mrhop**2*sw))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MU**2 - 2*MS**2*MU**2 + MU**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.ve,P.e__plus__):'((-Me**2 + Mrhop**2)*(-2*cdc**2*grll**2*Me**2 - (2*cdc**2*grll**2*Me**4)/Mrhop**2 + 4*cdc**2*grll**2*Mrhop**2 - (ee**2*Me**2*sdc**2)/(2.*sw**2) - (ee**2*Me**4*sdc**2)/(2.*Mrhop**2*sw**2) + (ee**2*Mrhop**2*sdc**2)/sw**2 - (2*cdc*ee*grll*Me**2*sdc)/sw - (2*cdc*ee*grll*Me**4*sdc)/(Mrhop**2*sw) + (4*cdc*ee*grll*Mrhop**2*sdc)/sw))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.vm,P.mu__plus__):'((-MMU**2 + Mrhop**2)*(-2*cdc**2*grll**2*MMU**2 - (2*cdc**2*grll**2*MMU**4)/Mrhop**2 + 4*cdc**2*grll**2*Mrhop**2 - (ee**2*MMU**2*sdc**2)/(2.*sw**2) - (ee**2*MMU**4*sdc**2)/(2.*Mrhop**2*sw**2) + (ee**2*Mrhop**2*sdc**2)/sw**2 - (2*cdc*ee*grll*MMU**2*sdc)/sw - (2*cdc*ee*grll*MMU**4*sdc)/(Mrhop**2*sw) + (4*cdc*ee*grll*Mrhop**2*sdc)/sw))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.vt,P.ta__plus__):'((Mrhop**2 - MTA**2)*((ee**2*Mrhop**2*sdc**2)/sw**2 - (ee**2*MTA**2*sdc**2)/(2.*sw**2) - (ee**2*MTA**4*sdc**2)/(2.*Mrhop**2*sw**2)))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.W__plus__,P.Z):'(((-8*cdc**4*ee**2*Mrhop**2*sdn**2)/sw**2 + (2*cdc**4*ee**2*Mrhop**4*sdn**2)/(MW**2*sw**2) - (8*cdc**4*ee**2*MW**2*sdn**2)/sw**2 + (2*cdc**4*ee**2*MW**4*sdn**2)/(Mrhop**2*sw**2) + (2*cdc**4*ee**2*Mrhop**4*sdn**2)/(MZ**2*sw**2) + (cdc**4*ee**2*Mrhop**6*sdn**2)/(4.*MW**2*MZ**2*sw**2) - (9*cdc**4*ee**2*Mrhop**2*MW**2*sdn**2)/(2.*MZ**2*sw**2) + (2*cdc**4*ee**2*MW**4*sdn**2)/(MZ**2*sw**2) + (cdc**4*ee**2*MW**6*sdn**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*cdc**4*ee**2*MZ**2*sdn**2)/sw**2 - (9*cdc**4*ee**2*Mrhop**2*MZ**2*sdn**2)/(2.*MW**2*sw**2) - (9*cdc**4*ee**2*MW**2*MZ**2*sdn**2)/(2.*Mrhop**2*sw**2) + (2*cdc**4*ee**2*MZ**4*sdn**2)/(Mrhop**2*sw**2) + (2*cdc**4*ee**2*MZ**4*sdn**2)/(MW**2*sw**2) + (cdc**4*ee**2*MZ**6*sdn**2)/(4.*Mrhop**2*MW**2*sw**2) + (16*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 - (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MW**2*sw**2) + (16*cdc**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MZ**2*sw**2) - (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(2.*MW**2*MZ**2*sw**2) + (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/(MZ**2*sw**2) - (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/(MZ**2*sw**2) - (cdc**2*ee**2*MW**6*sdc**2*sdn**2)/(2.*Mrhop**2*MZ**2*sw**2) + (16*cdc**2*ee**2*MZ**2*sdc**2*sdn**2)/sw**2 + (9*cdc**2*ee**2*Mrhop**2*MZ**2*sdc**2*sdn**2)/(MW**2*sw**2) + (9*cdc**2*ee**2*MW**2*MZ**2*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(MW**2*sw**2) - (cdc**2*ee**2*MZ**6*sdc**2*sdn**2)/(2.*Mrhop**2*MW**2*sw**2) - (8*ee**2*Mrhop**2*sdc**4*sdn**2)/sw**2 + (2*ee**2*Mrhop**4*sdc**4*sdn**2)/(MW**2*sw**2) - (8*ee**2*MW**2*sdc**4*sdn**2)/sw**2 + (2*ee**2*MW**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) + (2*ee**2*Mrhop**4*sdc**4*sdn**2)/(MZ**2*sw**2) + (ee**2*Mrhop**6*sdc**4*sdn**2)/(4.*MW**2*MZ**2*sw**2) - (9*ee**2*Mrhop**2*MW**2*sdc**4*sdn**2)/(2.*MZ**2*sw**2) + (2*ee**2*MW**4*sdc**4*sdn**2)/(MZ**2*sw**2) + (ee**2*MW**6*sdc**4*sdn**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*ee**2*MZ**2*sdc**4*sdn**2)/sw**2 - (9*ee**2*Mrhop**2*MZ**2*sdc**4*sdn**2)/(2.*MW**2*sw**2) - (9*ee**2*MW**2*MZ**2*sdc**4*sdn**2)/(2.*Mrhop**2*sw**2) + (2*ee**2*MZ**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) + (2*ee**2*MZ**4*sdc**4*sdn**2)/(MW**2*sw**2) + (ee**2*MZ**6*sdc**4*sdn**2)/(4.*Mrhop**2*MW**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MW**2 + MW**4 - 2*Mrhop**2*MZ**2 - 2*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(Mrhop)**3)'})

Decay_rho0 = Decay(name = 'Decay_rho0',
                   particle = P.rho0,
                   partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2*sdn**2 + ee**2*Mrho0**2*sdn**2 - (3*cw**2*ee**2*MB**2*sdn**2)/(2.*sw**2) + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (17*ee**2*MB**2*sdn**2*sw**2)/(6.*cw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2) - (6*cdn*CKM1x3*cw*ee*grqq*MB**2*sdn*complexconjugate(CKM1x3))/sw + (6*cdn*CKM1x3*cw*ee*grqq*Mrho0**2*sdn*complexconjugate(CKM1x3))/sw - (14*cdn*CKM1x3*ee*grqq*MB**2*sdn*sw*complexconjugate(CKM1x3))/cw + (2*cdn*CKM1x3*ee*grqq*Mrho0**2*sdn*sw*complexconjugate(CKM1x3))/cw - 6*cdn**2*CKM1x3**2*grqq**2*MB**2*complexconjugate(CKM1x3)**2 + 6*cdn**2*CKM1x3**2*grqq**2*Mrho0**2*complexconjugate(CKM1x3)**2 - (6*cdn*CKM2x3*cw*ee*grqq*MB**2*sdn*complexconjugate(CKM2x3))/sw + (6*cdn*CKM2x3*cw*ee*grqq*Mrho0**2*sdn*complexconjugate(CKM2x3))/sw - (14*cdn*CKM2x3*ee*grqq*MB**2*sdn*sw*complexconjugate(CKM2x3))/cw + (2*cdn*CKM2x3*ee*grqq*Mrho0**2*sdn*sw*complexconjugate(CKM2x3))/cw - 12*cdn**2*CKM1x3*CKM2x3*grqq**2*MB**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x3) + 12*cdn**2*CKM1x3*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x3) - 6*cdn**2*CKM2x3**2*grqq**2*MB**2*complexconjugate(CKM2x3)**2 + 6*cdn**2*CKM2x3**2*grqq**2*Mrho0**2*complexconjugate(CKM2x3)**2)*cmath.sqrt(-4*MB**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.b,P.d__tilde__):'((-3*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - 3*cdn**2*CKM1x1*CKM1x3*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - (3*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 + (6*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 - (3*cdn**2*CKM1x1*CKM1x3*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 + 6*cdn**2*CKM1x1*CKM1x3*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - 3*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - 3*cdn**2*CKM1x1*CKM2x3*grqq**2*MD**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - (3*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 + (6*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**2*MD**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 - (3*cdn**2*CKM1x1*CKM2x3*grqq**2*MD**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 + 6*cdn**2*CKM1x1*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - 3*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - 3*cdn**2*CKM1x3*CKM2x1*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - (3*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 + (6*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 - (3*cdn**2*CKM1x3*CKM2x1*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 + 6*cdn**2*CKM1x3*CKM2x1*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - 3*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) - 3*cdn**2*CKM2x1*CKM2x3*grqq**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) - (3*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 + (6*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 - (3*cdn**2*CKM2x1*CKM2x3*grqq**2*MD**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 + 6*cdn**2*CKM2x1*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*Mrho0**2 - 2*MD**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.b,P.s__tilde__):'((-3*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - (3*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 + 6*cdn**2*CKM1x2*CKM1x3*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - 3*cdn**2*CKM1x2*CKM1x3*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + (6*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 - (3*cdn**2*CKM1x2*CKM1x3*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 - 3*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - (3*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 + 6*cdn**2*CKM1x2*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - 3*cdn**2*CKM1x2*CKM2x3*grqq**2*MS**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + (6*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**2*MS**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 - (3*cdn**2*CKM1x2*CKM2x3*grqq**2*MS**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 - 3*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - (3*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 + 6*cdn**2*CKM1x3*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - 3*cdn**2*CKM1x3*CKM2x2*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + (6*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 - (3*cdn**2*CKM1x3*CKM2x2*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 - 3*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - (3*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2 + 6*cdn**2*CKM2x2*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - 3*cdn**2*CKM2x2*CKM2x3*grqq**2*MS**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + (6*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**2*MS**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2 - (3*cdn**2*CKM2x2*CKM2x3*grqq**2*MS**4*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2)*cmath.sqrt(MB**4 - 2*MB**2*Mrho0**2 + Mrho0**4 - 2*MB**2*MS**2 - 2*Mrho0**2*MS**2 + MS**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.c,P.c__tilde__):'((-6*cdn**2*grqq**2*MC**2 + 6*cdn**2*grqq**2*Mrho0**2 - 11*ee**2*MC**2*sdn**2 - ee**2*Mrho0**2*sdn**2 - (3*cw**2*ee**2*MC**2*sdn**2)/(2.*sw**2) + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (6*cdn*cw*ee*grqq*MC**2*sdn)/sw + (6*cdn*cw*ee*grqq*Mrho0**2*sdn)/sw - (22*cdn*ee*grqq*MC**2*sdn*sw)/cw - (2*cdn*ee*grqq*Mrho0**2*sdn*sw)/cw + (7*ee**2*MC**2*sdn**2*sw**2)/(6.*cw**2) + (17*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.d,P.b__tilde__):'((-3*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - 3*cdn**2*CKM1x1*CKM1x3*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - (3*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 + (6*cdn**2*CKM1x1*CKM1x3*grqq**2*MB**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 - (3*cdn**2*CKM1x1*CKM1x3*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/Mrho0**2 + 6*cdn**2*CKM1x1*CKM1x3*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - 3*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - 3*cdn**2*CKM1x1*CKM2x3*grqq**2*MD**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - (3*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 + (6*cdn**2*CKM1x1*CKM2x3*grqq**2*MB**2*MD**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 - (3*cdn**2*CKM1x1*CKM2x3*grqq**2*MD**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/Mrho0**2 + 6*cdn**2*CKM1x1*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - 3*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - 3*cdn**2*CKM1x3*CKM2x1*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - (3*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 + (6*cdn**2*CKM1x3*CKM2x1*grqq**2*MB**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 - (3*cdn**2*CKM1x3*CKM2x1*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/Mrho0**2 + 6*cdn**2*CKM1x3*CKM2x1*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - 3*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) - 3*cdn**2*CKM2x1*CKM2x3*grqq**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) - (3*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 + (6*cdn**2*CKM2x1*CKM2x3*grqq**2*MB**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 - (3*cdn**2*CKM2x1*CKM2x3*grqq**2*MD**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/Mrho0**2 + 6*cdn**2*CKM2x1*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*Mrho0**2 - 2*MD**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.d,P.d__tilde__):'((-7*ee**2*MD**2*sdn**2 + ee**2*Mrho0**2*sdn**2 - (3*cw**2*ee**2*MD**2*sdn**2)/(2.*sw**2) + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (17*ee**2*MD**2*sdn**2*sw**2)/(6.*cw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2) - (6*cdn*CKM1x1*cw*ee*grqq*MD**2*sdn*complexconjugate(CKM1x1))/sw + (6*cdn*CKM1x1*cw*ee*grqq*Mrho0**2*sdn*complexconjugate(CKM1x1))/sw - (14*cdn*CKM1x1*ee*grqq*MD**2*sdn*sw*complexconjugate(CKM1x1))/cw + (2*cdn*CKM1x1*ee*grqq*Mrho0**2*sdn*sw*complexconjugate(CKM1x1))/cw - 6*cdn**2*CKM1x1**2*grqq**2*MD**2*complexconjugate(CKM1x1)**2 + 6*cdn**2*CKM1x1**2*grqq**2*Mrho0**2*complexconjugate(CKM1x1)**2 - (6*cdn*CKM2x1*cw*ee*grqq*MD**2*sdn*complexconjugate(CKM2x1))/sw + (6*cdn*CKM2x1*cw*ee*grqq*Mrho0**2*sdn*complexconjugate(CKM2x1))/sw - (14*cdn*CKM2x1*ee*grqq*MD**2*sdn*sw*complexconjugate(CKM2x1))/cw + (2*cdn*CKM2x1*ee*grqq*Mrho0**2*sdn*sw*complexconjugate(CKM2x1))/cw - 12*cdn**2*CKM1x1*CKM2x1*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x1) + 12*cdn**2*CKM1x1*CKM2x1*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x1) - 6*cdn**2*CKM2x1**2*grqq**2*MD**2*complexconjugate(CKM2x1)**2 + 6*cdn**2*CKM2x1**2*grqq**2*Mrho0**2*complexconjugate(CKM2x1)**2)*cmath.sqrt(-4*MD**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.d,P.s__tilde__):'((-3*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - (3*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 + 6*cdn**2*CKM1x1*CKM1x2*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - 3*cdn**2*CKM1x1*CKM1x2*grqq**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + (6*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 - (3*cdn**2*CKM1x1*CKM1x2*grqq**2*MS**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 - 3*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - (3*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 + 6*cdn**2*CKM1x1*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - 3*cdn**2*CKM1x1*CKM2x2*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + (6*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 - (3*cdn**2*CKM1x1*CKM2x2*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 - 3*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - (3*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 + 6*cdn**2*CKM1x2*CKM2x1*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - 3*cdn**2*CKM1x2*CKM2x1*grqq**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + (6*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 - (3*cdn**2*CKM1x2*CKM2x1*grqq**2*MS**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 - 3*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - (3*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2 + 6*cdn**2*CKM2x1*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - 3*cdn**2*CKM2x1*CKM2x2*grqq**2*MS**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + (6*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**2*MS**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2 - (3*cdn**2*CKM2x1*CKM2x2*grqq**2*MS**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2)*cmath.sqrt(MD**4 - 2*MD**2*Mrho0**2 + Mrho0**4 - 2*MD**2*MS**2 - 2*Mrho0**2*MS**2 + MS**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.e__minus__,P.e__plus__):'((-2*cdn**2*grll**2*Me**2 + 2*cdn**2*grll**2*Mrho0**2 - 5*ee**2*Me**2*sdn**2 - ee**2*Mrho0**2*sdn**2 - (cw**2*ee**2*Me**2*sdn**2)/(2.*sw**2) + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (2*cdn*cw*ee*grll*Me**2*sdn)/sw + (2*cdn*cw*ee*grll*Mrho0**2*sdn)/sw - (10*cdn*ee*grll*Me**2*sdn*sw)/cw - (2*cdn*ee*grll*Mrho0**2*sdn*sw)/cw + (7*ee**2*Me**2*sdn**2*sw**2)/(2.*cw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.H,P.Z):'(((5*cdn**4*ee**2*grho**2*vev**2)/4. - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*vev**2)/(8.*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*vev**2)/(8.*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*vev**2)/(8.*Mrho0**2) + (15*cdn**2*ee**4*sdn**2*vev**2)/4. - (5*cdn**2*ee**2*grho**2*sdn**2*vev**2)/2. - (5*cdn**2*ee**2*grhom**2*sdn**2*vev**2)/2. + (5*cdn**2*grhom**4*sdn**2*vev**2)/8. - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2) - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*MZ**2) + (3*cdn**2*ee**4*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) + (cdn**2*grhom**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2) + (3*cdn**2*ee**4*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*grhom**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2) + (3*cdn**2*ee**4*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*grhom**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2) + (5*ee**2*grho**2*sdn**4*vev**2)/4. - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*vev**2)/(8.*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(8.*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*vev**2)/(8.*Mrho0**2) + (5*cdn**2*cw**4*ee**4*sdn**2*vev**2)/(8.*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2*sw**4) - (5*cdn**3*cw**3*ee**3*grho*sdn*vev**2)/(4.*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn*cw**3*ee**3*grho*sdn**3*vev**2)/(4.*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn**4*cw**2*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MH**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*Mrho0**2*vev**2)/(16.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MZ**2*vev**2)/(16.*Mrho0**2*sw**2) + (5*cdn**2*cw**2*ee**4*sdn**2*vev**2)/(2.*sw**2) - (5*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/(4.*sw**2) - (5*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(4.*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) + (5*cw**2*ee**2*grho**2*sdn**4*vev**2)/(8.*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*Mrho0**2*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MH**4*sdn**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cw**2*ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(16.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MZ**2*sdn**4*vev**2)/(16.*Mrho0**2*sw**2) - (15*cdn**3*cw*ee**3*grho*sdn*vev**2)/(4.*sw) + (5*cdn**3*cw*ee*grho*grhom**2*sdn*vev**2)/(4.*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (15*cdn*cw*ee**3*grho*sdn**3*vev**2)/(4.*sw) - (5*cdn*cw*ee*grho*grhom**2*sdn**3*vev**2)/(4.*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (3*cdn*cw*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (cdn*cw*ee*grho*grhom**2*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (15*cdn**3*ee**3*grho*sdn*sw*vev**2)/(4.*cw) + (5*cdn**3*ee*grho*grhom**2*sdn*sw*vev**2)/(4.*cw) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (cdn**3*ee*grho*grhom**2*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (3*cdn**3*ee**3*grho*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) + (cdn**3*ee*grho*grhom**2*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (cdn**3*ee*grho*grhom**2*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (15*cdn*ee**3*grho*sdn**3*sw*vev**2)/(4.*cw) - (5*cdn*ee*grho*grhom**2*sdn**3*sw*vev**2)/(4.*cw) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (3*cdn*ee**3*grho*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (cdn*ee*grho*grhom**2*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (3*cdn*ee**3*grho*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) - (cdn*ee*grho*grhom**2*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) + (3*cdn*ee**3*grho*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) - (cdn*ee*grho*grhom**2*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) + (5*cdn**4*ee**2*grho**2*sw**2*vev**2)/(8.*cw**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*sw**2*vev**2)/(16.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*sw**2*vev**2)/(16.*cw**2*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**2*vev**2)/(2.*cw**2) - (5*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (5*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) + (5*ee**2*grho**2*sdn**4*sw**2*vev**2)/(8.*cw**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*sw**2*vev**2)/(16.*cw**2*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2) - (5*cdn**3*ee**3*grho*sdn*sw**3*vev**2)/(4.*cw**3) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*Mrho0**2) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MH**4*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) - (cdn**3*ee**3*grho*Mrho0**2*sdn*sw**3*vev**2)/(8.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MZ**2*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn*ee**3*grho*sdn**3*sw**3*vev**2)/(4.*cw**3) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*Mrho0**2) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*MZ**2) + (cdn*ee**3*grho*MH**4*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) + (cdn*ee**3*grho*Mrho0**2*sdn**3*sw**3*vev**2)/(8.*cw**3*MZ**2) + (cdn*ee**3*grho*MZ**2*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**4*vev**2)/(8.*cw**4) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**4*vev**2)/(16.*cw**4*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2))*cmath.sqrt(MH**4 - 2*MH**2*Mrho0**2 + Mrho0**4 - 2*MH**2*MZ**2 - 2*Mrho0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.mu__minus__,P.mu__plus__):'((-2*cdn**2*grll**2*MMU**2 + 2*cdn**2*grll**2*Mrho0**2 - 5*ee**2*MMU**2*sdn**2 - ee**2*Mrho0**2*sdn**2 - (cw**2*ee**2*MMU**2*sdn**2)/(2.*sw**2) + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (2*cdn*cw*ee*grll*MMU**2*sdn)/sw + (2*cdn*cw*ee*grll*Mrho0**2*sdn)/sw - (10*cdn*ee*grll*MMU**2*sdn*sw)/cw - (2*cdn*ee*grll*Mrho0**2*sdn*sw)/cw + (7*ee**2*MMU**2*sdn**2*sw**2)/(2.*cw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.rho__plus__,P.W__minus__):'(((-8*cdc**4*cdn**2*ee**2*Mrho0**2)/sw**2 + (2*cdc**4*cdn**2*ee**2*Mrho0**4)/(Mrhop**2*sw**2) - (8*cdc**4*cdn**2*ee**2*Mrhop**2)/sw**2 + (2*cdc**4*cdn**2*ee**2*Mrhop**4)/(Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*Mrho0**4)/(MW**2*sw**2) + (cdc**4*cdn**2*ee**2*Mrho0**6)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdc**4*cdn**2*ee**2*Mrho0**2*Mrhop**2)/(2.*MW**2*sw**2) + (2*cdc**4*cdn**2*ee**2*Mrhop**4)/(MW**2*sw**2) + (cdc**4*cdn**2*ee**2*Mrhop**6)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdc**4*cdn**2*ee**2*MW**2)/sw**2 - (9*cdc**4*cdn**2*ee**2*Mrho0**2*MW**2)/(2.*Mrhop**2*sw**2) - (9*cdc**4*cdn**2*ee**2*Mrhop**2*MW**2)/(2.*Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*MW**4)/(Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*MW**4)/(Mrhop**2*sw**2) + (cdc**4*cdn**2*ee**2*MW**6)/(4.*Mrho0**2*Mrhop**2*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrho0**2*sdc**2)/sw**2 - (4*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(Mrhop**2*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2)/sw**2 - (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(MW**2*sw**2) - (cdc**2*cdn**2*ee**2*Mrho0**6*sdc**2)/(2.*Mrhop**2*MW**2*sw**2) + (9*cdc**2*cdn**2*ee**2*Mrho0**2*Mrhop**2*sdc**2)/(MW**2*sw**2) - (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/(MW**2*sw**2) - (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2)/(2.*Mrho0**2*MW**2*sw**2) + (16*cdc**2*cdn**2*ee**2*MW**2*sdc**2)/sw**2 + (9*cdc**2*cdn**2*ee**2*Mrho0**2*MW**2*sdc**2)/(Mrhop**2*sw**2) + (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/(Mrhop**2*sw**2) - (cdc**2*cdn**2*ee**2*MW**6*sdc**2)/(2.*Mrho0**2*Mrhop**2*sw**2) - (8*cdn**2*ee**2*Mrho0**2*sdc**4)/sw**2 + (2*cdn**2*ee**2*Mrho0**4*sdc**4)/(Mrhop**2*sw**2) - (8*cdn**2*ee**2*Mrhop**2*sdc**4)/sw**2 + (2*cdn**2*ee**2*Mrhop**4*sdc**4)/(Mrho0**2*sw**2) + (2*cdn**2*ee**2*Mrho0**4*sdc**4)/(MW**2*sw**2) + (cdn**2*ee**2*Mrho0**6*sdc**4)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdn**2*ee**2*Mrho0**2*Mrhop**2*sdc**4)/(2.*MW**2*sw**2) + (2*cdn**2*ee**2*Mrhop**4*sdc**4)/(MW**2*sw**2) + (cdn**2*ee**2*Mrhop**6*sdc**4)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdn**2*ee**2*MW**2*sdc**4)/sw**2 - (9*cdn**2*ee**2*Mrho0**2*MW**2*sdc**4)/(2.*Mrhop**2*sw**2) - (9*cdn**2*ee**2*Mrhop**2*MW**2*sdc**4)/(2.*Mrho0**2*sw**2) + (2*cdn**2*ee**2*MW**4*sdc**4)/(Mrho0**2*sw**2) + (2*cdn**2*ee**2*MW**4*sdc**4)/(Mrhop**2*sw**2) + (cdn**2*ee**2*MW**6*sdc**4)/(4.*Mrho0**2*Mrhop**2*sw**2))*cmath.sqrt(Mrho0**4 - 2*Mrho0**2*Mrhop**2 + Mrhop**4 - 2*Mrho0**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.rho__minus__,P.rho__plus__):'(((-68*cdc**2*cdn**2*ee**2*Mrho0**2*sdc**2)/sw**2 + (cdc**2*cdn**2*ee**2*Mrho0**6*sdc**2)/(Mrhop**4*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(Mrhop**2*sw**2) - (48*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2)/sw**2 - (68*cdc**3*cdn*cw*ee**2*Mrho0**2*sdc*sdn)/sw**2 + (cdc**3*cdn*cw*ee**2*Mrho0**6*sdc*sdn)/(Mrhop**4*sw**2) + (16*cdc**3*cdn*cw*ee**2*Mrho0**4*sdc*sdn)/(Mrhop**2*sw**2) - (48*cdc**3*cdn*cw*ee**2*Mrhop**2*sdc*sdn)/sw**2 - (68*cdc*cdn*cw*ee**2*Mrho0**2*sdc**3*sdn)/sw**2 + (cdc*cdn*cw*ee**2*Mrho0**6*sdc**3*sdn)/(Mrhop**4*sw**2) + (16*cdc*cdn*cw*ee**2*Mrho0**4*sdc**3*sdn)/(Mrhop**2*sw**2) - (48*cdc*cdn*cw*ee**2*Mrhop**2*sdc**3*sdn)/sw**2 - (17*cdc**4*cw**2*ee**2*Mrho0**2*sdn**2)/sw**2 + (cdc**4*cw**2*ee**2*Mrho0**6*sdn**2)/(4.*Mrhop**4*sw**2) + (4*cdc**4*cw**2*ee**2*Mrho0**4*sdn**2)/(Mrhop**2*sw**2) - (12*cdc**4*cw**2*ee**2*Mrhop**2*sdn**2)/sw**2 - (34*cdc**2*cw**2*ee**2*Mrho0**2*sdc**2*sdn**2)/sw**2 + (cdc**2*cw**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(2.*Mrhop**4*sw**2) + (8*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (24*cdc**2*cw**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 - (17*cw**2*ee**2*Mrho0**2*sdc**4*sdn**2)/sw**2 + (cw**2*ee**2*Mrho0**6*sdc**4*sdn**2)/(4.*Mrhop**4*sw**2) + (4*cw**2*ee**2*Mrho0**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) - (12*cw**2*ee**2*Mrhop**2*sdc**4*sdn**2)/sw**2)*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*Mrhop**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.rho__minus__,P.W__plus__):'(((-8*cdc**4*cdn**2*ee**2*Mrho0**2)/sw**2 + (2*cdc**4*cdn**2*ee**2*Mrho0**4)/(Mrhop**2*sw**2) - (8*cdc**4*cdn**2*ee**2*Mrhop**2)/sw**2 + (2*cdc**4*cdn**2*ee**2*Mrhop**4)/(Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*Mrho0**4)/(MW**2*sw**2) + (cdc**4*cdn**2*ee**2*Mrho0**6)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdc**4*cdn**2*ee**2*Mrho0**2*Mrhop**2)/(2.*MW**2*sw**2) + (2*cdc**4*cdn**2*ee**2*Mrhop**4)/(MW**2*sw**2) + (cdc**4*cdn**2*ee**2*Mrhop**6)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdc**4*cdn**2*ee**2*MW**2)/sw**2 - (9*cdc**4*cdn**2*ee**2*Mrho0**2*MW**2)/(2.*Mrhop**2*sw**2) - (9*cdc**4*cdn**2*ee**2*Mrhop**2*MW**2)/(2.*Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*MW**4)/(Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*MW**4)/(Mrhop**2*sw**2) + (cdc**4*cdn**2*ee**2*MW**6)/(4.*Mrho0**2*Mrhop**2*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrho0**2*sdc**2)/sw**2 - (4*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(Mrhop**2*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2)/sw**2 - (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(MW**2*sw**2) - (cdc**2*cdn**2*ee**2*Mrho0**6*sdc**2)/(2.*Mrhop**2*MW**2*sw**2) + (9*cdc**2*cdn**2*ee**2*Mrho0**2*Mrhop**2*sdc**2)/(MW**2*sw**2) - (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/(MW**2*sw**2) - (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2)/(2.*Mrho0**2*MW**2*sw**2) + (16*cdc**2*cdn**2*ee**2*MW**2*sdc**2)/sw**2 + (9*cdc**2*cdn**2*ee**2*Mrho0**2*MW**2*sdc**2)/(Mrhop**2*sw**2) + (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/(Mrhop**2*sw**2) - (cdc**2*cdn**2*ee**2*MW**6*sdc**2)/(2.*Mrho0**2*Mrhop**2*sw**2) - (8*cdn**2*ee**2*Mrho0**2*sdc**4)/sw**2 + (2*cdn**2*ee**2*Mrho0**4*sdc**4)/(Mrhop**2*sw**2) - (8*cdn**2*ee**2*Mrhop**2*sdc**4)/sw**2 + (2*cdn**2*ee**2*Mrhop**4*sdc**4)/(Mrho0**2*sw**2) + (2*cdn**2*ee**2*Mrho0**4*sdc**4)/(MW**2*sw**2) + (cdn**2*ee**2*Mrho0**6*sdc**4)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdn**2*ee**2*Mrho0**2*Mrhop**2*sdc**4)/(2.*MW**2*sw**2) + (2*cdn**2*ee**2*Mrhop**4*sdc**4)/(MW**2*sw**2) + (cdn**2*ee**2*Mrhop**6*sdc**4)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdn**2*ee**2*MW**2*sdc**4)/sw**2 - (9*cdn**2*ee**2*Mrho0**2*MW**2*sdc**4)/(2.*Mrhop**2*sw**2) - (9*cdn**2*ee**2*Mrhop**2*MW**2*sdc**4)/(2.*Mrho0**2*sw**2) + (2*cdn**2*ee**2*MW**4*sdc**4)/(Mrho0**2*sw**2) + (2*cdn**2*ee**2*MW**4*sdc**4)/(Mrhop**2*sw**2) + (cdn**2*ee**2*MW**6*sdc**4)/(4.*Mrho0**2*Mrhop**2*sw**2))*cmath.sqrt(Mrho0**4 - 2*Mrho0**2*Mrhop**2 + Mrhop**4 - 2*Mrho0**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.s,P.b__tilde__):'((-3*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - (3*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 + 6*cdn**2*CKM1x2*CKM1x3*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - 3*cdn**2*CKM1x2*CKM1x3*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + (6*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 - (3*cdn**2*CKM1x2*CKM1x3*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 - 3*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - (3*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 + 6*cdn**2*CKM1x2*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - 3*cdn**2*CKM1x2*CKM2x3*grqq**2*MS**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + (6*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**2*MS**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 - (3*cdn**2*CKM1x2*CKM2x3*grqq**2*MS**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 - 3*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - (3*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 + 6*cdn**2*CKM1x3*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - 3*cdn**2*CKM1x3*CKM2x2*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + (6*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 - (3*cdn**2*CKM1x3*CKM2x2*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 - 3*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - (3*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2 + 6*cdn**2*CKM2x2*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - 3*cdn**2*CKM2x2*CKM2x3*grqq**2*MS**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + (6*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**2*MS**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2 - (3*cdn**2*CKM2x2*CKM2x3*grqq**2*MS**4*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2)*cmath.sqrt(MB**4 - 2*MB**2*Mrho0**2 + Mrho0**4 - 2*MB**2*MS**2 - 2*Mrho0**2*MS**2 + MS**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.s,P.d__tilde__):'((-3*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - (3*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 + 6*cdn**2*CKM1x1*CKM1x2*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - 3*cdn**2*CKM1x1*CKM1x2*grqq**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + (6*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 - (3*cdn**2*CKM1x1*CKM1x2*grqq**2*MS**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 - 3*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - (3*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 + 6*cdn**2*CKM1x1*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - 3*cdn**2*CKM1x1*CKM2x2*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + (6*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 - (3*cdn**2*CKM1x1*CKM2x2*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 - 3*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - (3*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 + 6*cdn**2*CKM1x2*CKM2x1*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - 3*cdn**2*CKM1x2*CKM2x1*grqq**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + (6*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 - (3*cdn**2*CKM1x2*CKM2x1*grqq**2*MS**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 - 3*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - (3*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2 + 6*cdn**2*CKM2x1*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - 3*cdn**2*CKM2x1*CKM2x2*grqq**2*MS**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + (6*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**2*MS**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2 - (3*cdn**2*CKM2x1*CKM2x2*grqq**2*MS**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2)*cmath.sqrt(MD**4 - 2*MD**2*Mrho0**2 + Mrho0**4 - 2*MD**2*MS**2 - 2*Mrho0**2*MS**2 + MS**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.s,P.s__tilde__):'((ee**2*Mrho0**2*sdn**2 - 7*ee**2*MS**2*sdn**2 + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (3*cw**2*ee**2*MS**2*sdn**2)/(2.*sw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2) - (17*ee**2*MS**2*sdn**2*sw**2)/(6.*cw**2) + (6*cdn*CKM1x2*cw*ee*grqq*Mrho0**2*sdn*complexconjugate(CKM1x2))/sw - (6*cdn*CKM1x2*cw*ee*grqq*MS**2*sdn*complexconjugate(CKM1x2))/sw + (2*cdn*CKM1x2*ee*grqq*Mrho0**2*sdn*sw*complexconjugate(CKM1x2))/cw - (14*cdn*CKM1x2*ee*grqq*MS**2*sdn*sw*complexconjugate(CKM1x2))/cw + 6*cdn**2*CKM1x2**2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)**2 - 6*cdn**2*CKM1x2**2*grqq**2*MS**2*complexconjugate(CKM1x2)**2 + (6*cdn*CKM2x2*cw*ee*grqq*Mrho0**2*sdn*complexconjugate(CKM2x2))/sw - (6*cdn*CKM2x2*cw*ee*grqq*MS**2*sdn*complexconjugate(CKM2x2))/sw + (2*cdn*CKM2x2*ee*grqq*Mrho0**2*sdn*sw*complexconjugate(CKM2x2))/cw - (14*cdn*CKM2x2*ee*grqq*MS**2*sdn*sw*complexconjugate(CKM2x2))/cw + 12*cdn**2*CKM1x2*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x2) - 12*cdn**2*CKM1x2*CKM2x2*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x2) + 6*cdn**2*CKM2x2**2*grqq**2*Mrho0**2*complexconjugate(CKM2x2)**2 - 6*cdn**2*CKM2x2**2*grqq**2*MS**2*complexconjugate(CKM2x2)**2)*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MS**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.t,P.t__tilde__):'((-(ee**2*Mrho0**2*sdn**2) - 11*ee**2*MT**2*sdn**2 + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (3*cw**2*ee**2*MT**2*sdn**2)/(2.*sw**2) + (17*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2) + (7*ee**2*MT**2*sdn**2*sw**2)/(6.*cw**2))*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MT**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.ta__minus__,P.ta__plus__):'((-(ee**2*Mrho0**2*sdn**2) - 5*ee**2*MTA**2*sdn**2 + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (cw**2*ee**2*MTA**2*sdn**2)/(2.*sw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2) + (7*ee**2*MTA**2*sdn**2*sw**2)/(2.*cw**2))*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MTA**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.u,P.u__tilde__):'((6*cdn**2*grqq**2*Mrho0**2 - 6*cdn**2*grqq**2*MU**2 - ee**2*Mrho0**2*sdn**2 - 11*ee**2*MU**2*sdn**2 + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (3*cw**2*ee**2*MU**2*sdn**2)/(2.*sw**2) + (6*cdn*cw*ee*grqq*Mrho0**2*sdn)/sw - (6*cdn*cw*ee*grqq*MU**2*sdn)/sw - (2*cdn*ee*grqq*Mrho0**2*sdn*sw)/cw - (22*cdn*ee*grqq*MU**2*sdn*sw)/cw + (17*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2) + (7*ee**2*MU**2*sdn**2*sw**2)/(6.*cw**2))*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MU**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.ve,P.ve__tilde__):'(Mrho0**2*(2*cdn**2*grll**2*Mrho0**2 + ee**2*Mrho0**2*sdn**2 + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) + (2*cdn*cw*ee*grll*Mrho0**2*sdn)/sw + (2*cdn*ee*grll*Mrho0**2*sdn*sw)/cw + (ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.vm,P.vm__tilde__):'(Mrho0**2*(2*cdn**2*grll**2*Mrho0**2 + ee**2*Mrho0**2*sdn**2 + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) + (2*cdn*cw*ee*grll*Mrho0**2*sdn)/sw + (2*cdn*ee*grll*Mrho0**2*sdn*sw)/cw + (ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.vt,P.vt__tilde__):'(Mrho0**2*(ee**2*Mrho0**2*sdn**2 + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) + (ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.W__minus__,P.W__plus__):'(((-68*cdc**2*cdn**2*ee**2*Mrho0**2*sdc**2)/sw**2 + (cdc**2*cdn**2*ee**2*Mrho0**6*sdc**2)/(MW**4*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(MW**2*sw**2) - (48*cdc**2*cdn**2*ee**2*MW**2*sdc**2)/sw**2 + (68*cdc**3*cdn*cw*ee**2*Mrho0**2*sdc*sdn)/sw**2 - (cdc**3*cdn*cw*ee**2*Mrho0**6*sdc*sdn)/(MW**4*sw**2) - (16*cdc**3*cdn*cw*ee**2*Mrho0**4*sdc*sdn)/(MW**2*sw**2) + (48*cdc**3*cdn*cw*ee**2*MW**2*sdc*sdn)/sw**2 + (68*cdc*cdn*cw*ee**2*Mrho0**2*sdc**3*sdn)/sw**2 - (cdc*cdn*cw*ee**2*Mrho0**6*sdc**3*sdn)/(MW**4*sw**2) - (16*cdc*cdn*cw*ee**2*Mrho0**4*sdc**3*sdn)/(MW**2*sw**2) + (48*cdc*cdn*cw*ee**2*MW**2*sdc**3*sdn)/sw**2 - (17*cdc**4*cw**2*ee**2*Mrho0**2*sdn**2)/sw**2 + (cdc**4*cw**2*ee**2*Mrho0**6*sdn**2)/(4.*MW**4*sw**2) + (4*cdc**4*cw**2*ee**2*Mrho0**4*sdn**2)/(MW**2*sw**2) - (12*cdc**4*cw**2*ee**2*MW**2*sdn**2)/sw**2 - (34*cdc**2*cw**2*ee**2*Mrho0**2*sdc**2*sdn**2)/sw**2 + (cdc**2*cw**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(2.*MW**4*sw**2) + (8*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(MW**2*sw**2) - (24*cdc**2*cw**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (17*cw**2*ee**2*Mrho0**2*sdc**4*sdn**2)/sw**2 + (cw**2*ee**2*Mrho0**6*sdc**4*sdn**2)/(4.*MW**4*sw**2) + (4*cw**2*ee**2*Mrho0**4*sdc**4*sdn**2)/(MW**2*sw**2) - (12*cw**2*ee**2*MW**2*sdc**4*sdn**2)/sw**2)*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MW**2))/(48.*cmath.pi*abs(Mrho0)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.rho0,P.b):'((3*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + (3*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 - 6*cdn**2*CKM1x2*CKM1x3*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + 3*cdn**2*CKM1x2*CKM1x3*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - (6*cdn**2*CKM1x2*CKM1x3*grqq**2*MB**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 + (3*cdn**2*CKM1x2*CKM1x3*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/Mrho0**2 + 3*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + (3*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 - 6*cdn**2*CKM1x2*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + 3*cdn**2*CKM1x2*CKM2x3*grqq**2*MS**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - (6*cdn**2*CKM1x2*CKM2x3*grqq**2*MB**2*MS**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 + (3*cdn**2*CKM1x2*CKM2x3*grqq**2*MS**4*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/Mrho0**2 + 3*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + (3*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 - 6*cdn**2*CKM1x3*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + 3*cdn**2*CKM1x3*CKM2x2*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - (6*cdn**2*CKM1x3*CKM2x2*grqq**2*MB**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 + (3*cdn**2*CKM1x3*CKM2x2*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/Mrho0**2 + 3*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + (3*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**4*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2 - 6*cdn**2*CKM2x2*CKM2x3*grqq**2*Mrho0**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + 3*cdn**2*CKM2x2*CKM2x3*grqq**2*MS**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - (6*cdn**2*CKM2x2*CKM2x3*grqq**2*MB**2*MS**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2 + (3*cdn**2*CKM2x2*CKM2x3*grqq**2*MS**4*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/Mrho0**2)*cmath.sqrt(MB**4 - 2*MB**2*Mrho0**2 + Mrho0**4 - 2*MB**2*MS**2 - 2*Mrho0**2*MS**2 + MS**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.rho0,P.d):'((3*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + (3*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 - 6*cdn**2*CKM1x1*CKM1x2*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + 3*cdn**2*CKM1x1*CKM1x2*grqq**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - (6*cdn**2*CKM1x1*CKM1x2*grqq**2*MD**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 + (3*cdn**2*CKM1x1*CKM1x2*grqq**2*MS**4*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/Mrho0**2 + 3*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + (3*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 - 6*cdn**2*CKM1x1*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + 3*cdn**2*CKM1x1*CKM2x2*grqq**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - (6*cdn**2*CKM1x1*CKM2x2*grqq**2*MD**2*MS**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 + (3*cdn**2*CKM1x1*CKM2x2*grqq**2*MS**4*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/Mrho0**2 + 3*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + (3*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 - 6*cdn**2*CKM1x2*CKM2x1*grqq**2*Mrho0**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + 3*cdn**2*CKM1x2*CKM2x1*grqq**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - (6*cdn**2*CKM1x2*CKM2x1*grqq**2*MD**2*MS**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 + (3*cdn**2*CKM1x2*CKM2x1*grqq**2*MS**4*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/Mrho0**2 + 3*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + (3*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2 - 6*cdn**2*CKM2x1*CKM2x2*grqq**2*Mrho0**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + 3*cdn**2*CKM2x1*CKM2x2*grqq**2*MS**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - (6*cdn**2*CKM2x1*CKM2x2*grqq**2*MD**2*MS**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2 + (3*cdn**2*CKM2x1*CKM2x2*grqq**2*MS**4*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/Mrho0**2)*cmath.sqrt(MD**4 - 2*MD**2*Mrho0**2 + Mrho0**4 - 2*MD**2*MS**2 - 2*Mrho0**2*MS**2 + MS**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.rho__minus__,P.c):'((6*cdc**2*CKM2x2*grqq**2*MC**2*complexconjugate(CKM2x2) + (6*cdc**2*CKM2x2*grqq**2*MC**4*complexconjugate(CKM2x2))/Mrhop**2 - 12*cdc**2*CKM2x2*grqq**2*Mrhop**2*complexconjugate(CKM2x2) + 6*cdc**2*CKM2x2*grqq**2*MS**2*complexconjugate(CKM2x2) - (12*cdc**2*CKM2x2*grqq**2*MC**2*MS**2*complexconjugate(CKM2x2))/Mrhop**2 + (6*cdc**2*CKM2x2*grqq**2*MS**4*complexconjugate(CKM2x2))/Mrhop**2 + (3*CKM2x2*ee**2*MC**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) - (3*CKM2x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x2))/sw**2 + (3*CKM2x2*ee**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(Mrhop**2*sw**2) + (3*CKM2x2*ee**2*MS**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) + (6*cdc*CKM2x2*ee*grqq*MC**2*sdc*complexconjugate(CKM2x2))/sw + (6*cdc*CKM2x2*ee*grqq*MC**4*sdc*complexconjugate(CKM2x2))/(Mrhop**2*sw) - (12*cdc*CKM2x2*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM2x2))/sw + (6*cdc*CKM2x2*ee*grqq*MS**2*sdc*complexconjugate(CKM2x2))/sw - (12*cdc*CKM2x2*ee*grqq*MC**2*MS**2*sdc*complexconjugate(CKM2x2))/(Mrhop**2*sw) + (6*cdc*CKM2x2*ee*grqq*MS**4*sdc*complexconjugate(CKM2x2))/(Mrhop**2*sw))*cmath.sqrt(MC**4 - 2*MC**2*Mrhop**2 + Mrhop**4 - 2*MC**2*MS**2 - 2*Mrhop**2*MS**2 + MS**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.rho__minus__,P.t):'(((-3*CKM3x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x2))/sw**2 + (3*CKM3x2*ee**2*MS**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2) + (3*CKM3x2*ee**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(Mrhop**2*sw**2) + (3*CKM3x2*ee**2*MT**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MT**2 - 2*MS**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.rho__minus__,P.u):'((-12*cdc**2*CKM1x2*grqq**2*Mrhop**2*complexconjugate(CKM1x2) + 6*cdc**2*CKM1x2*grqq**2*MS**2*complexconjugate(CKM1x2) + (6*cdc**2*CKM1x2*grqq**2*MS**4*complexconjugate(CKM1x2))/Mrhop**2 + 6*cdc**2*CKM1x2*grqq**2*MU**2*complexconjugate(CKM1x2) - (12*cdc**2*CKM1x2*grqq**2*MS**2*MU**2*complexconjugate(CKM1x2))/Mrhop**2 + (6*cdc**2*CKM1x2*grqq**2*MU**4*complexconjugate(CKM1x2))/Mrhop**2 - (3*CKM1x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x2))/sw**2 + (3*CKM1x2*ee**2*MS**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2) + (3*CKM1x2*ee**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(Mrhop**2*sw**2) + (3*CKM1x2*ee**2*MU**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2) - (12*cdc*CKM1x2*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM1x2))/sw + (6*cdc*CKM1x2*ee*grqq*MS**2*sdc*complexconjugate(CKM1x2))/sw + (6*cdc*CKM1x2*ee*grqq*MS**4*sdc*complexconjugate(CKM1x2))/(Mrhop**2*sw) + (6*cdc*CKM1x2*ee*grqq*MU**2*sdc*complexconjugate(CKM1x2))/sw - (12*cdc*CKM1x2*ee*grqq*MS**2*MU**2*sdc*complexconjugate(CKM1x2))/(Mrhop**2*sw) + (6*cdc*CKM1x2*ee*grqq*MU**4*sdc*complexconjugate(CKM1x2))/(Mrhop**2*sw))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MU**2 - 2*MS**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.c):'((6*CKM2x2*grqq**2*MC**2*sdc**2*complexconjugate(CKM2x2) + 6*CKM2x2*grqq**2*MS**2*sdc**2*complexconjugate(CKM2x2) + (6*CKM2x2*grqq**2*MC**4*sdc**2*complexconjugate(CKM2x2))/MW**2 - (12*CKM2x2*grqq**2*MC**2*MS**2*sdc**2*complexconjugate(CKM2x2))/MW**2 + (6*CKM2x2*grqq**2*MS**4*sdc**2*complexconjugate(CKM2x2))/MW**2 - 12*CKM2x2*grqq**2*MW**2*sdc**2*complexconjugate(CKM2x2) + (3*cdc**2*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*cdc**2*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*cdc**2*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*cdc**2*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2 - (6*cdc*CKM2x2*ee*grqq*MC**2*sdc*complexconjugate(CKM2x2))/sw - (6*cdc*CKM2x2*ee*grqq*MS**2*sdc*complexconjugate(CKM2x2))/sw - (6*cdc*CKM2x2*ee*grqq*MC**4*sdc*complexconjugate(CKM2x2))/(MW**2*sw) + (12*cdc*CKM2x2*ee*grqq*MC**2*MS**2*sdc*complexconjugate(CKM2x2))/(MW**2*sw) - (6*cdc*CKM2x2*ee*grqq*MS**4*sdc*complexconjugate(CKM2x2))/(MW**2*sw) + (12*cdc*CKM2x2*ee*grqq*MW**2*sdc*complexconjugate(CKM2x2))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*cdc**2*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*cdc**2*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*cdc**2*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*cdc**2*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'((6*CKM1x2*grqq**2*MS**2*sdc**2*complexconjugate(CKM1x2) + 6*CKM1x2*grqq**2*MU**2*sdc**2*complexconjugate(CKM1x2) + (6*CKM1x2*grqq**2*MS**4*sdc**2*complexconjugate(CKM1x2))/MW**2 - (12*CKM1x2*grqq**2*MS**2*MU**2*sdc**2*complexconjugate(CKM1x2))/MW**2 + (6*CKM1x2*grqq**2*MU**4*sdc**2*complexconjugate(CKM1x2))/MW**2 - 12*CKM1x2*grqq**2*MW**2*sdc**2*complexconjugate(CKM1x2) + (3*cdc**2*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*cdc**2*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*cdc**2*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*cdc**2*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2 - (6*cdc*CKM1x2*ee*grqq*MS**2*sdc*complexconjugate(CKM1x2))/sw - (6*cdc*CKM1x2*ee*grqq*MU**2*sdc*complexconjugate(CKM1x2))/sw - (6*cdc*CKM1x2*ee*grqq*MS**4*sdc*complexconjugate(CKM1x2))/(MW**2*sw) + (12*cdc*CKM1x2*ee*grqq*MS**2*MU**2*sdc*complexconjugate(CKM1x2))/(MW**2*sw) - (6*cdc*CKM1x2*ee*grqq*MU**4*sdc*complexconjugate(CKM1x2))/(MW**2*sw) + (12*cdc*CKM1x2*ee*grqq*MW**2*sdc*complexconjugate(CKM1x2))/sw)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.b):'((3*CKM1x2*CKM1x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + 3*CKM1x2*CKM1x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + (3*CKM1x2*CKM1x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 - (6*CKM1x2*CKM1x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 + (3*CKM1x2*CKM1x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 - 6*CKM1x2*CKM1x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) + 3*CKM1x2*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + 3*CKM1x2*CKM2x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + (3*CKM1x2*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 - (6*CKM1x2*CKM2x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 + (3*CKM1x2*CKM2x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 - 6*CKM1x2*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) + 3*CKM1x3*CKM2x2*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + 3*CKM1x3*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + (3*CKM1x3*CKM2x2*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 - (6*CKM1x3*CKM2x2*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 + (3*CKM1x3*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 - 6*CKM1x3*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) + 3*CKM2x2*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + 3*CKM2x2*CKM2x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) + (3*CKM2x2*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 - (6*CKM2x2*CKM2x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 + (3*CKM2x2*CKM2x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 - 6*CKM2x2*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Z,P.d):'((3*CKM1x1*CKM1x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + 3*CKM1x1*CKM1x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + (3*CKM1x1*CKM1x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 - (6*CKM1x1*CKM1x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 + (3*CKM1x1*CKM1x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 - 6*CKM1x1*CKM1x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) + 3*CKM1x1*CKM2x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + 3*CKM1x1*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + (3*CKM1x1*CKM2x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 - (6*CKM1x1*CKM2x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 + (3*CKM1x1*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 - 6*CKM1x1*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) + 3*CKM1x2*CKM2x1*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + 3*CKM1x2*CKM2x1*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + (3*CKM1x2*CKM2x1*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 - (6*CKM1x2*CKM2x1*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 + (3*CKM1x2*CKM2x1*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 - 6*CKM1x2*CKM2x1*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) + 3*CKM2x1*CKM2x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + 3*CKM2x1*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) + (3*CKM2x1*CKM2x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 - (6*CKM2x1*CKM2x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 + (3*CKM2x1*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 - 6*CKM2x1*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.rho__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2) - (3*CKM3x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x3))/sw**2 + (3*CKM3x3*ee**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(Mrhop**2*sw**2) + (3*CKM3x3*ee**2*MT**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.rho__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2) - (3*CKM3x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x1))/sw**2 + (3*CKM3x1*ee**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(Mrhop**2*sw**2) + (3*CKM3x1*ee**2*MT**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.rho__plus__,P.s):'(((-3*CKM3x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x2))/sw**2 + (3*CKM3x2*ee**2*MS**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2) + (3*CKM3x2*ee**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(Mrhop**2*sw**2) + (3*CKM3x2*ee**2*MT**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MT**2 - 2*MS**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.b):'(((3*cdc**2*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*cdc**2*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*cdc**2*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*cdc**2*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*cdc**2*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*cdc**2*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*cdc**2*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*cdc**2*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*cdc**2*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*cdc**2*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*cdc**2*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*cdc**2*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.rho__minus__,P.vt):'((-Mrhop**2 + MTA**2)*(-((ee**2*Mrhop**2*sdc**2)/sw**2) + (ee**2*MTA**2*sdc**2)/(2.*sw**2) + (ee**2*MTA**4*sdc**2)/(2.*Mrhop**2*sw**2)))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.W__minus__,P.vt):'((MTA**2 - MW**2)*((cdc**2*ee**2*MTA**2)/(2.*sw**2) + (cdc**2*ee**2*MTA**4)/(2.*MW**2*sw**2) - (cdc**2*ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.rho__plus__,P.b):'((6*cdc**2*CKM1x3*grqq**2*MB**2*complexconjugate(CKM1x3) + (6*cdc**2*CKM1x3*grqq**2*MB**4*complexconjugate(CKM1x3))/Mrhop**2 - 12*cdc**2*CKM1x3*grqq**2*Mrhop**2*complexconjugate(CKM1x3) + 6*cdc**2*CKM1x3*grqq**2*MU**2*complexconjugate(CKM1x3) - (12*cdc**2*CKM1x3*grqq**2*MB**2*MU**2*complexconjugate(CKM1x3))/Mrhop**2 + (6*cdc**2*CKM1x3*grqq**2*MU**4*complexconjugate(CKM1x3))/Mrhop**2 + (3*CKM1x3*ee**2*MB**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2) - (3*CKM1x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x3))/sw**2 + (3*CKM1x3*ee**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(Mrhop**2*sw**2) + (3*CKM1x3*ee**2*MU**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2) + (6*cdc*CKM1x3*ee*grqq*MB**2*sdc*complexconjugate(CKM1x3))/sw + (6*cdc*CKM1x3*ee*grqq*MB**4*sdc*complexconjugate(CKM1x3))/(Mrhop**2*sw) - (12*cdc*CKM1x3*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM1x3))/sw + (6*cdc*CKM1x3*ee*grqq*MU**2*sdc*complexconjugate(CKM1x3))/sw - (12*cdc*CKM1x3*ee*grqq*MB**2*MU**2*sdc*complexconjugate(CKM1x3))/(Mrhop**2*sw) + (6*cdc*CKM1x3*ee*grqq*MU**4*sdc*complexconjugate(CKM1x3))/(Mrhop**2*sw))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.rho__plus__,P.d):'((6*cdc**2*CKM1x1*grqq**2*MD**2*complexconjugate(CKM1x1) + (6*cdc**2*CKM1x1*grqq**2*MD**4*complexconjugate(CKM1x1))/Mrhop**2 - 12*cdc**2*CKM1x1*grqq**2*Mrhop**2*complexconjugate(CKM1x1) + 6*cdc**2*CKM1x1*grqq**2*MU**2*complexconjugate(CKM1x1) - (12*cdc**2*CKM1x1*grqq**2*MD**2*MU**2*complexconjugate(CKM1x1))/Mrhop**2 + (6*cdc**2*CKM1x1*grqq**2*MU**4*complexconjugate(CKM1x1))/Mrhop**2 + (3*CKM1x1*ee**2*MD**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) - (3*CKM1x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x1))/sw**2 + (3*CKM1x1*ee**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(Mrhop**2*sw**2) + (3*CKM1x1*ee**2*MU**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) + (6*cdc*CKM1x1*ee*grqq*MD**2*sdc*complexconjugate(CKM1x1))/sw + (6*cdc*CKM1x1*ee*grqq*MD**4*sdc*complexconjugate(CKM1x1))/(Mrhop**2*sw) - (12*cdc*CKM1x1*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM1x1))/sw + (6*cdc*CKM1x1*ee*grqq*MU**2*sdc*complexconjugate(CKM1x1))/sw - (12*cdc*CKM1x1*ee*grqq*MD**2*MU**2*sdc*complexconjugate(CKM1x1))/(Mrhop**2*sw) + (6*cdc*CKM1x1*ee*grqq*MU**4*sdc*complexconjugate(CKM1x1))/(Mrhop**2*sw))*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.rho__plus__,P.s):'((-12*cdc**2*CKM1x2*grqq**2*Mrhop**2*complexconjugate(CKM1x2) + 6*cdc**2*CKM1x2*grqq**2*MS**2*complexconjugate(CKM1x2) + (6*cdc**2*CKM1x2*grqq**2*MS**4*complexconjugate(CKM1x2))/Mrhop**2 + 6*cdc**2*CKM1x2*grqq**2*MU**2*complexconjugate(CKM1x2) - (12*cdc**2*CKM1x2*grqq**2*MS**2*MU**2*complexconjugate(CKM1x2))/Mrhop**2 + (6*cdc**2*CKM1x2*grqq**2*MU**4*complexconjugate(CKM1x2))/Mrhop**2 - (3*CKM1x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x2))/sw**2 + (3*CKM1x2*ee**2*MS**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2) + (3*CKM1x2*ee**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(Mrhop**2*sw**2) + (3*CKM1x2*ee**2*MU**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2) - (12*cdc*CKM1x2*ee*grqq*Mrhop**2*sdc*complexconjugate(CKM1x2))/sw + (6*cdc*CKM1x2*ee*grqq*MS**2*sdc*complexconjugate(CKM1x2))/sw + (6*cdc*CKM1x2*ee*grqq*MS**4*sdc*complexconjugate(CKM1x2))/(Mrhop**2*sw) + (6*cdc*CKM1x2*ee*grqq*MU**2*sdc*complexconjugate(CKM1x2))/sw - (12*cdc*CKM1x2*ee*grqq*MS**2*MU**2*sdc*complexconjugate(CKM1x2))/(Mrhop**2*sw) + (6*cdc*CKM1x2*ee*grqq*MU**4*sdc*complexconjugate(CKM1x2))/(Mrhop**2*sw))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MU**2 - 2*MS**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.b):'((6*CKM1x3*grqq**2*MB**2*sdc**2*complexconjugate(CKM1x3) + 6*CKM1x3*grqq**2*MU**2*sdc**2*complexconjugate(CKM1x3) + (6*CKM1x3*grqq**2*MB**4*sdc**2*complexconjugate(CKM1x3))/MW**2 - (12*CKM1x3*grqq**2*MB**2*MU**2*sdc**2*complexconjugate(CKM1x3))/MW**2 + (6*CKM1x3*grqq**2*MU**4*sdc**2*complexconjugate(CKM1x3))/MW**2 - 12*CKM1x3*grqq**2*MW**2*sdc**2*complexconjugate(CKM1x3) + (3*cdc**2*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*cdc**2*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*cdc**2*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*cdc**2*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2 - (6*cdc*CKM1x3*ee*grqq*MB**2*sdc*complexconjugate(CKM1x3))/sw - (6*cdc*CKM1x3*ee*grqq*MU**2*sdc*complexconjugate(CKM1x3))/sw - (6*cdc*CKM1x3*ee*grqq*MB**4*sdc*complexconjugate(CKM1x3))/(MW**2*sw) + (12*cdc*CKM1x3*ee*grqq*MB**2*MU**2*sdc*complexconjugate(CKM1x3))/(MW**2*sw) - (6*cdc*CKM1x3*ee*grqq*MU**4*sdc*complexconjugate(CKM1x3))/(MW**2*sw) + (12*cdc*CKM1x3*ee*grqq*MW**2*sdc*complexconjugate(CKM1x3))/sw)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'((6*CKM1x1*grqq**2*MD**2*sdc**2*complexconjugate(CKM1x1) + 6*CKM1x1*grqq**2*MU**2*sdc**2*complexconjugate(CKM1x1) + (6*CKM1x1*grqq**2*MD**4*sdc**2*complexconjugate(CKM1x1))/MW**2 - (12*CKM1x1*grqq**2*MD**2*MU**2*sdc**2*complexconjugate(CKM1x1))/MW**2 + (6*CKM1x1*grqq**2*MU**4*sdc**2*complexconjugate(CKM1x1))/MW**2 - 12*CKM1x1*grqq**2*MW**2*sdc**2*complexconjugate(CKM1x1) + (3*cdc**2*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*cdc**2*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*cdc**2*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*cdc**2*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2 - (6*cdc*CKM1x1*ee*grqq*MD**2*sdc*complexconjugate(CKM1x1))/sw - (6*cdc*CKM1x1*ee*grqq*MU**2*sdc*complexconjugate(CKM1x1))/sw - (6*cdc*CKM1x1*ee*grqq*MD**4*sdc*complexconjugate(CKM1x1))/(MW**2*sw) + (12*cdc*CKM1x1*ee*grqq*MD**2*MU**2*sdc*complexconjugate(CKM1x1))/(MW**2*sw) - (6*cdc*CKM1x1*ee*grqq*MU**4*sdc*complexconjugate(CKM1x1))/(MW**2*sw) + (12*cdc*CKM1x1*ee*grqq*MW**2*sdc*complexconjugate(CKM1x1))/sw)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'((6*CKM1x2*grqq**2*MS**2*sdc**2*complexconjugate(CKM1x2) + 6*CKM1x2*grqq**2*MU**2*sdc**2*complexconjugate(CKM1x2) + (6*CKM1x2*grqq**2*MS**4*sdc**2*complexconjugate(CKM1x2))/MW**2 - (12*CKM1x2*grqq**2*MS**2*MU**2*sdc**2*complexconjugate(CKM1x2))/MW**2 + (6*CKM1x2*grqq**2*MU**4*sdc**2*complexconjugate(CKM1x2))/MW**2 - 12*CKM1x2*grqq**2*MW**2*sdc**2*complexconjugate(CKM1x2) + (3*cdc**2*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*cdc**2*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*cdc**2*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*cdc**2*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2 - (6*cdc*CKM1x2*ee*grqq*MS**2*sdc*complexconjugate(CKM1x2))/sw - (6*cdc*CKM1x2*ee*grqq*MU**2*sdc*complexconjugate(CKM1x2))/sw - (6*cdc*CKM1x2*ee*grqq*MS**4*sdc*complexconjugate(CKM1x2))/(MW**2*sw) + (12*cdc*CKM1x2*ee*grqq*MS**2*MU**2*sdc*complexconjugate(CKM1x2))/(MW**2*sw) - (6*cdc*CKM1x2*ee*grqq*MU**4*sdc*complexconjugate(CKM1x2))/(MW**2*sw) + (12*cdc*CKM1x2*ee*grqq*MW**2*sdc*complexconjugate(CKM1x2))/sw)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'((-6*CKM2x3*grqq**2*MB**2*sdc**2*complexconjugate(CKM2x3) - 6*CKM2x3*grqq**2*MC**2*sdc**2*complexconjugate(CKM2x3) - (6*CKM2x3*grqq**2*MB**4*sdc**2*complexconjugate(CKM2x3))/MW**2 + (12*CKM2x3*grqq**2*MB**2*MC**2*sdc**2*complexconjugate(CKM2x3))/MW**2 - (6*CKM2x3*grqq**2*MC**4*sdc**2*complexconjugate(CKM2x3))/MW**2 + 12*CKM2x3*grqq**2*MW**2*sdc**2*complexconjugate(CKM2x3) - (3*cdc**2*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*cdc**2*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*cdc**2*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2 + (6*cdc*CKM2x3*ee*grqq*MB**2*sdc*complexconjugate(CKM2x3))/sw + (6*cdc*CKM2x3*ee*grqq*MC**2*sdc*complexconjugate(CKM2x3))/sw + (6*cdc*CKM2x3*ee*grqq*MB**4*sdc*complexconjugate(CKM2x3))/(MW**2*sw) - (12*cdc*CKM2x3*ee*grqq*MB**2*MC**2*sdc*complexconjugate(CKM2x3))/(MW**2*sw) + (6*cdc*CKM2x3*ee*grqq*MC**4*sdc*complexconjugate(CKM2x3))/(MW**2*sw) - (12*cdc*CKM2x3*ee*grqq*MW**2*sdc*complexconjugate(CKM2x3))/sw)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'((-6*CKM2x1*grqq**2*MC**2*sdc**2*complexconjugate(CKM2x1) - 6*CKM2x1*grqq**2*MD**2*sdc**2*complexconjugate(CKM2x1) - (6*CKM2x1*grqq**2*MC**4*sdc**2*complexconjugate(CKM2x1))/MW**2 + (12*CKM2x1*grqq**2*MC**2*MD**2*sdc**2*complexconjugate(CKM2x1))/MW**2 - (6*CKM2x1*grqq**2*MD**4*sdc**2*complexconjugate(CKM2x1))/MW**2 + 12*CKM2x1*grqq**2*MW**2*sdc**2*complexconjugate(CKM2x1) - (3*cdc**2*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*cdc**2*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*cdc**2*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2 + (6*cdc*CKM2x1*ee*grqq*MC**2*sdc*complexconjugate(CKM2x1))/sw + (6*cdc*CKM2x1*ee*grqq*MD**2*sdc*complexconjugate(CKM2x1))/sw + (6*cdc*CKM2x1*ee*grqq*MC**4*sdc*complexconjugate(CKM2x1))/(MW**2*sw) - (12*cdc*CKM2x1*ee*grqq*MC**2*MD**2*sdc*complexconjugate(CKM2x1))/(MW**2*sw) + (6*cdc*CKM2x1*ee*grqq*MD**4*sdc*complexconjugate(CKM2x1))/(MW**2*sw) - (12*cdc*CKM2x1*ee*grqq*MW**2*sdc*complexconjugate(CKM2x1))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'((-6*CKM2x2*grqq**2*MC**2*sdc**2*complexconjugate(CKM2x2) - 6*CKM2x2*grqq**2*MS**2*sdc**2*complexconjugate(CKM2x2) - (6*CKM2x2*grqq**2*MC**4*sdc**2*complexconjugate(CKM2x2))/MW**2 + (12*CKM2x2*grqq**2*MC**2*MS**2*sdc**2*complexconjugate(CKM2x2))/MW**2 - (6*CKM2x2*grqq**2*MS**4*sdc**2*complexconjugate(CKM2x2))/MW**2 + 12*CKM2x2*grqq**2*MW**2*sdc**2*complexconjugate(CKM2x2) - (3*cdc**2*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*cdc**2*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*cdc**2*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2 + (6*cdc*CKM2x2*ee*grqq*MC**2*sdc*complexconjugate(CKM2x2))/sw + (6*cdc*CKM2x2*ee*grqq*MS**2*sdc*complexconjugate(CKM2x2))/sw + (6*cdc*CKM2x2*ee*grqq*MC**4*sdc*complexconjugate(CKM2x2))/(MW**2*sw) - (12*cdc*CKM2x2*ee*grqq*MC**2*MS**2*sdc*complexconjugate(CKM2x2))/(MW**2*sw) + (6*cdc*CKM2x2*ee*grqq*MS**4*sdc*complexconjugate(CKM2x2))/(MW**2*sw) - (12*cdc*CKM2x2*ee*grqq*MW**2*sdc*complexconjugate(CKM2x2))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.H,P.rho__plus__):'(((5*cdc**2*grhom**4*sdc**2*vev**2)/8. - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2) - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*MW**2) + (cdc**2*grhom**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2) + (cdc**2*grhom**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2) + (cdc**2*grhom**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2) + (5*cdc**2*ee**4*sdc**2*vev**2)/(8.*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*MW**2*sw**4) + (cdc**2*ee**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2*sw**4) + (cdc**2*ee**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2*sw**4) + (cdc**2*ee**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2*sw**4) - (5*cdc**3*ee**3*grho*sdc*vev**2)/(4.*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*MW**2*sw**3) - (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw**3) - (cdc**3*ee**3*grho*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw**3) - (cdc**3*ee**3*grho*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc*ee**3*grho*sdc**3*vev**2)/(4.*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*MW**2*sw**3) + (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw**3) + (cdc*ee**3*grho*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw**3) + (cdc*ee**3*grho*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc**4*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MH**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (cdc**4*ee**2*grho**2*Mrhop**2*vev**2)/(16.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MW**2*vev**2)/(16.*Mrhop**2*sw**2) - (5*cdc**2*ee**2*grho**2*sdc**2*vev**2)/(4.*sw**2) - (5*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(4.*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grho**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) + (5*ee**2*grho**2*sdc**4*vev**2)/(8.*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*Mrhop**2*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*MW**2*sw**2) + (ee**2*grho**2*MH**4*sdc**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (ee**2*grho**2*Mrhop**2*sdc**4*vev**2)/(16.*MW**2*sw**2) + (ee**2*grho**2*MW**2*sdc**4*vev**2)/(16.*Mrhop**2*sw**2) + (5*cdc**3*ee*grho*grhom**2*sdc*vev**2)/(4.*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw) + (cdc**3*ee*grho*grhom**2*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw) - (5*cdc*ee*grho*grhom**2*sdc**3*vev**2)/(4.*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*MW**2*sw) - (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw) - (cdc*ee*grho*grhom**2*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw) - (cdc*ee*grho*grhom**2*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw))*cmath.sqrt(MH**4 - 2*MH**2*Mrhop**2 + Mrhop**4 - 2*MH**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.rho__plus__,P.Z):'(((-8*cdc**4*ee**2*Mrhop**2*sdn**2)/sw**2 + (2*cdc**4*ee**2*Mrhop**4*sdn**2)/(MW**2*sw**2) - (8*cdc**4*ee**2*MW**2*sdn**2)/sw**2 + (2*cdc**4*ee**2*MW**4*sdn**2)/(Mrhop**2*sw**2) + (2*cdc**4*ee**2*Mrhop**4*sdn**2)/(MZ**2*sw**2) + (cdc**4*ee**2*Mrhop**6*sdn**2)/(4.*MW**2*MZ**2*sw**2) - (9*cdc**4*ee**2*Mrhop**2*MW**2*sdn**2)/(2.*MZ**2*sw**2) + (2*cdc**4*ee**2*MW**4*sdn**2)/(MZ**2*sw**2) + (cdc**4*ee**2*MW**6*sdn**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*cdc**4*ee**2*MZ**2*sdn**2)/sw**2 - (9*cdc**4*ee**2*Mrhop**2*MZ**2*sdn**2)/(2.*MW**2*sw**2) - (9*cdc**4*ee**2*MW**2*MZ**2*sdn**2)/(2.*Mrhop**2*sw**2) + (2*cdc**4*ee**2*MZ**4*sdn**2)/(Mrhop**2*sw**2) + (2*cdc**4*ee**2*MZ**4*sdn**2)/(MW**2*sw**2) + (cdc**4*ee**2*MZ**6*sdn**2)/(4.*Mrhop**2*MW**2*sw**2) + (16*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 - (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MW**2*sw**2) + (16*cdc**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MZ**2*sw**2) - (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(2.*MW**2*MZ**2*sw**2) + (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/(MZ**2*sw**2) - (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/(MZ**2*sw**2) - (cdc**2*ee**2*MW**6*sdc**2*sdn**2)/(2.*Mrhop**2*MZ**2*sw**2) + (16*cdc**2*ee**2*MZ**2*sdc**2*sdn**2)/sw**2 + (9*cdc**2*ee**2*Mrhop**2*MZ**2*sdc**2*sdn**2)/(MW**2*sw**2) + (9*cdc**2*ee**2*MW**2*MZ**2*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(MW**2*sw**2) - (cdc**2*ee**2*MZ**6*sdc**2*sdn**2)/(2.*Mrhop**2*MW**2*sw**2) - (8*ee**2*Mrhop**2*sdc**4*sdn**2)/sw**2 + (2*ee**2*Mrhop**4*sdc**4*sdn**2)/(MW**2*sw**2) - (8*ee**2*MW**2*sdc**4*sdn**2)/sw**2 + (2*ee**2*MW**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) + (2*ee**2*Mrhop**4*sdc**4*sdn**2)/(MZ**2*sw**2) + (ee**2*Mrhop**6*sdc**4*sdn**2)/(4.*MW**2*MZ**2*sw**2) - (9*ee**2*Mrhop**2*MW**2*sdc**4*sdn**2)/(2.*MZ**2*sw**2) + (2*ee**2*MW**4*sdc**4*sdn**2)/(MZ**2*sw**2) + (ee**2*MW**6*sdc**4*sdn**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*ee**2*MZ**2*sdc**4*sdn**2)/sw**2 - (9*ee**2*Mrhop**2*MZ**2*sdc**4*sdn**2)/(2.*MW**2*sw**2) - (9*ee**2*MW**2*MZ**2*sdc**4*sdn**2)/(2.*Mrhop**2*sw**2) + (2*ee**2*MZ**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) + (2*ee**2*MZ**4*sdc**4*sdn**2)/(MW**2*sw**2) + (ee**2*MZ**6*sdc**4*sdn**2)/(4.*Mrhop**2*MW**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MW**2 + MW**4 - 2*Mrhop**2*MZ**2 - 2*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.rho0,P.rho__plus__):'(((-8*cdc**4*cdn**2*ee**2*Mrho0**2)/sw**2 + (2*cdc**4*cdn**2*ee**2*Mrho0**4)/(Mrhop**2*sw**2) - (8*cdc**4*cdn**2*ee**2*Mrhop**2)/sw**2 + (2*cdc**4*cdn**2*ee**2*Mrhop**4)/(Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*Mrho0**4)/(MW**2*sw**2) + (cdc**4*cdn**2*ee**2*Mrho0**6)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdc**4*cdn**2*ee**2*Mrho0**2*Mrhop**2)/(2.*MW**2*sw**2) + (2*cdc**4*cdn**2*ee**2*Mrhop**4)/(MW**2*sw**2) + (cdc**4*cdn**2*ee**2*Mrhop**6)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdc**4*cdn**2*ee**2*MW**2)/sw**2 - (9*cdc**4*cdn**2*ee**2*Mrho0**2*MW**2)/(2.*Mrhop**2*sw**2) - (9*cdc**4*cdn**2*ee**2*Mrhop**2*MW**2)/(2.*Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*MW**4)/(Mrho0**2*sw**2) + (2*cdc**4*cdn**2*ee**2*MW**4)/(Mrhop**2*sw**2) + (cdc**4*cdn**2*ee**2*MW**6)/(4.*Mrho0**2*Mrhop**2*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrho0**2*sdc**2)/sw**2 - (4*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(Mrhop**2*sw**2) + (16*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2)/sw**2 - (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*Mrho0**4*sdc**2)/(MW**2*sw**2) - (cdc**2*cdn**2*ee**2*Mrho0**6*sdc**2)/(2.*Mrhop**2*MW**2*sw**2) + (9*cdc**2*cdn**2*ee**2*Mrho0**2*Mrhop**2*sdc**2)/(MW**2*sw**2) - (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/(MW**2*sw**2) - (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2)/(2.*Mrho0**2*MW**2*sw**2) + (16*cdc**2*cdn**2*ee**2*MW**2*sdc**2)/sw**2 + (9*cdc**2*cdn**2*ee**2*Mrho0**2*MW**2*sdc**2)/(Mrhop**2*sw**2) + (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/(Mrho0**2*sw**2) - (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/(Mrhop**2*sw**2) - (cdc**2*cdn**2*ee**2*MW**6*sdc**2)/(2.*Mrho0**2*Mrhop**2*sw**2) - (8*cdn**2*ee**2*Mrho0**2*sdc**4)/sw**2 + (2*cdn**2*ee**2*Mrho0**4*sdc**4)/(Mrhop**2*sw**2) - (8*cdn**2*ee**2*Mrhop**2*sdc**4)/sw**2 + (2*cdn**2*ee**2*Mrhop**4*sdc**4)/(Mrho0**2*sw**2) + (2*cdn**2*ee**2*Mrho0**4*sdc**4)/(MW**2*sw**2) + (cdn**2*ee**2*Mrho0**6*sdc**4)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdn**2*ee**2*Mrho0**2*Mrhop**2*sdc**4)/(2.*MW**2*sw**2) + (2*cdn**2*ee**2*Mrhop**4*sdc**4)/(MW**2*sw**2) + (cdn**2*ee**2*Mrhop**6*sdc**4)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdn**2*ee**2*MW**2*sdc**4)/sw**2 - (9*cdn**2*ee**2*Mrho0**2*MW**2*sdc**4)/(2.*Mrhop**2*sw**2) - (9*cdn**2*ee**2*Mrhop**2*MW**2*sdc**4)/(2.*Mrho0**2*sw**2) + (2*cdn**2*ee**2*MW**4*sdc**4)/(Mrho0**2*sw**2) + (2*cdn**2*ee**2*MW**4*sdc**4)/(Mrhop**2*sw**2) + (cdn**2*ee**2*MW**6*sdc**4)/(4.*Mrho0**2*Mrhop**2*sw**2))*cmath.sqrt(Mrho0**4 - 2*Mrho0**2*Mrhop**2 + Mrhop**4 - 2*Mrho0**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*cdc**2*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*cdc**2*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*cdc**2*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*cdc**2*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*cdc**2*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*cdc**2*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*cdc**2*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*cdc**2*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*cdc**2*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'((-6*CKM1x3*grqq**2*MB**2*sdc**2*complexconjugate(CKM1x3) - 6*CKM1x3*grqq**2*MU**2*sdc**2*complexconjugate(CKM1x3) - (6*CKM1x3*grqq**2*MB**4*sdc**2*complexconjugate(CKM1x3))/MW**2 + (12*CKM1x3*grqq**2*MB**2*MU**2*sdc**2*complexconjugate(CKM1x3))/MW**2 - (6*CKM1x3*grqq**2*MU**4*sdc**2*complexconjugate(CKM1x3))/MW**2 + 12*CKM1x3*grqq**2*MW**2*sdc**2*complexconjugate(CKM1x3) - (3*cdc**2*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*cdc**2*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*cdc**2*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2 + (6*cdc*CKM1x3*ee*grqq*MB**2*sdc*complexconjugate(CKM1x3))/sw + (6*cdc*CKM1x3*ee*grqq*MU**2*sdc*complexconjugate(CKM1x3))/sw + (6*cdc*CKM1x3*ee*grqq*MB**4*sdc*complexconjugate(CKM1x3))/(MW**2*sw) - (12*cdc*CKM1x3*ee*grqq*MB**2*MU**2*sdc*complexconjugate(CKM1x3))/(MW**2*sw) + (6*cdc*CKM1x3*ee*grqq*MU**4*sdc*complexconjugate(CKM1x3))/(MW**2*sw) - (12*cdc*CKM1x3*ee*grqq*MW**2*sdc*complexconjugate(CKM1x3))/sw)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'((-6*CKM1x1*grqq**2*MD**2*sdc**2*complexconjugate(CKM1x1) - 6*CKM1x1*grqq**2*MU**2*sdc**2*complexconjugate(CKM1x1) - (6*CKM1x1*grqq**2*MD**4*sdc**2*complexconjugate(CKM1x1))/MW**2 + (12*CKM1x1*grqq**2*MD**2*MU**2*sdc**2*complexconjugate(CKM1x1))/MW**2 - (6*CKM1x1*grqq**2*MU**4*sdc**2*complexconjugate(CKM1x1))/MW**2 + 12*CKM1x1*grqq**2*MW**2*sdc**2*complexconjugate(CKM1x1) - (3*cdc**2*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*cdc**2*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*cdc**2*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2 + (6*cdc*CKM1x1*ee*grqq*MD**2*sdc*complexconjugate(CKM1x1))/sw + (6*cdc*CKM1x1*ee*grqq*MU**2*sdc*complexconjugate(CKM1x1))/sw + (6*cdc*CKM1x1*ee*grqq*MD**4*sdc*complexconjugate(CKM1x1))/(MW**2*sw) - (12*cdc*CKM1x1*ee*grqq*MD**2*MU**2*sdc*complexconjugate(CKM1x1))/(MW**2*sw) + (6*cdc*CKM1x1*ee*grqq*MU**4*sdc*complexconjugate(CKM1x1))/(MW**2*sw) - (12*cdc*CKM1x1*ee*grqq*MW**2*sdc*complexconjugate(CKM1x1))/sw)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'((-6*CKM1x2*grqq**2*MS**2*sdc**2*complexconjugate(CKM1x2) - 6*CKM1x2*grqq**2*MU**2*sdc**2*complexconjugate(CKM1x2) - (6*CKM1x2*grqq**2*MS**4*sdc**2*complexconjugate(CKM1x2))/MW**2 + (12*CKM1x2*grqq**2*MS**2*MU**2*sdc**2*complexconjugate(CKM1x2))/MW**2 - (6*CKM1x2*grqq**2*MU**4*sdc**2*complexconjugate(CKM1x2))/MW**2 + 12*CKM1x2*grqq**2*MW**2*sdc**2*complexconjugate(CKM1x2) - (3*cdc**2*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*cdc**2*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*cdc**2*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2 + (6*cdc*CKM1x2*ee*grqq*MS**2*sdc*complexconjugate(CKM1x2))/sw + (6*cdc*CKM1x2*ee*grqq*MU**2*sdc*complexconjugate(CKM1x2))/sw + (6*cdc*CKM1x2*ee*grqq*MS**4*sdc*complexconjugate(CKM1x2))/(MW**2*sw) - (12*cdc*CKM1x2*ee*grqq*MS**2*MU**2*sdc*complexconjugate(CKM1x2))/(MW**2*sw) + (6*cdc*CKM1x2*ee*grqq*MU**4*sdc*complexconjugate(CKM1x2))/(MW**2*sw) - (12*cdc*CKM1x2*ee*grqq*MW**2*sdc*complexconjugate(CKM1x2))/sw)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-2*grll**2*Me**2*sdc**2 - (2*grll**2*Me**4*sdc**2)/MW**2 + 4*grll**2*MW**2*sdc**2 - (cdc**2*ee**2*Me**2)/(2.*sw**2) - (cdc**2*ee**2*Me**4)/(2.*MW**2*sw**2) + (cdc**2*ee**2*MW**2)/sw**2 + (2*cdc*ee*grll*Me**2*sdc)/sw + (2*cdc*ee*grll*Me**4*sdc)/(MW**2*sw) - (4*cdc*ee*grll*MW**2*sdc)/sw))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-2*grll**2*MMU**2*sdc**2 - (2*grll**2*MMU**4*sdc**2)/MW**2 + 4*grll**2*MW**2*sdc**2 - (cdc**2*ee**2*MMU**2)/(2.*sw**2) - (cdc**2*ee**2*MMU**4)/(2.*MW**2*sw**2) + (cdc**2*ee**2*MW**2)/sw**2 + (2*cdc*ee*grll*MMU**2*sdc)/sw + (2*cdc*ee*grll*MMU**4*sdc)/(MW**2*sw) - (4*cdc*ee*grll*MW**2*sdc)/sw))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(cdc**2*ee**2*MTA**2)/(2.*sw**2) - (cdc**2*ee**2*MTA**4)/(2.*MW**2*sw**2) + (cdc**2*ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*cdn**2*ee**2*MB**2 + cdn**2*ee**2*MZ**2 - (3*cdn**2*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*cdn**2*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2) + (6*cdn*CKM1x3*cw*ee*grqq*MB**2*sdn*complexconjugate(CKM1x3))/sw - (6*cdn*CKM1x3*cw*ee*grqq*MZ**2*sdn*complexconjugate(CKM1x3))/sw + (14*cdn*CKM1x3*ee*grqq*MB**2*sdn*sw*complexconjugate(CKM1x3))/cw - (2*cdn*CKM1x3*ee*grqq*MZ**2*sdn*sw*complexconjugate(CKM1x3))/cw - 6*CKM1x3**2*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)**2 + 6*CKM1x3**2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)**2 + (6*cdn*CKM2x3*cw*ee*grqq*MB**2*sdn*complexconjugate(CKM2x3))/sw - (6*cdn*CKM2x3*cw*ee*grqq*MZ**2*sdn*complexconjugate(CKM2x3))/sw + (14*cdn*CKM2x3*ee*grqq*MB**2*sdn*sw*complexconjugate(CKM2x3))/cw - (2*cdn*CKM2x3*ee*grqq*MZ**2*sdn*sw*complexconjugate(CKM2x3))/cw - 12*CKM1x3*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x3) + 12*CKM1x3*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x3) - 6*CKM2x3**2*grqq**2*MB**2*sdn**2*complexconjugate(CKM2x3)**2 + 6*CKM2x3**2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x3)**2)*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.d__tilde__):'((-3*CKM1x1*CKM1x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - 3*CKM1x1*CKM1x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - (3*CKM1x1*CKM1x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 + (6*CKM1x1*CKM1x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 - (3*CKM1x1*CKM1x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 + 6*CKM1x1*CKM1x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - 3*CKM1x1*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - 3*CKM1x1*CKM2x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - (3*CKM1x1*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 + (6*CKM1x1*CKM2x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 - (3*CKM1x1*CKM2x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 + 6*CKM1x1*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - 3*CKM1x3*CKM2x1*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - 3*CKM1x3*CKM2x1*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - (3*CKM1x3*CKM2x1*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 + (6*CKM1x3*CKM2x1*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 - (3*CKM1x3*CKM2x1*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 + 6*CKM1x3*CKM2x1*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - 3*CKM2x1*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) - 3*CKM2x1*CKM2x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) - (3*CKM2x1*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 + (6*CKM2x1*CKM2x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 - (3*CKM2x1*CKM2x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 + 6*CKM2x1*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.s__tilde__):'((-3*CKM1x2*CKM1x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - 3*CKM1x2*CKM1x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - (3*CKM1x2*CKM1x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 + (6*CKM1x2*CKM1x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 - (3*CKM1x2*CKM1x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 + 6*CKM1x2*CKM1x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - 3*CKM1x2*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - 3*CKM1x2*CKM2x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - (3*CKM1x2*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 + (6*CKM1x2*CKM2x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 - (3*CKM1x2*CKM2x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 + 6*CKM1x2*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - 3*CKM1x3*CKM2x2*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - 3*CKM1x3*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - (3*CKM1x3*CKM2x2*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 + (6*CKM1x3*CKM2x2*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 - (3*CKM1x3*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 + 6*CKM1x3*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - 3*CKM2x2*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - 3*CKM2x2*CKM2x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - (3*CKM2x2*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 + (6*CKM2x2*CKM2x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 - (3*CKM2x2*CKM2x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 + 6*CKM2x2*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*cdn**2*ee**2*MC**2 - cdn**2*ee**2*MZ**2 - 6*grqq**2*MC**2*sdn**2 + 6*grqq**2*MZ**2*sdn**2 - (3*cdn**2*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (6*cdn*cw*ee*grqq*MC**2*sdn)/sw - (6*cdn*cw*ee*grqq*MZ**2*sdn)/sw + (22*cdn*ee*grqq*MC**2*sdn*sw)/cw + (2*cdn*ee*grqq*MZ**2*sdn*sw)/cw + (7*cdn**2*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.b__tilde__):'((-3*CKM1x1*CKM1x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - 3*CKM1x1*CKM1x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - (3*CKM1x1*CKM1x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 + (6*CKM1x1*CKM1x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 - (3*CKM1x1*CKM1x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3))/MZ**2 + 6*CKM1x1*CKM1x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x3) - 3*CKM1x1*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - 3*CKM1x1*CKM2x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - (3*CKM1x1*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 + (6*CKM1x1*CKM2x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 - (3*CKM1x1*CKM2x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1))/MZ**2 + 6*CKM1x1*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x1) - 3*CKM1x3*CKM2x1*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - 3*CKM1x3*CKM2x1*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - (3*CKM1x3*CKM2x1*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 + (6*CKM1x3*CKM2x1*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 - (3*CKM1x3*CKM2x1*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3))/MZ**2 + 6*CKM1x3*CKM2x1*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x3) - 3*CKM2x1*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) - 3*CKM2x1*CKM2x3*grqq**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3) - (3*CKM2x1*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 + (6*CKM2x1*CKM2x3*grqq**2*MB**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 - (3*CKM2x1*CKM2x3*grqq**2*MD**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))/MZ**2 + 6*CKM2x1*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZ**2 - 2*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*cdn**2*ee**2*MD**2 + cdn**2*ee**2*MZ**2 - (3*cdn**2*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*cdn**2*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2) + (6*cdn*CKM1x1*cw*ee*grqq*MD**2*sdn*complexconjugate(CKM1x1))/sw - (6*cdn*CKM1x1*cw*ee*grqq*MZ**2*sdn*complexconjugate(CKM1x1))/sw + (14*cdn*CKM1x1*ee*grqq*MD**2*sdn*sw*complexconjugate(CKM1x1))/cw - (2*cdn*CKM1x1*ee*grqq*MZ**2*sdn*sw*complexconjugate(CKM1x1))/cw - 6*CKM1x1**2*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)**2 + 6*CKM1x1**2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)**2 + (6*cdn*CKM2x1*cw*ee*grqq*MD**2*sdn*complexconjugate(CKM2x1))/sw - (6*cdn*CKM2x1*cw*ee*grqq*MZ**2*sdn*complexconjugate(CKM2x1))/sw + (14*cdn*CKM2x1*ee*grqq*MD**2*sdn*sw*complexconjugate(CKM2x1))/cw - (2*cdn*CKM2x1*ee*grqq*MZ**2*sdn*sw*complexconjugate(CKM2x1))/cw - 12*CKM1x1*CKM2x1*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x1) + 12*CKM1x1*CKM2x1*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x1) - 6*CKM2x1**2*grqq**2*MD**2*sdn**2*complexconjugate(CKM2x1)**2 + 6*CKM2x1**2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x1)**2)*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.s__tilde__):'((-3*CKM1x1*CKM1x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - 3*CKM1x1*CKM1x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - (3*CKM1x1*CKM1x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 + (6*CKM1x1*CKM1x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 - (3*CKM1x1*CKM1x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 + 6*CKM1x1*CKM1x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - 3*CKM1x1*CKM2x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - 3*CKM1x1*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - (3*CKM1x1*CKM2x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 + (6*CKM1x1*CKM2x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 - (3*CKM1x1*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 + 6*CKM1x1*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - 3*CKM1x2*CKM2x1*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - 3*CKM1x2*CKM2x1*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - (3*CKM1x2*CKM2x1*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 + (6*CKM1x2*CKM2x1*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 - (3*CKM1x2*CKM2x1*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 + 6*CKM1x2*CKM2x1*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - 3*CKM2x1*CKM2x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - 3*CKM2x1*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - (3*CKM2x1*CKM2x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 + (6*CKM2x1*CKM2x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 - (3*CKM2x1*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 + 6*CKM2x1*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*cdn**2*ee**2*Me**2 - cdn**2*ee**2*MZ**2 - 2*grll**2*Me**2*sdn**2 + 2*grll**2*MZ**2*sdn**2 - (cdn**2*cw**2*ee**2*Me**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (2*cdn*cw*ee*grll*Me**2*sdn)/sw - (2*cdn*cw*ee*grll*MZ**2*sdn)/sw + (10*cdn*ee*grll*Me**2*sdn*sw)/cw + (2*cdn*ee*grll*MZ**2*sdn*sw)/cw + (7*cdn**2*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.H,P.rho0):'(((5*cdn**4*ee**2*grho**2*vev**2)/4. - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*vev**2)/(8.*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*vev**2)/(8.*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*vev**2)/(8.*Mrho0**2) + (15*cdn**2*ee**4*sdn**2*vev**2)/4. - (5*cdn**2*ee**2*grho**2*sdn**2*vev**2)/2. - (5*cdn**2*ee**2*grhom**2*sdn**2*vev**2)/2. + (5*cdn**2*grhom**4*sdn**2*vev**2)/8. - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2) - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*MZ**2) + (3*cdn**2*ee**4*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) + (cdn**2*grhom**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2) + (3*cdn**2*ee**4*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*grhom**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2) + (3*cdn**2*ee**4*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*grhom**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2) + (5*ee**2*grho**2*sdn**4*vev**2)/4. - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*vev**2)/(8.*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(8.*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*vev**2)/(8.*Mrho0**2) + (5*cdn**2*cw**4*ee**4*sdn**2*vev**2)/(8.*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2*sw**4) - (5*cdn**3*cw**3*ee**3*grho*sdn*vev**2)/(4.*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn*cw**3*ee**3*grho*sdn**3*vev**2)/(4.*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn**4*cw**2*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MH**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*Mrho0**2*vev**2)/(16.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MZ**2*vev**2)/(16.*Mrho0**2*sw**2) + (5*cdn**2*cw**2*ee**4*sdn**2*vev**2)/(2.*sw**2) - (5*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/(4.*sw**2) - (5*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(4.*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) + (5*cw**2*ee**2*grho**2*sdn**4*vev**2)/(8.*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*Mrho0**2*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MH**4*sdn**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cw**2*ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(16.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MZ**2*sdn**4*vev**2)/(16.*Mrho0**2*sw**2) - (15*cdn**3*cw*ee**3*grho*sdn*vev**2)/(4.*sw) + (5*cdn**3*cw*ee*grho*grhom**2*sdn*vev**2)/(4.*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (15*cdn*cw*ee**3*grho*sdn**3*vev**2)/(4.*sw) - (5*cdn*cw*ee*grho*grhom**2*sdn**3*vev**2)/(4.*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (3*cdn*cw*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (cdn*cw*ee*grho*grhom**2*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (15*cdn**3*ee**3*grho*sdn*sw*vev**2)/(4.*cw) + (5*cdn**3*ee*grho*grhom**2*sdn*sw*vev**2)/(4.*cw) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (cdn**3*ee*grho*grhom**2*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (3*cdn**3*ee**3*grho*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) + (cdn**3*ee*grho*grhom**2*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (cdn**3*ee*grho*grhom**2*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (15*cdn*ee**3*grho*sdn**3*sw*vev**2)/(4.*cw) - (5*cdn*ee*grho*grhom**2*sdn**3*sw*vev**2)/(4.*cw) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (3*cdn*ee**3*grho*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (cdn*ee*grho*grhom**2*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (3*cdn*ee**3*grho*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) - (cdn*ee*grho*grhom**2*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) + (3*cdn*ee**3*grho*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) - (cdn*ee*grho*grhom**2*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) + (5*cdn**4*ee**2*grho**2*sw**2*vev**2)/(8.*cw**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*sw**2*vev**2)/(16.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*sw**2*vev**2)/(16.*cw**2*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**2*vev**2)/(2.*cw**2) - (5*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (5*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) + (5*ee**2*grho**2*sdn**4*sw**2*vev**2)/(8.*cw**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*sw**2*vev**2)/(16.*cw**2*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2) - (5*cdn**3*ee**3*grho*sdn*sw**3*vev**2)/(4.*cw**3) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*Mrho0**2) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MH**4*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) - (cdn**3*ee**3*grho*Mrho0**2*sdn*sw**3*vev**2)/(8.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MZ**2*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn*ee**3*grho*sdn**3*sw**3*vev**2)/(4.*cw**3) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*Mrho0**2) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*MZ**2) + (cdn*ee**3*grho*MH**4*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) + (cdn*ee**3*grho*Mrho0**2*sdn**3*sw**3*vev**2)/(8.*cw**3*MZ**2) + (cdn*ee**3*grho*MZ**2*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**4*vev**2)/(8.*cw**4) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**4*vev**2)/(16.*cw**4*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2))*cmath.sqrt(MH**4 - 2*MH**2*Mrho0**2 + Mrho0**4 - 2*MH**2*MZ**2 - 2*Mrho0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*cdn**2*ee**2*MMU**2 - cdn**2*ee**2*MZ**2 - 2*grll**2*MMU**2*sdn**2 + 2*grll**2*MZ**2*sdn**2 - (cdn**2*cw**2*ee**2*MMU**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (2*cdn*cw*ee*grll*MMU**2*sdn)/sw - (2*cdn*cw*ee*grll*MZ**2*sdn)/sw + (10*cdn*ee*grll*MMU**2*sdn*sw)/cw + (2*cdn*ee*grll*MZ**2*sdn*sw)/cw + (7*cdn**2*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.rho__plus__,P.W__minus__):'(((-8*cdc**4*ee**2*Mrhop**2*sdn**2)/sw**2 + (2*cdc**4*ee**2*Mrhop**4*sdn**2)/(MW**2*sw**2) - (8*cdc**4*ee**2*MW**2*sdn**2)/sw**2 + (2*cdc**4*ee**2*MW**4*sdn**2)/(Mrhop**2*sw**2) + (2*cdc**4*ee**2*Mrhop**4*sdn**2)/(MZ**2*sw**2) + (cdc**4*ee**2*Mrhop**6*sdn**2)/(4.*MW**2*MZ**2*sw**2) - (9*cdc**4*ee**2*Mrhop**2*MW**2*sdn**2)/(2.*MZ**2*sw**2) + (2*cdc**4*ee**2*MW**4*sdn**2)/(MZ**2*sw**2) + (cdc**4*ee**2*MW**6*sdn**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*cdc**4*ee**2*MZ**2*sdn**2)/sw**2 - (9*cdc**4*ee**2*Mrhop**2*MZ**2*sdn**2)/(2.*MW**2*sw**2) - (9*cdc**4*ee**2*MW**2*MZ**2*sdn**2)/(2.*Mrhop**2*sw**2) + (2*cdc**4*ee**2*MZ**4*sdn**2)/(Mrhop**2*sw**2) + (2*cdc**4*ee**2*MZ**4*sdn**2)/(MW**2*sw**2) + (cdc**4*ee**2*MZ**6*sdn**2)/(4.*Mrhop**2*MW**2*sw**2) + (16*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 - (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MW**2*sw**2) + (16*cdc**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MZ**2*sw**2) - (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(2.*MW**2*MZ**2*sw**2) + (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/(MZ**2*sw**2) - (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/(MZ**2*sw**2) - (cdc**2*ee**2*MW**6*sdc**2*sdn**2)/(2.*Mrhop**2*MZ**2*sw**2) + (16*cdc**2*ee**2*MZ**2*sdc**2*sdn**2)/sw**2 + (9*cdc**2*ee**2*Mrhop**2*MZ**2*sdc**2*sdn**2)/(MW**2*sw**2) + (9*cdc**2*ee**2*MW**2*MZ**2*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(MW**2*sw**2) - (cdc**2*ee**2*MZ**6*sdc**2*sdn**2)/(2.*Mrhop**2*MW**2*sw**2) - (8*ee**2*Mrhop**2*sdc**4*sdn**2)/sw**2 + (2*ee**2*Mrhop**4*sdc**4*sdn**2)/(MW**2*sw**2) - (8*ee**2*MW**2*sdc**4*sdn**2)/sw**2 + (2*ee**2*MW**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) + (2*ee**2*Mrhop**4*sdc**4*sdn**2)/(MZ**2*sw**2) + (ee**2*Mrhop**6*sdc**4*sdn**2)/(4.*MW**2*MZ**2*sw**2) - (9*ee**2*Mrhop**2*MW**2*sdc**4*sdn**2)/(2.*MZ**2*sw**2) + (2*ee**2*MW**4*sdc**4*sdn**2)/(MZ**2*sw**2) + (ee**2*MW**6*sdc**4*sdn**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*ee**2*MZ**2*sdc**4*sdn**2)/sw**2 - (9*ee**2*Mrhop**2*MZ**2*sdc**4*sdn**2)/(2.*MW**2*sw**2) - (9*ee**2*MW**2*MZ**2*sdc**4*sdn**2)/(2.*Mrhop**2*sw**2) + (2*ee**2*MZ**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) + (2*ee**2*MZ**4*sdc**4*sdn**2)/(MW**2*sw**2) + (ee**2*MZ**6*sdc**4*sdn**2)/(4.*Mrhop**2*MW**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MW**2 + MW**4 - 2*Mrhop**2*MZ**2 - 2*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.rho__minus__,P.rho__plus__):'(((-12*cdc**4*cdn**2*cw**2*ee**2*Mrhop**2)/sw**2 - (17*cdc**4*cdn**2*cw**2*ee**2*MZ**2)/sw**2 + (4*cdc**4*cdn**2*cw**2*ee**2*MZ**4)/(Mrhop**2*sw**2) + (cdc**4*cdn**2*cw**2*ee**2*MZ**6)/(4.*Mrhop**4*sw**2) - (24*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*sdc**2)/sw**2 - (34*cdc**2*cdn**2*cw**2*ee**2*MZ**2*sdc**2)/sw**2 + (8*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(Mrhop**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MZ**6*sdc**2)/(2.*Mrhop**4*sw**2) - (12*cdn**2*cw**2*ee**2*Mrhop**2*sdc**4)/sw**2 - (17*cdn**2*cw**2*ee**2*MZ**2*sdc**4)/sw**2 + (4*cdn**2*cw**2*ee**2*MZ**4*sdc**4)/(Mrhop**2*sw**2) + (cdn**2*cw**2*ee**2*MZ**6*sdc**4)/(4.*Mrhop**4*sw**2) + (48*cdc**3*cdn*cw*ee**2*Mrhop**2*sdc*sdn)/sw**2 + (68*cdc**3*cdn*cw*ee**2*MZ**2*sdc*sdn)/sw**2 - (16*cdc**3*cdn*cw*ee**2*MZ**4*sdc*sdn)/(Mrhop**2*sw**2) - (cdc**3*cdn*cw*ee**2*MZ**6*sdc*sdn)/(Mrhop**4*sw**2) + (48*cdc*cdn*cw*ee**2*Mrhop**2*sdc**3*sdn)/sw**2 + (68*cdc*cdn*cw*ee**2*MZ**2*sdc**3*sdn)/sw**2 - (16*cdc*cdn*cw*ee**2*MZ**4*sdc**3*sdn)/(Mrhop**2*sw**2) - (cdc*cdn*cw*ee**2*MZ**6*sdc**3*sdn)/(Mrhop**4*sw**2) - (48*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 - (68*cdc**2*ee**2*MZ**2*sdc**2*sdn**2)/sw**2 + (16*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) + (cdc**2*ee**2*MZ**6*sdc**2*sdn**2)/(Mrhop**4*sw**2))*cmath.sqrt(-4*Mrhop**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.rho__minus__,P.W__plus__):'(((-8*cdc**4*ee**2*Mrhop**2*sdn**2)/sw**2 + (2*cdc**4*ee**2*Mrhop**4*sdn**2)/(MW**2*sw**2) - (8*cdc**4*ee**2*MW**2*sdn**2)/sw**2 + (2*cdc**4*ee**2*MW**4*sdn**2)/(Mrhop**2*sw**2) + (2*cdc**4*ee**2*Mrhop**4*sdn**2)/(MZ**2*sw**2) + (cdc**4*ee**2*Mrhop**6*sdn**2)/(4.*MW**2*MZ**2*sw**2) - (9*cdc**4*ee**2*Mrhop**2*MW**2*sdn**2)/(2.*MZ**2*sw**2) + (2*cdc**4*ee**2*MW**4*sdn**2)/(MZ**2*sw**2) + (cdc**4*ee**2*MW**6*sdn**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*cdc**4*ee**2*MZ**2*sdn**2)/sw**2 - (9*cdc**4*ee**2*Mrhop**2*MZ**2*sdn**2)/(2.*MW**2*sw**2) - (9*cdc**4*ee**2*MW**2*MZ**2*sdn**2)/(2.*Mrhop**2*sw**2) + (2*cdc**4*ee**2*MZ**4*sdn**2)/(Mrhop**2*sw**2) + (2*cdc**4*ee**2*MZ**4*sdn**2)/(MW**2*sw**2) + (cdc**4*ee**2*MZ**6*sdn**2)/(4.*Mrhop**2*MW**2*sw**2) + (16*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 - (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MW**2*sw**2) + (16*cdc**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MZ**2*sw**2) - (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(2.*MW**2*MZ**2*sw**2) + (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/(MZ**2*sw**2) - (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/(MZ**2*sw**2) - (cdc**2*ee**2*MW**6*sdc**2*sdn**2)/(2.*Mrhop**2*MZ**2*sw**2) + (16*cdc**2*ee**2*MZ**2*sdc**2*sdn**2)/sw**2 + (9*cdc**2*ee**2*Mrhop**2*MZ**2*sdc**2*sdn**2)/(MW**2*sw**2) + (9*cdc**2*ee**2*MW**2*MZ**2*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (4*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(MW**2*sw**2) - (cdc**2*ee**2*MZ**6*sdc**2*sdn**2)/(2.*Mrhop**2*MW**2*sw**2) - (8*ee**2*Mrhop**2*sdc**4*sdn**2)/sw**2 + (2*ee**2*Mrhop**4*sdc**4*sdn**2)/(MW**2*sw**2) - (8*ee**2*MW**2*sdc**4*sdn**2)/sw**2 + (2*ee**2*MW**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) + (2*ee**2*Mrhop**4*sdc**4*sdn**2)/(MZ**2*sw**2) + (ee**2*Mrhop**6*sdc**4*sdn**2)/(4.*MW**2*MZ**2*sw**2) - (9*ee**2*Mrhop**2*MW**2*sdc**4*sdn**2)/(2.*MZ**2*sw**2) + (2*ee**2*MW**4*sdc**4*sdn**2)/(MZ**2*sw**2) + (ee**2*MW**6*sdc**4*sdn**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*ee**2*MZ**2*sdc**4*sdn**2)/sw**2 - (9*ee**2*Mrhop**2*MZ**2*sdc**4*sdn**2)/(2.*MW**2*sw**2) - (9*ee**2*MW**2*MZ**2*sdc**4*sdn**2)/(2.*Mrhop**2*sw**2) + (2*ee**2*MZ**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) + (2*ee**2*MZ**4*sdc**4*sdn**2)/(MW**2*sw**2) + (ee**2*MZ**6*sdc**4*sdn**2)/(4.*Mrhop**2*MW**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MW**2 + MW**4 - 2*Mrhop**2*MZ**2 - 2*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.b__tilde__):'((-3*CKM1x2*CKM1x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - 3*CKM1x2*CKM1x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - (3*CKM1x2*CKM1x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 + (6*CKM1x2*CKM1x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 - (3*CKM1x2*CKM1x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3))/MZ**2 + 6*CKM1x2*CKM1x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM1x3) - 3*CKM1x2*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - 3*CKM1x2*CKM2x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - (3*CKM1x2*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 + (6*CKM1x2*CKM2x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 - (3*CKM1x2*CKM2x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2))/MZ**2 + 6*CKM1x2*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x3)*complexconjugate(CKM2x2) - 3*CKM1x3*CKM2x2*grqq**2*MB**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - 3*CKM1x3*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - (3*CKM1x3*CKM2x2*grqq**2*MB**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 + (6*CKM1x3*CKM2x2*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 - (3*CKM1x3*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3))/MZ**2 + 6*CKM1x3*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x3) - 3*CKM2x2*CKM2x3*grqq**2*MB**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - 3*CKM2x2*CKM2x3*grqq**2*MS**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3) - (3*CKM2x2*CKM2x3*grqq**2*MB**4*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 + (6*CKM2x2*CKM2x3*grqq**2*MB**2*MS**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 - (3*CKM2x2*CKM2x3*grqq**2*MS**4*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))/MZ**2 + 6*CKM2x2*CKM2x3*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x2)*complexconjugate(CKM2x3))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.d__tilde__):'((-3*CKM1x1*CKM1x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - 3*CKM1x1*CKM1x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - (3*CKM1x1*CKM1x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 + (6*CKM1x1*CKM1x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 - (3*CKM1x1*CKM1x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2))/MZ**2 + 6*CKM1x1*CKM1x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM1x2) - 3*CKM1x1*CKM2x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - 3*CKM1x1*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - (3*CKM1x1*CKM2x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 + (6*CKM1x1*CKM2x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 - (3*CKM1x1*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1))/MZ**2 + 6*CKM1x1*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x1) - 3*CKM1x2*CKM2x1*grqq**2*MD**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - 3*CKM1x2*CKM2x1*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - (3*CKM1x2*CKM2x1*grqq**2*MD**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 + (6*CKM1x2*CKM2x1*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 - (3*CKM1x2*CKM2x1*grqq**2*MS**4*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2))/MZ**2 + 6*CKM1x2*CKM2x1*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x1)*complexconjugate(CKM2x2) - 3*CKM2x1*CKM2x2*grqq**2*MD**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - 3*CKM2x1*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2) - (3*CKM2x1*CKM2x2*grqq**2*MD**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 + (6*CKM2x1*CKM2x2*grqq**2*MD**2*MS**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 - (3*CKM2x1*CKM2x2*grqq**2*MS**4*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))/MZ**2 + 6*CKM2x1*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x1)*complexconjugate(CKM2x2))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZ**2 - 2*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*cdn**2*ee**2*MS**2 + cdn**2*ee**2*MZ**2 - (3*cdn**2*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*cdn**2*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2) + (6*cdn*CKM1x2*cw*ee*grqq*MS**2*sdn*complexconjugate(CKM1x2))/sw - (6*cdn*CKM1x2*cw*ee*grqq*MZ**2*sdn*complexconjugate(CKM1x2))/sw + (14*cdn*CKM1x2*ee*grqq*MS**2*sdn*sw*complexconjugate(CKM1x2))/cw - (2*cdn*CKM1x2*ee*grqq*MZ**2*sdn*sw*complexconjugate(CKM1x2))/cw - 6*CKM1x2**2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)**2 + 6*CKM1x2**2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)**2 + (6*cdn*CKM2x2*cw*ee*grqq*MS**2*sdn*complexconjugate(CKM2x2))/sw - (6*cdn*CKM2x2*cw*ee*grqq*MZ**2*sdn*complexconjugate(CKM2x2))/sw + (14*cdn*CKM2x2*ee*grqq*MS**2*sdn*sw*complexconjugate(CKM2x2))/cw - (2*cdn*CKM2x2*ee*grqq*MZ**2*sdn*sw*complexconjugate(CKM2x2))/cw - 12*CKM1x2*CKM2x2*grqq**2*MS**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x2) + 12*CKM1x2*CKM2x2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM1x2)*complexconjugate(CKM2x2) - 6*CKM2x2**2*grqq**2*MS**2*sdn**2*complexconjugate(CKM2x2)**2 + 6*CKM2x2**2*grqq**2*MZ**2*sdn**2*complexconjugate(CKM2x2)**2)*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*cdn**2*ee**2*MT**2 - cdn**2*ee**2*MZ**2 - (3*cdn**2*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*cdn**2*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*cdn**2*ee**2*MTA**2 - cdn**2*ee**2*MZ**2 - (cdn**2*cw**2*ee**2*MTA**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*cdn**2*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*cdn**2*ee**2*MU**2 - cdn**2*ee**2*MZ**2 - 6*grqq**2*MU**2*sdn**2 + 6*grqq**2*MZ**2*sdn**2 - (3*cdn**2*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (6*cdn*cw*ee*grqq*MU**2*sdn)/sw - (6*cdn*cw*ee*grqq*MZ**2*sdn)/sw + (22*cdn*ee*grqq*MU**2*sdn*sw)/cw + (2*cdn*ee*grqq*MZ**2*sdn*sw)/cw + (7*cdn**2*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(cdn**2*ee**2*MZ**2 + 2*grll**2*MZ**2*sdn**2 + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) - (2*cdn*cw*ee*grll*MZ**2*sdn)/sw - (2*cdn*ee*grll*MZ**2*sdn*sw)/cw + (cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(cdn**2*ee**2*MZ**2 + 2*grll**2*MZ**2*sdn**2 + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) - (2*cdn*cw*ee*grll*MZ**2*sdn)/sw - (2*cdn*ee*grll*MZ**2*sdn*sw)/cw + (cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(cdn**2*ee**2*MZ**2 + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cdc**4*cdn**2*cw**2*ee**2*MW**2)/sw**2 - (17*cdc**4*cdn**2*cw**2*ee**2*MZ**2)/sw**2 + (4*cdc**4*cdn**2*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cdc**4*cdn**2*cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2) - (24*cdc**2*cdn**2*cw**2*ee**2*MW**2*sdc**2)/sw**2 - (34*cdc**2*cdn**2*cw**2*ee**2*MZ**2*sdc**2)/sw**2 + (8*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(MW**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MZ**6*sdc**2)/(2.*MW**4*sw**2) - (12*cdn**2*cw**2*ee**2*MW**2*sdc**4)/sw**2 - (17*cdn**2*cw**2*ee**2*MZ**2*sdc**4)/sw**2 + (4*cdn**2*cw**2*ee**2*MZ**4*sdc**4)/(MW**2*sw**2) + (cdn**2*cw**2*ee**2*MZ**6*sdc**4)/(4.*MW**4*sw**2) - (48*cdc**3*cdn*cw*ee**2*MW**2*sdc*sdn)/sw**2 - (68*cdc**3*cdn*cw*ee**2*MZ**2*sdc*sdn)/sw**2 + (16*cdc**3*cdn*cw*ee**2*MZ**4*sdc*sdn)/(MW**2*sw**2) + (cdc**3*cdn*cw*ee**2*MZ**6*sdc*sdn)/(MW**4*sw**2) - (48*cdc*cdn*cw*ee**2*MW**2*sdc**3*sdn)/sw**2 - (68*cdc*cdn*cw*ee**2*MZ**2*sdc**3*sdn)/sw**2 + (16*cdc*cdn*cw*ee**2*MZ**4*sdc**3*sdn)/(MW**2*sw**2) + (cdc*cdn*cw*ee**2*MZ**6*sdc**3*sdn)/(MW**4*sw**2) - (48*cdc**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (68*cdc**2*ee**2*MZ**2*sdc**2*sdn**2)/sw**2 + (16*cdc**2*ee**2*MZ**4*sdc**2*sdn**2)/(MW**2*sw**2) + (cdc**2*ee**2*MZ**6*sdc**2*sdn**2)/(MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})



==> anc/rho_left_triplet_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./z)')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./z)')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z))')



==> anc/rho_left_triplet_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Wed 8 Jul 2015 14:43:44


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) - 2*Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 4*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')

VVVV6 = Lorentz(name = 'VVVV6',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - 2*Metric(1,3)*Metric(2,4) + Metric(1,2)*Metric(3,4)')



==> anc/rho_left_triplet_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/rho_left_triplet_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Wed 8 Jul 2015 14:43:44



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
cabi = Parameter(name = 'cabi',
                 nature = 'external',
                 type = 'real',
                 value = 0.227736,
                 texname = '\\theta _c',
                 lhablock = 'CKMBLOCK',
                 lhacode = [ 1 ])

grqq = Parameter(name = 'grqq',
                 nature = 'external',
                 type = 'real',
                 value = 1.,
                 texname = '\\text{grqq}',
                 lhablock = 'RHOFERMION',
                 lhacode = [ 1 ])

grll = Parameter(name = 'grll',
                 nature = 'external',
                 type = 'real',
                 value = 1.,
                 texname = '\\text{grll}',
                 lhablock = 'RHOFERMION',
                 lhacode = [ 2 ])

grho = Parameter(name = 'grho',
                 nature = 'external',
                 type = 'real',
                 value = 1.,
                 texname = '\\text{grho}',
                 lhablock = 'RHOHIGGS',
                 lhacode = [ 1 ])

grhom = Parameter(name = 'grhom',
                  nature = 'external',
                  type = 'real',
                  value = 0.,
                  texname = '\\text{grhom}',
                  lhablock = 'RHOHIGGS',
                  lhacode = [ 2 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.00255,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.000511,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Mrho0 = Parameter(name = 'Mrho0',
                  nature = 'external',
                  type = 'real',
                  value = 2000.,
                  texname = '\\text{Mrho0}',
                  lhablock = 'MASS',
                  lhacode = [ 42 ])

Mrhop = Parameter(name = 'Mrhop',
                  nature = 'external',
                  type = 'real',
                  value = 2000.,
                  texname = '\\text{Mrhop}',
                  lhablock = 'MASS',
                  lhacode = [ 43 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.000511,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.00255,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

Wrho0 = Parameter(name = 'Wrho0',
                  nature = 'external',
                  type = 'real',
                  value = 0.,
                  texname = '\\text{Wrho0}',
                  lhablock = 'DECAY',
                  lhacode = [ 42 ])

Wrhop = Parameter(name = 'Wrhop',
                  nature = 'external',
                  type = 'real',
                  value = 0.,
                  texname = '\\text{Wrhop}',
                  lhablock = 'DECAY',
                  lhacode = [ 43 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(cabi)',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.sin(cabi)',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-cmath.sin(cabi)',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(cabi)',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{CKM3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

AAc = Parameter(name = 'AAc',
                nature = 'internal',
                type = 'real',
                value = '(gw**2*vev**2)/4.',
                texname = '\\text{AAc}')

AAn = Parameter(name = 'AAn',
                nature = 'internal',
                type = 'real',
                value = '((g1**2 + gw**2)*vev**2)/4.',
                texname = '\\text{AAn}')

BBc = Parameter(name = 'BBc',
                nature = 'internal',
                type = 'real',
                value = '(grho*gw*vev**2)/4.',
                texname = '\\text{BBc}')

BBn = Parameter(name = 'BBn',
                nature = 'internal',
                type = 'real',
                value = '(grho*vev**2*cmath.sqrt(g1**2 + gw**2))/4.',
                texname = '\\text{BBn}')

DDc = Parameter(name = 'DDc',
                nature = 'internal',
                type = 'real',
                value = 'Mrhop**2 + (grho**2*vev**2)/4.',
                texname = '\\text{DDc}')

DDn = Parameter(name = 'DDn',
                nature = 'internal',
                type = 'real',
                value = 'Mrho0**2 + (grho**2*vev**2)/4.',
                texname = '\\text{DDn}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

tdc = Parameter(name = 'tdc',
                nature = 'internal',
                type = 'real',
                value = '-(-AAc + DDc)/(2.*BBc) + cmath.sqrt(1 + (-AAc + DDc)**2/(4.*BBc**2))',
                texname = 't_{\\text{dc}}')

tdn = Parameter(name = 'tdn',
                nature = 'internal',
                type = 'real',
                value = '-(-AAn + DDn)/(2.*BBn) + cmath.sqrt(1 + (-AAn + DDn)**2/(4.*BBn**2))',
                texname = 't_{\\text{dn}}')

cdc = Parameter(name = 'cdc',
                nature = 'internal',
                type = 'real',
                value = '1/cmath.sqrt(1 + tdc**2)',
                texname = 'c_{\\text{dc}}')

cdn = Parameter(name = 'cdn',
                nature = 'internal',
                type = 'real',
                value = '1/cmath.sqrt(1 + tdn**2)',
                texname = 'c_{\\text{dn}}')

sdc = Parameter(name = 'sdc',
                nature = 'internal',
                type = 'real',
                value = 'tdc/cmath.sqrt(1 + tdc**2)',
                texname = 's_{\\text{dc}}')

sdn = Parameter(name = 'sdn',
                nature = 'internal',
                type = 'real',
                value = 'tdn/cmath.sqrt(1 + tdn**2)',
                texname = 's_{\\text{dn}}')



==> anc/rho_left_triplet_UFO/particles.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Wed 8 Jul 2015 14:43:34


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

rho0 = Particle(pdg_code = 42,
                name = 'rho0',
                antiname = 'rho0',
                spin = 3,
                color = 1,
                mass = Param.Mrho0,
                width = Param.Wrho0,
                texname = 'rho0',
                antitexname = 'rho0',
                charge = 0,
                GhostNumber = 0,
                LeptonNumber = 0,
                Y = 0)

rho__plus__ = Particle(pdg_code = 43,
                       name = 'rho+',
                       antiname = 'rho-',
                       spin = 3,
                       color = 1,
                       mass = Param.Mrhop,
                       width = Param.Wrhop,
                       texname = 'rho+',
                       antitexname = 'rho-',
                       charge = 1,
                       GhostNumber = 0,
                       LeptonNumber = 0,
                       Y = 0)

rho__minus__ = rho__plus__.anti()

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()



==> anc/rho_left_triplet_UFO/propagators.py <==
# This file was automatically created by FeynRules 1.7.69
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', s1, s2) * P('mu', id) + Mass(id) * Identity(s1, s2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(l1, l2) + Metric(l1,'mu')* P('mu', id) * P(l2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(l1, l2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/rho_left_triplet_UFO/rho_left_triplet_UFO.log <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Wed 8 Jul 2015 14:42:58


# 
# This is the logfile for the model rho left triplet

# Authors: Dave Sutherland
# Model version: 1.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 114
   * Number of flavored vertices: 170
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 170 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 18 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 138 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 14 decays written.
   * decay.py not written


==> anc/rho_left_triplet_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Wed 8 Jul 2015 14:43:44


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_8})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_87})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_5})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_5})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_7,(0,0):C.GC_7,(2,2):C.GC_7})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_96})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_99})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_94})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_97})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_98})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_101})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_102})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_95})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_100})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.rho__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_11})

V_16 = Vertex(name = 'V_16',
              particles = [ P.rho__minus__, P.rho0, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_38})

V_17 = Vertex(name = 'V_17',
              particles = [ P.rho__minus__, P.rho0, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_30})

V_18 = Vertex(name = 'V_18',
              particles = [ P.rho0, P.rho0, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_86})

V_19 = Vertex(name = 'V_19',
              particles = [ P.rho0, P.rho0, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_93})

V_20 = Vertex(name = 'V_20',
              particles = [ P.rho__minus__, P.rho__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_28})

V_21 = Vertex(name = 'V_21',
              particles = [ P.rho__minus__, P.rho__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_88})

V_22 = Vertex(name = 'V_22',
              particles = [ P.a, P.a, P.rho__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_10})

V_23 = Vertex(name = 'V_23',
              particles = [ P.rho__minus__, P.rho__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_34})

V_24 = Vertex(name = 'V_24',
              particles = [ P.a, P.rho__minus__, P.rho0, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_75})

V_25 = Vertex(name = 'V_25',
              particles = [ P.rho0, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_30})

V_26 = Vertex(name = 'V_26',
              particles = [ P.rho__minus__, P.rho0, P.rho0, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_57})

V_27 = Vertex(name = 'V_27',
              particles = [ P.rho__minus__, P.rho__minus__, P.rho__plus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_49})

V_28 = Vertex(name = 'V_28',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_11})

V_29 = Vertex(name = 'V_29',
              particles = [ P.rho0, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_39})

V_30 = Vertex(name = 'V_30',
              particles = [ P.rho__plus__, P.W__minus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_31})

V_31 = Vertex(name = 'V_31',
              particles = [ P.rho__plus__, P.W__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_90})

V_32 = Vertex(name = 'V_32',
              particles = [ P.a, P.a, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_9})

V_33 = Vertex(name = 'V_33',
              particles = [ P.a, P.rho0, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_74})

V_34 = Vertex(name = 'V_34',
              particles = [ P.rho0, P.rho0, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_55})

V_35 = Vertex(name = 'V_35',
              particles = [ P.rho__plus__, P.W__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_36})

V_36 = Vertex(name = 'V_36',
              particles = [ P.rho__minus__, P.rho__plus__, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_48})

V_37 = Vertex(name = 'V_37',
              particles = [ P.rho__plus__, P.rho__plus__, P.W__minus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_45})

V_38 = Vertex(name = 'V_38',
              particles = [ P.rho__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_31})

V_39 = Vertex(name = 'V_39',
              particles = [ P.rho__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_90})

V_40 = Vertex(name = 'V_40',
              particles = [ P.a, P.a, P.rho__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_9})

V_41 = Vertex(name = 'V_41',
              particles = [ P.rho__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_37})

V_42 = Vertex(name = 'V_42',
              particles = [ P.a, P.rho__minus__, P.rho0, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_74})

V_43 = Vertex(name = 'V_43',
              particles = [ P.rho__minus__, P.rho0, P.rho0, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_56})

V_44 = Vertex(name = 'V_44',
              particles = [ P.rho__minus__, P.rho__minus__, P.rho__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_47})

V_45 = Vertex(name = 'V_45',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_29})

V_46 = Vertex(name = 'V_46',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_89})

V_47 = Vertex(name = 'V_47',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_4})

V_48 = Vertex(name = 'V_48',
              particles = [ P.a, P.rho0, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_73})

V_49 = Vertex(name = 'V_49',
              particles = [ P.rho0, P.rho0, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_54})

V_50 = Vertex(name = 'V_50',
              particles = [ P.rho__minus__, P.rho__plus__, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_45})

V_51 = Vertex(name = 'V_51',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_35})

V_52 = Vertex(name = 'V_52',
              particles = [ P.rho__plus__, P.W__minus__, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_43})

V_53 = Vertex(name = 'V_53',
              particles = [ P.rho__minus__, P.rho__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_45})

V_54 = Vertex(name = 'V_54',
              particles = [ P.rho__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_42})

V_55 = Vertex(name = 'V_55',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_40})

V_56 = Vertex(name = 'V_56',
              particles = [ P.rho0, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_85})

V_57 = Vertex(name = 'V_57',
              particles = [ P.rho0, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_92})

V_58 = Vertex(name = 'V_58',
              particles = [ P.a, P.rho__minus__, P.rho__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_70})

V_59 = Vertex(name = 'V_59',
              particles = [ P.rho__minus__, P.rho0, P.rho__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_53})

V_60 = Vertex(name = 'V_60',
              particles = [ P.a, P.rho__plus__, P.W__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_69})

V_61 = Vertex(name = 'V_61',
              particles = [ P.rho0, P.rho__plus__, P.W__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_52})

V_62 = Vertex(name = 'V_62',
              particles = [ P.a, P.rho__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_69})

V_63 = Vertex(name = 'V_63',
              particles = [ P.rho__minus__, P.rho0, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_51})

V_64 = Vertex(name = 'V_64',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_64})

V_65 = Vertex(name = 'V_65',
              particles = [ P.rho0, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_50})

V_66 = Vertex(name = 'V_66',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_84})

V_67 = Vertex(name = 'V_67',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_91})

V_68 = Vertex(name = 'V_68',
              particles = [ P.rho__minus__, P.rho__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_46})

V_69 = Vertex(name = 'V_69',
              particles = [ P.rho__plus__, P.W__minus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_44})

V_70 = Vertex(name = 'V_70',
              particles = [ P.rho__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_44})

V_71 = Vertex(name = 'V_71',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_41})

V_72 = Vertex(name = 'V_72',
              particles = [ P.e__plus__, P.ve, P.rho__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_21})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_12})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.vm, P.rho__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_21})

V_75 = Vertex(name = 'V_75',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_12})

V_76 = Vertex(name = 'V_76',
              particles = [ P.ve__tilde__, P.ve, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_83})

V_77 = Vertex(name = 'V_77',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_81})

V_78 = Vertex(name = 'V_78',
              particles = [ P.vm__tilde__, P.vm, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_83})

V_79 = Vertex(name = 'V_79',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_81})

V_80 = Vertex(name = 'V_80',
              particles = [ P.vt__tilde__, P.vt, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_82})

V_81 = Vertex(name = 'V_81',
              particles = [ P.ta__plus__, P.vt, P.rho__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_65})

V_82 = Vertex(name = 'V_82',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_83 = Vertex(name = 'V_83',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_80})

V_84 = Vertex(name = 'V_84',
              particles = [ P.ve__tilde__, P.e__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_21})

V_85 = Vertex(name = 'V_85',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_12})

V_86 = Vertex(name = 'V_86',
              particles = [ P.vm__tilde__, P.mu__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_21})

V_87 = Vertex(name = 'V_87',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_12})

V_88 = Vertex(name = 'V_88',
              particles = [ P.e__plus__, P.e__minus__, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_32,(0,1):C.GC_79})

V_89 = Vertex(name = 'V_89',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_19,(0,1):C.GC_77})

V_90 = Vertex(name = 'V_90',
              particles = [ P.mu__plus__, P.mu__minus__, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_32,(0,1):C.GC_79})

V_91 = Vertex(name = 'V_91',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_19,(0,1):C.GC_77})

V_92 = Vertex(name = 'V_92',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_93 = Vertex(name = 'V_93',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_94 = Vertex(name = 'V_94',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_95 = Vertex(name = 'V_95',
              particles = [ P.ta__plus__, P.ta__minus__, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_71,(0,1):C.GC_79})

V_96 = Vertex(name = 'V_96',
              particles = [ P.vt__tilde__, P.ta__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_65})

V_97 = Vertex(name = 'V_97',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_98 = Vertex(name = 'V_98',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_62,(0,1):C.GC_77})

V_99 = Vertex(name = 'V_99',
              particles = [ P.d__tilde__, P.u, P.rho__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_22})

V_100 = Vertex(name = 'V_100',
               particles = [ P.s__tilde__, P.u, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_23})

V_101 = Vertex(name = 'V_101',
               particles = [ P.b__tilde__, P.u, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_24})

V_102 = Vertex(name = 'V_102',
               particles = [ P.d__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_13})

V_103 = Vertex(name = 'V_103',
               particles = [ P.s__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_14})

V_104 = Vertex(name = 'V_104',
               particles = [ P.b__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_15})

V_105 = Vertex(name = 'V_105',
               particles = [ P.d__tilde__, P.c, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_25})

V_106 = Vertex(name = 'V_106',
               particles = [ P.s__tilde__, P.c, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_107 = Vertex(name = 'V_107',
               particles = [ P.b__tilde__, P.c, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_27})

V_108 = Vertex(name = 'V_108',
               particles = [ P.d__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_16})

V_109 = Vertex(name = 'V_109',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_17})

V_110 = Vertex(name = 'V_110',
               particles = [ P.b__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_18})

V_111 = Vertex(name = 'V_111',
               particles = [ P.u__tilde__, P.u, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV5 ],
               couplings = {(0,0):C.GC_33,(0,1):C.GC_78})

V_112 = Vertex(name = 'V_112',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV5 ],
               couplings = {(0,0):C.GC_20,(0,1):C.GC_76})

V_113 = Vertex(name = 'V_113',
               particles = [ P.c__tilde__, P.c, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV5 ],
               couplings = {(0,0):C.GC_33,(0,1):C.GC_78})

V_114 = Vertex(name = 'V_114',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV5 ],
               couplings = {(0,0):C.GC_20,(0,1):C.GC_76})

V_115 = Vertex(name = 'V_115',
               particles = [ P.u__tilde__, P.u, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_116 = Vertex(name = 'V_116',
               particles = [ P.c__tilde__, P.c, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_117 = Vertex(name = 'V_117',
               particles = [ P.t__tilde__, P.t, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_118 = Vertex(name = 'V_118',
               particles = [ P.t__tilde__, P.t, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV5 ],
               couplings = {(0,0):C.GC_72,(0,1):C.GC_78})

V_119 = Vertex(name = 'V_119',
               particles = [ P.u__tilde__, P.u, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_120 = Vertex(name = 'V_120',
               particles = [ P.c__tilde__, P.c, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_121 = Vertex(name = 'V_121',
               particles = [ P.t__tilde__, P.t, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_122 = Vertex(name = 'V_122',
               particles = [ P.d__tilde__, P.t, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_66})

V_123 = Vertex(name = 'V_123',
               particles = [ P.s__tilde__, P.t, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_67})

V_124 = Vertex(name = 'V_124',
               particles = [ P.b__tilde__, P.t, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_68})

V_125 = Vertex(name = 'V_125',
               particles = [ P.d__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_59})

V_126 = Vertex(name = 'V_126',
               particles = [ P.s__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_60})

V_127 = Vertex(name = 'V_127',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_61})

V_128 = Vertex(name = 'V_128',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV5 ],
               couplings = {(0,0):C.GC_63,(0,1):C.GC_76})

V_129 = Vertex(name = 'V_129',
               particles = [ P.u__tilde__, P.d, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_104})

V_130 = Vertex(name = 'V_130',
               particles = [ P.u__tilde__, P.s, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_106})

V_131 = Vertex(name = 'V_131',
               particles = [ P.u__tilde__, P.b, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_108})

V_132 = Vertex(name = 'V_132',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_103})

V_133 = Vertex(name = 'V_133',
               particles = [ P.u__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_105})

V_134 = Vertex(name = 'V_134',
               particles = [ P.u__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_107})

V_135 = Vertex(name = 'V_135',
               particles = [ P.c__tilde__, P.d, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_116})

V_136 = Vertex(name = 'V_136',
               particles = [ P.c__tilde__, P.s, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_124})

V_137 = Vertex(name = 'V_137',
               particles = [ P.c__tilde__, P.b, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_132})

V_138 = Vertex(name = 'V_138',
               particles = [ P.c__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_115})

V_139 = Vertex(name = 'V_139',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_123})

V_140 = Vertex(name = 'V_140',
               particles = [ P.c__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_131})

V_141 = Vertex(name = 'V_141',
               particles = [ P.d__tilde__, P.d, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_109,(0,1):C.GC_78})

V_142 = Vertex(name = 'V_142',
               particles = [ P.s__tilde__, P.d, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_110})

V_143 = Vertex(name = 'V_143',
               particles = [ P.b__tilde__, P.d, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_111})

V_144 = Vertex(name = 'V_144',
               particles = [ P.d__tilde__, P.s, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_117})

V_145 = Vertex(name = 'V_145',
               particles = [ P.s__tilde__, P.s, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_118,(0,1):C.GC_78})

V_146 = Vertex(name = 'V_146',
               particles = [ P.b__tilde__, P.s, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_119})

V_147 = Vertex(name = 'V_147',
               particles = [ P.d__tilde__, P.b, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_125})

V_148 = Vertex(name = 'V_148',
               particles = [ P.s__tilde__, P.b, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_126})

V_149 = Vertex(name = 'V_149',
               particles = [ P.b__tilde__, P.b, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_127,(0,1):C.GC_78})

V_150 = Vertex(name = 'V_150',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_112,(0,1):C.GC_76})

V_151 = Vertex(name = 'V_151',
               particles = [ P.s__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_113})

V_152 = Vertex(name = 'V_152',
               particles = [ P.b__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_114})

V_153 = Vertex(name = 'V_153',
               particles = [ P.d__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_120})

V_154 = Vertex(name = 'V_154',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_121,(0,1):C.GC_76})

V_155 = Vertex(name = 'V_155',
               particles = [ P.b__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_122})

V_156 = Vertex(name = 'V_156',
               particles = [ P.d__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_128})

V_157 = Vertex(name = 'V_157',
               particles = [ P.s__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_129})

V_158 = Vertex(name = 'V_158',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_130,(0,1):C.GC_76})

V_159 = Vertex(name = 'V_159',
               particles = [ P.d__tilde__, P.d, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_160 = Vertex(name = 'V_160',
               particles = [ P.s__tilde__, P.s, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_161 = Vertex(name = 'V_161',
               particles = [ P.b__tilde__, P.b, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_162 = Vertex(name = 'V_162',
               particles = [ P.d__tilde__, P.d, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_163 = Vertex(name = 'V_163',
               particles = [ P.s__tilde__, P.s, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_164 = Vertex(name = 'V_164',
               particles = [ P.b__tilde__, P.b, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_165 = Vertex(name = 'V_165',
               particles = [ P.t__tilde__, P.d, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_134})

V_166 = Vertex(name = 'V_166',
               particles = [ P.t__tilde__, P.s, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_136})

V_167 = Vertex(name = 'V_167',
               particles = [ P.t__tilde__, P.b, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_138})

V_168 = Vertex(name = 'V_168',
               particles = [ P.t__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_133})

V_169 = Vertex(name = 'V_169',
               particles = [ P.t__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_135})

V_170 = Vertex(name = 'V_170',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_137})



==> anc/rho_left_triplet_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/rho_right_triplet_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Dave Sutherland"
__date__ = "02. 07. 2015"
__version__= "1.0"


==> anc/rho_right_triplet_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Mon 6 Jul 2015 17:30:54


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/rho_right_triplet_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Mon 6 Jul 2015 17:30:54


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'cdc**2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_5 = Coupling(name = 'GC_5',
                value = '-G',
                order = {'QCD':1})

GC_6 = Coupling(name = 'GC_6',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_8 = Coupling(name = 'GC_8',
                value = 'cdc*complex(0,1)*grqq*cmath.sqrt(2)',
                order = {'QED':1})

GC_9 = Coupling(name = 'GC_9',
                value = '-(cdn*complex(0,1)*grqq)',
                order = {'QED':1})

GC_10 = Coupling(name = 'GC_10',
                 value = 'cdn*complex(0,1)*grqq',
                 order = {'QED':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(cdc*ee**2*complex(0,1)*sdc)',
                 order = {'QED':2})

GC_13 = Coupling(name = 'GC_13',
                 value = 'complex(0,1)*grqq*sdc*cmath.sqrt(2)',
                 order = {'QED':1})

GC_14 = Coupling(name = 'GC_14',
                 value = 'ee**2*complex(0,1)*sdc**2',
                 order = {'QED':2})

GC_15 = Coupling(name = 'GC_15',
                 value = 'cdc**2*ee*complex(0,1) + ee*complex(0,1)*sdc**2',
                 order = {'QED':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-(complex(0,1)*grqq*sdn)',
                 order = {'QED':1})

GC_17 = Coupling(name = 'GC_17',
                 value = 'complex(0,1)*grqq*sdn',
                 order = {'QED':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '(cdc**2*complex(0,1)*grhom**2)/2. + (ee**2*complex(0,1)*sdc**2)/(2.*sw**2) - (cdc*ee*complex(0,1)*grho*sdc)/sw',
                 order = {'QED':2})

GC_19 = Coupling(name = 'GC_19',
                 value = '(complex(0,1)*grhom**2*sdc**2)/2. + (cdc**2*ee**2*complex(0,1))/(2.*sw**2) + (cdc*ee*complex(0,1)*grho*sdc)/sw',
                 order = {'QED':2})

GC_20 = Coupling(name = 'GC_20',
                 value = '(cdc*complex(0,1)*grhom**2*sdc)/2. - (cdc*ee**2*complex(0,1)*sdc)/(2.*sw**2) + (cdc**2*ee*complex(0,1)*grho)/(2.*sw) - (ee*complex(0,1)*grho*sdc**2)/(2.*sw)',
                 order = {'QED':2})

GC_21 = Coupling(name = 'GC_21',
                 value = '-((cdc**4*ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_22 = Coupling(name = 'GC_22',
                 value = '(cdc**2*cdn**2*cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_23 = Coupling(name = 'GC_23',
                 value = '(cdc**3*ee**2*complex(0,1)*sdc)/sw**2',
                 order = {'QED':2})

GC_24 = Coupling(name = 'GC_24',
                 value = '(-2*cdc**3*ee**2*complex(0,1)*sdc)/sw**2',
                 order = {'QED':2})

GC_25 = Coupling(name = 'GC_25',
                 value = '-((cdc*cdn**2*cw**2*ee**2*complex(0,1)*sdc)/sw**2)',
                 order = {'QED':2})

GC_26 = Coupling(name = 'GC_26',
                 value = '-((cdc**2*ee**2*complex(0,1)*sdc**2)/sw**2)',
                 order = {'QED':2})

GC_27 = Coupling(name = 'GC_27',
                 value = '(cdn**2*cw**2*ee**2*complex(0,1)*sdc**2)/sw**2',
                 order = {'QED':2})

GC_28 = Coupling(name = 'GC_28',
                 value = '(cdc*ee**2*complex(0,1)*sdc**3)/sw**2',
                 order = {'QED':2})

GC_29 = Coupling(name = 'GC_29',
                 value = '(-2*cdc*ee**2*complex(0,1)*sdc**3)/sw**2',
                 order = {'QED':2})

GC_30 = Coupling(name = 'GC_30',
                 value = '-((ee**2*complex(0,1)*sdc**4)/sw**2)',
                 order = {'QED':2})

GC_31 = Coupling(name = 'GC_31',
                 value = '(2*cdc**2*cdn*cw**2*ee**2*complex(0,1)*sdn)/sw**2',
                 order = {'QED':2})

GC_32 = Coupling(name = 'GC_32',
                 value = '(cdc*cdn*cw**2*ee**2*complex(0,1)*sdc*sdn)/sw**2',
                 order = {'QED':2})

GC_33 = Coupling(name = 'GC_33',
                 value = '(-2*cdc*cdn*cw**2*ee**2*complex(0,1)*sdc*sdn)/sw**2',
                 order = {'QED':2})

GC_34 = Coupling(name = 'GC_34',
                 value = '-((cdn*cw**2*ee**2*complex(0,1)*sdc**2*sdn)/sw**2)',
                 order = {'QED':2})

GC_35 = Coupling(name = 'GC_35',
                 value = '(cdc**2*cw**2*ee**2*complex(0,1)*sdn**2)/sw**2',
                 order = {'QED':2})

GC_36 = Coupling(name = 'GC_36',
                 value = '-((cdc*cw**2*ee**2*complex(0,1)*sdc*sdn**2)/sw**2)',
                 order = {'QED':2})

GC_37 = Coupling(name = 'GC_37',
                 value = '(2*cdc*cw**2*ee**2*complex(0,1)*sdc*sdn**2)/sw**2',
                 order = {'QED':2})

GC_38 = Coupling(name = 'GC_38',
                 value = '(-2*cw**2*ee**2*complex(0,1)*sdc**2*sdn**2)/sw**2',
                 order = {'QED':2})

GC_39 = Coupling(name = 'GC_39',
                 value = '(cdc*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(cdc*CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(cdc*CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(cdc*CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '(cdc*CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(cdc*CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(cdc*CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(cdc*CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(cdc*CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(cdc*CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '-(cdn*cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(cdn*cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(-2*cdc**2*cdn*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_52 = Coupling(name = 'GC_52',
                 value = '-((ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '-((CKM1x1*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '-((CKM1x2*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '-((CKM1x3*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '-((CKM2x1*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-((CKM2x2*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '-((CKM2x3*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-((CKM3x1*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '-((CKM3x2*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '-((CKM3x3*ee*complex(0,1)*sdc)/(sw*cmath.sqrt(2)))',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(2*cdc*cdn*cw*ee**2*complex(0,1)*sdc)/sw',
                 order = {'QED':2})

GC_63 = Coupling(name = 'GC_63',
                 value = '(-2*cdn*cw*ee**2*complex(0,1)*sdc**2)/sw',
                 order = {'QED':2})

GC_64 = Coupling(name = 'GC_64',
                 value = '-(cw*ee*complex(0,1)*sdn)/(2.*sw)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(cw*ee*complex(0,1)*sdn)/(2.*sw)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-((cdc**2*cw*ee**2*complex(0,1)*sdn)/sw)',
                 order = {'QED':2})

GC_67 = Coupling(name = 'GC_67',
                 value = '(cdc*cw*ee**2*complex(0,1)*sdc*sdn)/sw',
                 order = {'QED':2})

GC_68 = Coupling(name = 'GC_68',
                 value = '-((cw*ee**2*complex(0,1)*sdc**2*sdn)/sw)',
                 order = {'QED':2})

GC_69 = Coupling(name = 'GC_69',
                 value = '-(cdn*ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '(cdn*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '(ee*complex(0,1)*sdn*sw)/(6.*cw)',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(ee*complex(0,1)*sdn*sw)/(2.*cw)',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '(cdn*cw*ee*complex(0,1))/(2.*sw) + (cdn*ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '(cdn*cw*ee*complex(0,1)*sdc**2)/sw - (cdc**2*cdn*ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '-((cdc*cdn*cw*ee*complex(0,1)*sdc)/sw) - (cdc*cdn*ee*complex(0,1)*sdc*sw)/cw',
                 order = {'QED':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '(cdc*cdn*cw*ee*complex(0,1)*sdc)/sw + (cdc*cdn*ee*complex(0,1)*sdc*sw)/cw',
                 order = {'QED':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '(cdc**2*cdn*cw*ee*complex(0,1))/sw - (cdn*ee*complex(0,1)*sdc**2*sw)/cw',
                 order = {'QED':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '-(cw*ee*complex(0,1)*sdn)/(2.*sw) - (ee*complex(0,1)*sdn*sw)/(2.*cw)',
                 order = {'QED':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(cw*ee*complex(0,1)*sdc**2*sdn)/sw - (cdc**2*ee*complex(0,1)*sdn*sw)/cw',
                 order = {'QED':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '-((cdc*cw*ee*complex(0,1)*sdc*sdn)/sw) - (cdc*ee*complex(0,1)*sdc*sdn*sw)/cw',
                 order = {'QED':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '-((cdc**2*cw*ee*complex(0,1)*sdn)/sw) + (ee*complex(0,1)*sdc**2*sdn*sw)/cw',
                 order = {'QED':1})

GC_82 = Coupling(name = 'GC_82',
                 value = 'cdn**2*ee**2*complex(0,1) + (complex(0,1)*grhom**2*sdn**2)/2. + (cdn**2*cw**2*ee**2*complex(0,1))/(2.*sw**2) + (cdn*cw*ee*complex(0,1)*grho*sdn)/sw + (cdn*ee*complex(0,1)*grho*sdn*sw)/cw + (cdn**2*ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_83 = Coupling(name = 'GC_83',
                 value = '-(cdn*ee**2*complex(0,1)*sdn) + (cdn*complex(0,1)*grhom**2*sdn)/2. - (cdn*cw**2*ee**2*complex(0,1)*sdn)/(2.*sw**2) + (cdn**2*cw*ee*complex(0,1)*grho)/(2.*sw) - (cw*ee*complex(0,1)*grho*sdn**2)/(2.*sw) + (cdn**2*ee*complex(0,1)*grho*sw)/(2.*cw) - (ee*complex(0,1)*grho*sdn**2*sw)/(2.*cw) - (cdn*ee**2*complex(0,1)*sdn*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_84 = Coupling(name = 'GC_84',
                 value = '(cdn**2*complex(0,1)*grhom**2)/2. + ee**2*complex(0,1)*sdn**2 + (cw**2*ee**2*complex(0,1)*sdn**2)/(2.*sw**2) - (cdn*cw*ee*complex(0,1)*grho*sdn)/sw - (cdn*ee*complex(0,1)*grho*sdn*sw)/cw + (ee**2*complex(0,1)*sdn**2*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_85 = Coupling(name = 'GC_85',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '(cdc**2*complex(0,1)*grhom**2*vev)/2. + (ee**2*complex(0,1)*sdc**2*vev)/(2.*sw**2) - (cdc*ee*complex(0,1)*grho*sdc*vev)/sw',
                 order = {'QED':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '(complex(0,1)*grhom**2*sdc**2*vev)/2. + (cdc**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (cdc*ee*complex(0,1)*grho*sdc*vev)/sw',
                 order = {'QED':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '(cdc*complex(0,1)*grhom**2*sdc*vev)/2. - (cdc*ee**2*complex(0,1)*sdc*vev)/(2.*sw**2) + (cdc**2*ee*complex(0,1)*grho*vev)/(2.*sw) - (ee*complex(0,1)*grho*sdc**2*vev)/(2.*sw)',
                 order = {'QED':1})

GC_89 = Coupling(name = 'GC_89',
                 value = 'cdn**2*ee**2*complex(0,1)*vev + (complex(0,1)*grhom**2*sdn**2*vev)/2. + (cdn**2*cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (cdn*cw*ee*complex(0,1)*grho*sdn*vev)/sw + (cdn*ee*complex(0,1)*grho*sdn*sw*vev)/cw + (cdn**2*ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '-(cdn*ee**2*complex(0,1)*sdn*vev) + (cdn*complex(0,1)*grhom**2*sdn*vev)/2. - (cdn*cw**2*ee**2*complex(0,1)*sdn*vev)/(2.*sw**2) + (cdn**2*cw*ee*complex(0,1)*grho*vev)/(2.*sw) - (cw*ee*complex(0,1)*grho*sdn**2*vev)/(2.*sw) + (cdn**2*ee*complex(0,1)*grho*sw*vev)/(2.*cw) - (ee*complex(0,1)*grho*sdn**2*sw*vev)/(2.*cw) - (cdn*ee**2*complex(0,1)*sdn*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '(cdn**2*complex(0,1)*grhom**2*vev)/2. + ee**2*complex(0,1)*sdn**2*vev + (cw**2*ee**2*complex(0,1)*sdn**2*vev)/(2.*sw**2) - (cdn*cw*ee*complex(0,1)*grho*sdn*vev)/sw - (cdn*ee*complex(0,1)*grho*sdn*sw*vev)/cw + (ee**2*complex(0,1)*sdn**2*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_102 = Coupling(name = 'GC_102',
                  value = '-((ee*complex(0,1)*sdc*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2)))',
                  order = {'QED':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '-((ee*complex(0,1)*sdc*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2)))',
                  order = {'QED':1})

GC_105 = Coupling(name = 'GC_105',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_106 = Coupling(name = 'GC_106',
                  value = '-((ee*complex(0,1)*sdc*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2)))',
                  order = {'QED':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_108 = Coupling(name = 'GC_108',
                  value = '-((ee*complex(0,1)*sdc*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2)))',
                  order = {'QED':1})

GC_109 = Coupling(name = 'GC_109',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_110 = Coupling(name = 'GC_110',
                  value = '-((ee*complex(0,1)*sdc*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2)))',
                  order = {'QED':1})

GC_111 = Coupling(name = 'GC_111',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '-((ee*complex(0,1)*sdc*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2)))',
                  order = {'QED':1})

GC_113 = Coupling(name = 'GC_113',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_114 = Coupling(name = 'GC_114',
                  value = '-((ee*complex(0,1)*sdc*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2)))',
                  order = {'QED':1})

GC_115 = Coupling(name = 'GC_115',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_116 = Coupling(name = 'GC_116',
                  value = '-((ee*complex(0,1)*sdc*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2)))',
                  order = {'QED':1})

GC_117 = Coupling(name = 'GC_117',
                  value = '(cdc*ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_118 = Coupling(name = 'GC_118',
                  value = '-((ee*complex(0,1)*sdc*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2)))',
                  order = {'QED':1})



==> anc/rho_right_triplet_UFO/decays.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Mon 6 Jul 2015 17:30:54


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.rho__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(Mrhop**2*sw**2) + (3*CKM2x3*ee**2*MC**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) - (3*CKM2x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*Mrhop**2 - 2*MC**2*Mrhop**2 + Mrhop**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.rho__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2) - (3*CKM3x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x3))/sw**2 + (3*CKM3x3*ee**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(Mrhop**2*sw**2) + (3*CKM3x3*ee**2*MT**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.rho__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2) - (3*CKM1x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x3))/sw**2 + (3*CKM1x3*ee**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(Mrhop**2*sw**2) + (3*CKM1x3*ee**2*MU**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.c):'(((3*cdc**2*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*cdc**2*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*cdc**2*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*cdc**2*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*cdc**2*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*cdc**2*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*cdc**2*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*cdc**2*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*cdc**2*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*cdc**2*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*cdc**2*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*cdc**2*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.rho__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(Mrhop**2*sw**2) + (3*CKM2x3*ee**2*MC**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) - (3*CKM2x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*Mrhop**2 - 2*MC**2*Mrhop**2 + Mrhop**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.rho__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(Mrhop**2*sw**2) + (3*CKM2x1*ee**2*MD**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) - (3*CKM2x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*Mrhop**2 - 2*MD**2*Mrhop**2 + Mrhop**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.rho__plus__,P.s):'((6*cdc**2*grqq**2*MC**2 + (6*cdc**2*grqq**2*MC**4)/Mrhop**2 - 12*cdc**2*grqq**2*Mrhop**2 + 6*cdc**2*grqq**2*MS**2 - (12*cdc**2*grqq**2*MC**2*MS**2)/Mrhop**2 + (6*cdc**2*grqq**2*MS**4)/Mrhop**2 + (18*cdc*CKM2x2*ee*grqq*MC*MS*sdc)/sw + (3*CKM2x2*ee**2*MC**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) - (3*CKM2x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x2))/sw**2 + (3*CKM2x2*ee**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(Mrhop**2*sw**2) + (3*CKM2x2*ee**2*MS**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) + (18*cdc*ee*grqq*MC*MS*sdc*complexconjugate(CKM2x2))/sw)*cmath.sqrt(MC**4 - 2*MC**2*Mrhop**2 + Mrhop**4 - 2*MC**2*MS**2 - 2*Mrhop**2*MS**2 + MS**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.b):'(((3*cdc**2*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*cdc**2*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*cdc**2*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*cdc**2*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*cdc**2*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*cdc**2*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*cdc**2*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*cdc**2*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'((6*grqq**2*MC**2*sdc**2 + 6*grqq**2*MS**2*sdc**2 + (6*grqq**2*MC**4*sdc**2)/MW**2 - (12*grqq**2*MC**2*MS**2*sdc**2)/MW**2 + (6*grqq**2*MS**4*sdc**2)/MW**2 - 12*grqq**2*MW**2*sdc**2 - (18*cdc*CKM2x2*ee*grqq*MC*MS*sdc)/sw + (3*cdc**2*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*cdc**2*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*cdc**2*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*cdc**2*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2 - (18*cdc*ee*grqq*MC*MS*sdc*complexconjugate(CKM2x2))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.rho__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(Mrhop**2*sw**2) + (3*CKM2x1*ee**2*MD**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) - (3*CKM2x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*Mrhop**2 - 2*MD**2*Mrhop**2 + Mrhop**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.rho__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2) - (3*CKM3x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x1))/sw**2 + (3*CKM3x1*ee**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(Mrhop**2*sw**2) + (3*CKM3x1*ee**2*MT**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.rho__minus__,P.u):'((6*cdc**2*grqq**2*MD**2 + (6*cdc**2*grqq**2*MD**4)/Mrhop**2 - 12*cdc**2*grqq**2*Mrhop**2 + 6*cdc**2*grqq**2*MU**2 - (12*cdc**2*grqq**2*MD**2*MU**2)/Mrhop**2 + (6*cdc**2*grqq**2*MU**4)/Mrhop**2 + (18*cdc*CKM1x1*ee*grqq*MD*MU*sdc)/sw + (3*CKM1x1*ee**2*MD**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) - (3*CKM1x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x1))/sw**2 + (3*CKM1x1*ee**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(Mrhop**2*sw**2) + (3*CKM1x1*ee**2*MU**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) + (18*cdc*ee*grqq*MD*MU*sdc*complexconjugate(CKM1x1))/sw)*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.c):'(((3*cdc**2*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*cdc**2*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*cdc**2*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*cdc**2*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*cdc**2*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*cdc**2*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*cdc**2*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*cdc**2*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'((6*grqq**2*MD**2*sdc**2 + 6*grqq**2*MU**2*sdc**2 + (6*grqq**2*MD**4*sdc**2)/MW**2 - (12*grqq**2*MD**2*MU**2*sdc**2)/MW**2 + (6*grqq**2*MU**4*sdc**2)/MW**2 - 12*grqq**2*MW**2*sdc**2 - (18*cdc*CKM1x1*ee*grqq*MD*MU*sdc)/sw + (3*cdc**2*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*cdc**2*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*cdc**2*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*cdc**2*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2 - (18*cdc*ee*grqq*MD*MU*sdc*complexconjugate(CKM1x1))/sw)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.rho__minus__,P.ve):'((Me**2 - Mrhop**2)*((ee**2*Me**2*sdc**2)/(2.*sw**2) + (ee**2*Me**4*sdc**2)/(2.*Mrhop**2*sw**2) - (ee**2*Mrhop**2*sdc**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.W__minus__,P.ve):'((Me**2 - MW**2)*((cdc**2*ee**2*Me**2)/(2.*sw**2) + (cdc**2*ee**2*Me**4)/(2.*MW**2*sw**2) - (cdc**2*ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.rho__plus__,P.W__minus__):'(((5*cdc**2*grhom**4*sdc**2*vev**2)/8. - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2) - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*MW**2) + (cdc**2*grhom**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2) + (cdc**2*grhom**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2) + (cdc**2*grhom**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2) + (5*cdc**2*ee**4*sdc**2*vev**2)/(8.*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*MW**2*sw**4) + (cdc**2*ee**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2*sw**4) + (cdc**2*ee**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2*sw**4) + (cdc**2*ee**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2*sw**4) - (5*cdc**3*ee**3*grho*sdc*vev**2)/(4.*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*MW**2*sw**3) - (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw**3) - (cdc**3*ee**3*grho*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw**3) - (cdc**3*ee**3*grho*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc*ee**3*grho*sdc**3*vev**2)/(4.*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*MW**2*sw**3) + (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw**3) + (cdc*ee**3*grho*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw**3) + (cdc*ee**3*grho*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc**4*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MH**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (cdc**4*ee**2*grho**2*Mrhop**2*vev**2)/(16.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MW**2*vev**2)/(16.*Mrhop**2*sw**2) - (5*cdc**2*ee**2*grho**2*sdc**2*vev**2)/(4.*sw**2) - (5*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(4.*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grho**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) + (5*ee**2*grho**2*sdc**4*vev**2)/(8.*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*Mrhop**2*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*MW**2*sw**2) + (ee**2*grho**2*MH**4*sdc**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (ee**2*grho**2*Mrhop**2*sdc**4*vev**2)/(16.*MW**2*sw**2) + (ee**2*grho**2*MW**2*sdc**4*vev**2)/(16.*Mrhop**2*sw**2) + (5*cdc**3*ee*grho*grhom**2*sdc*vev**2)/(4.*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw) + (cdc**3*ee*grho*grhom**2*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw) - (5*cdc*ee*grho*grhom**2*sdc**3*vev**2)/(4.*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*MW**2*sw) - (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw) - (cdc*ee*grho*grhom**2*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw) - (cdc*ee*grho*grhom**2*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw))*cmath.sqrt(MH**4 - 2*MH**2*Mrhop**2 + Mrhop**4 - 2*MH**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.rho0,P.rho0):'(((3*cdn**4*grhom**4*vev**2)/4. + (cdn**4*grhom**4*MH**4*vev**2)/(16.*Mrho0**4) - (cdn**4*grhom**4*MH**2*vev**2)/(4.*Mrho0**2) + 6*cdn**2*ee**2*grho**2*sdn**2*vev**2 + 3*cdn**2*ee**2*grhom**2*sdn**2*vev**2 + (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(2.*Mrho0**4) + (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**4) - (2*cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/Mrho0**2 - (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/Mrho0**2 + (9*ee**4*sdn**4*vev**2)/2. + (3*ee**4*MH**4*sdn**4*vev**2)/(8.*Mrho0**4) - (3*ee**4*MH**2*sdn**4*vev**2)/(2.*Mrho0**2) + (3*cw**4*ee**4*sdn**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*sdn**4*vev**2)/(16.*Mrho0**4*sw**4) - (cw**4*ee**4*MH**2*sdn**4*vev**2)/(4.*Mrho0**2*sw**4) - (3*cdn*cw**3*ee**3*grho*sdn**3*vev**2)/sw**3 - (cdn*cw**3*ee**3*grho*MH**4*sdn**3*vev**2)/(4.*Mrho0**4*sw**3) + (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(Mrho0**2*sw**3) + (3*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/sw**2 + (3*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**4*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**4*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2*sw**2) + (3*cw**2*ee**4*sdn**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*sdn**4*vev**2)/(4.*Mrho0**4*sw**2) - (cw**2*ee**4*MH**2*sdn**4*vev**2)/(Mrho0**2*sw**2) - (3*cdn**3*cw*ee*grho*grhom**2*sdn*vev**2)/sw - (cdn**3*cw*ee*grho*grhom**2*MH**4*sdn*vev**2)/(4.*Mrho0**4*sw) + (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(Mrho0**2*sw) - (9*cdn*cw*ee**3*grho*sdn**3*vev**2)/sw - (3*cdn*cw*ee**3*grho*MH**4*sdn**3*vev**2)/(4.*Mrho0**4*sw) + (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(Mrho0**2*sw) - (3*cdn**3*ee*grho*grhom**2*sdn*sw*vev**2)/cw - (cdn**3*ee*grho*grhom**2*MH**4*sdn*sw*vev**2)/(4.*cw*Mrho0**4) + (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(cw*Mrho0**2) - (9*cdn*ee**3*grho*sdn**3*sw*vev**2)/cw - (3*cdn*ee**3*grho*MH**4*sdn**3*sw*vev**2)/(4.*cw*Mrho0**4) + (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(cw*Mrho0**2) + (3*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/cw**2 + (3*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(2.*cw**2) + (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**4) + (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**4) - (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(cw**2*Mrho0**2) - (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*Mrho0**2) + (3*ee**4*sdn**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sdn**4*sw**2*vev**2)/(4.*cw**2*Mrho0**4) - (ee**4*MH**2*sdn**4*sw**2*vev**2)/(cw**2*Mrho0**2) - (3*cdn*ee**3*grho*sdn**3*sw**3*vev**2)/cw**3 - (cdn*ee**3*grho*MH**4*sdn**3*sw**3*vev**2)/(4.*cw**3*Mrho0**4) + (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(cw**3*Mrho0**2) + (3*ee**4*sdn**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sdn**4*sw**4*vev**2)/(16.*cw**4*Mrho0**4) - (ee**4*MH**2*sdn**4*sw**4*vev**2)/(4.*cw**4*Mrho0**2))*cmath.sqrt(MH**4 - 4*MH**2*Mrho0**2))/(32.*cmath.pi*abs(MH)**3)',
                                  (P.rho0,P.Z):'(((5*cdn**4*ee**2*grho**2*vev**2)/4. - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*vev**2)/(8.*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*vev**2)/(8.*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*vev**2)/(8.*Mrho0**2) + (15*cdn**2*ee**4*sdn**2*vev**2)/4. - (5*cdn**2*ee**2*grho**2*sdn**2*vev**2)/2. - (5*cdn**2*ee**2*grhom**2*sdn**2*vev**2)/2. + (5*cdn**2*grhom**4*sdn**2*vev**2)/8. - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2) - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*MZ**2) + (3*cdn**2*ee**4*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) + (cdn**2*grhom**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2) + (3*cdn**2*ee**4*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*grhom**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2) + (3*cdn**2*ee**4*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*grhom**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2) + (5*ee**2*grho**2*sdn**4*vev**2)/4. - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*vev**2)/(8.*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(8.*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*vev**2)/(8.*Mrho0**2) + (5*cdn**2*cw**4*ee**4*sdn**2*vev**2)/(8.*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2*sw**4) - (5*cdn**3*cw**3*ee**3*grho*sdn*vev**2)/(4.*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn*cw**3*ee**3*grho*sdn**3*vev**2)/(4.*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn**4*cw**2*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MH**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*Mrho0**2*vev**2)/(16.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MZ**2*vev**2)/(16.*Mrho0**2*sw**2) + (5*cdn**2*cw**2*ee**4*sdn**2*vev**2)/(2.*sw**2) - (5*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/(4.*sw**2) - (5*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(4.*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) + (5*cw**2*ee**2*grho**2*sdn**4*vev**2)/(8.*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*Mrho0**2*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MH**4*sdn**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cw**2*ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(16.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MZ**2*sdn**4*vev**2)/(16.*Mrho0**2*sw**2) - (15*cdn**3*cw*ee**3*grho*sdn*vev**2)/(4.*sw) + (5*cdn**3*cw*ee*grho*grhom**2*sdn*vev**2)/(4.*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (15*cdn*cw*ee**3*grho*sdn**3*vev**2)/(4.*sw) - (5*cdn*cw*ee*grho*grhom**2*sdn**3*vev**2)/(4.*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (3*cdn*cw*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (cdn*cw*ee*grho*grhom**2*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (15*cdn**3*ee**3*grho*sdn*sw*vev**2)/(4.*cw) + (5*cdn**3*ee*grho*grhom**2*sdn*sw*vev**2)/(4.*cw) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (cdn**3*ee*grho*grhom**2*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (3*cdn**3*ee**3*grho*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) + (cdn**3*ee*grho*grhom**2*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (cdn**3*ee*grho*grhom**2*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (15*cdn*ee**3*grho*sdn**3*sw*vev**2)/(4.*cw) - (5*cdn*ee*grho*grhom**2*sdn**3*sw*vev**2)/(4.*cw) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (3*cdn*ee**3*grho*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (cdn*ee*grho*grhom**2*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (3*cdn*ee**3*grho*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) - (cdn*ee*grho*grhom**2*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) + (3*cdn*ee**3*grho*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) - (cdn*ee*grho*grhom**2*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) + (5*cdn**4*ee**2*grho**2*sw**2*vev**2)/(8.*cw**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*sw**2*vev**2)/(16.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*sw**2*vev**2)/(16.*cw**2*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**2*vev**2)/(2.*cw**2) - (5*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (5*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) + (5*ee**2*grho**2*sdn**4*sw**2*vev**2)/(8.*cw**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*sw**2*vev**2)/(16.*cw**2*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2) - (5*cdn**3*ee**3*grho*sdn*sw**3*vev**2)/(4.*cw**3) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*Mrho0**2) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MH**4*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) - (cdn**3*ee**3*grho*Mrho0**2*sdn*sw**3*vev**2)/(8.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MZ**2*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn*ee**3*grho*sdn**3*sw**3*vev**2)/(4.*cw**3) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*Mrho0**2) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*MZ**2) + (cdn*ee**3*grho*MH**4*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) + (cdn*ee**3*grho*Mrho0**2*sdn**3*sw**3*vev**2)/(8.*cw**3*MZ**2) + (cdn*ee**3*grho*MZ**2*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**4*vev**2)/(8.*cw**4) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**4*vev**2)/(16.*cw**4*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2))*cmath.sqrt(MH**4 - 2*MH**2*Mrho0**2 + Mrho0**4 - 2*MH**2*MZ**2 - 2*Mrho0**2*MZ**2 + MZ**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.rho__minus__,P.rho__plus__):'(((3*cdc**4*grhom**4*vev**2)/4. + (cdc**4*grhom**4*MH**4*vev**2)/(16.*Mrhop**4) - (cdc**4*grhom**4*MH**2*vev**2)/(4.*Mrhop**2) + (3*ee**4*sdc**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*sdc**4*vev**2)/(16.*Mrhop**4*sw**4) - (ee**4*MH**2*sdc**4*vev**2)/(4.*Mrhop**2*sw**4) - (3*cdc*ee**3*grho*sdc**3*vev**2)/sw**3 - (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(4.*Mrhop**4*sw**3) + (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(Mrhop**2*sw**3) + (3*cdc**2*ee**2*grho**2*sdc**2*vev**2)/sw**2 + (3*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(2.*sw**2) + (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(4.*Mrhop**4*sw**2) + (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**4*sw**2) - (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(2.*Mrhop**2*sw**2) - (3*cdc**3*ee*grho*grhom**2*sdc*vev**2)/sw - (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(4.*Mrhop**4*sw) + (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(Mrhop**2*sw))*cmath.sqrt(MH**4 - 4*MH**2*Mrhop**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.rho__minus__,P.W__plus__):'(((5*cdc**2*grhom**4*sdc**2*vev**2)/8. - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2) - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*MW**2) + (cdc**2*grhom**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2) + (cdc**2*grhom**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2) + (cdc**2*grhom**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2) + (5*cdc**2*ee**4*sdc**2*vev**2)/(8.*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*MW**2*sw**4) + (cdc**2*ee**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2*sw**4) + (cdc**2*ee**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2*sw**4) + (cdc**2*ee**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2*sw**4) - (5*cdc**3*ee**3*grho*sdc*vev**2)/(4.*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*MW**2*sw**3) - (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw**3) - (cdc**3*ee**3*grho*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw**3) - (cdc**3*ee**3*grho*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc*ee**3*grho*sdc**3*vev**2)/(4.*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*MW**2*sw**3) + (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw**3) + (cdc*ee**3*grho*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw**3) + (cdc*ee**3*grho*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc**4*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MH**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (cdc**4*ee**2*grho**2*Mrhop**2*vev**2)/(16.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MW**2*vev**2)/(16.*Mrhop**2*sw**2) - (5*cdc**2*ee**2*grho**2*sdc**2*vev**2)/(4.*sw**2) - (5*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(4.*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grho**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) + (5*ee**2*grho**2*sdc**4*vev**2)/(8.*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*Mrhop**2*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*MW**2*sw**2) + (ee**2*grho**2*MH**4*sdc**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (ee**2*grho**2*Mrhop**2*sdc**4*vev**2)/(16.*MW**2*sw**2) + (ee**2*grho**2*MW**2*sdc**4*vev**2)/(16.*Mrhop**2*sw**2) + (5*cdc**3*ee*grho*grhom**2*sdc*vev**2)/(4.*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw) + (cdc**3*ee*grho*grhom**2*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw) - (5*cdc*ee*grho*grhom**2*sdc**3*vev**2)/(4.*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*MW**2*sw) - (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw) - (cdc*ee*grho*grhom**2*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw) - (cdc*ee*grho*grhom**2*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw))*cmath.sqrt(MH**4 - 2*MH**2*Mrhop**2 + Mrhop**4 - 2*MH**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*grhom**4*sdc**4*vev**2)/4. + (grhom**4*MH**4*sdc**4*vev**2)/(16.*MW**4) - (grhom**4*MH**2*sdc**4*vev**2)/(4.*MW**2) + (3*cdc**4*ee**4*vev**2)/(4.*sw**4) + (cdc**4*ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (cdc**4*ee**4*MH**2*vev**2)/(4.*MW**2*sw**4) + (3*cdc**3*ee**3*grho*sdc*vev**2)/sw**3 + (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(4.*MW**4*sw**3) - (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(MW**2*sw**3) + (3*cdc**2*ee**2*grho**2*sdc**2*vev**2)/sw**2 + (3*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(2.*sw**2) + (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(4.*MW**4*sw**2) + (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*MW**4*sw**2) - (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(2.*MW**2*sw**2) + (3*cdc*ee*grho*grhom**2*sdc**3*vev**2)/sw + (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(4.*MW**4*sw) - (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(MW**2*sw))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*cdn**4*ee**4*vev**2)/2. + (3*cdn**4*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*cdn**4*ee**4*MH**2*vev**2)/(2.*MZ**2) + 6*cdn**2*ee**2*grho**2*sdn**2*vev**2 + 3*cdn**2*ee**2*grhom**2*sdn**2*vev**2 + (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(2.*MZ**4) + (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*MZ**4) - (2*cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/MZ**2 - (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/MZ**2 + (3*grhom**4*sdn**4*vev**2)/4. + (grhom**4*MH**4*sdn**4*vev**2)/(16.*MZ**4) - (grhom**4*MH**2*sdn**4*vev**2)/(4.*MZ**2) + (3*cdn**4*cw**4*ee**4*vev**2)/(4.*sw**4) + (cdn**4*cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cdn**4*cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cdn**3*cw**3*ee**3*grho*sdn*vev**2)/sw**3 + (cdn**3*cw**3*ee**3*grho*MH**4*sdn*vev**2)/(4.*MZ**4*sw**3) - (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(MZ**2*sw**3) + (3*cdn**4*cw**2*ee**4*vev**2)/sw**2 + (cdn**4*cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cdn**4*cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/sw**2 + (3*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*MZ**4*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*MZ**4*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*MZ**2*sw**2) + (9*cdn**3*cw*ee**3*grho*sdn*vev**2)/sw + (3*cdn**3*cw*ee**3*grho*MH**4*sdn*vev**2)/(4.*MZ**4*sw) - (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(MZ**2*sw) + (3*cdn*cw*ee*grho*grhom**2*sdn**3*vev**2)/sw + (cdn*cw*ee*grho*grhom**2*MH**4*sdn**3*vev**2)/(4.*MZ**4*sw) - (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(MZ**2*sw) + (9*cdn**3*ee**3*grho*sdn*sw*vev**2)/cw + (3*cdn**3*ee**3*grho*MH**4*sdn*sw*vev**2)/(4.*cw*MZ**4) - (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(cw*MZ**2) + (3*cdn*ee*grho*grhom**2*sdn**3*sw*vev**2)/cw + (cdn*ee*grho*grhom**2*MH**4*sdn**3*sw*vev**2)/(4.*cw*MZ**4) - (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(cw*MZ**2) + (3*cdn**4*ee**4*sw**2*vev**2)/cw**2 + (cdn**4*ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (cdn**4*ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/cw**2 + (3*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(2.*cw**2) + (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**4) + (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**4) - (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(cw**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*MZ**2) + (3*cdn**3*ee**3*grho*sdn*sw**3*vev**2)/cw**3 + (cdn**3*ee**3*grho*MH**4*sdn*sw**3*vev**2)/(4.*cw**3*MZ**4) - (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(cw**3*MZ**2) + (3*cdn**4*ee**4*sw**4*vev**2)/(4.*cw**4) + (cdn**4*ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (cdn**4*ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.rho__minus__,P.vm):'((MMU**2 - Mrhop**2)*((ee**2*MMU**2*sdc**2)/(2.*sw**2) + (ee**2*MMU**4*sdc**2)/(2.*Mrhop**2*sw**2) - (ee**2*Mrhop**2*sdc**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.W__minus__,P.vm):'((MMU**2 - MW**2)*((cdc**2*ee**2*MMU**2)/(2.*sw**2) + (cdc**2*ee**2*MMU**4)/(2.*MW**2*sw**2) - (cdc**2*ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_rho__plus__ = Decay(name = 'Decay_rho__plus__',
                          particle = P.rho__plus__,
                          partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*sdc**2*complexconjugate(CKM2x3))/(Mrhop**2*sw**2) - (3*CKM2x3*ee**2*MC**4*sdc**2*complexconjugate(CKM2x3))/(2.*Mrhop**2*sw**2) + (3*CKM2x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*Mrhop**2 - 2*MC**2*Mrhop**2 + Mrhop**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*sdc**2*complexconjugate(CKM2x1))/(Mrhop**2*sw**2) - (3*CKM2x1*ee**2*MD**4*sdc**2*complexconjugate(CKM2x1))/(2.*Mrhop**2*sw**2) + (3*CKM2x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*Mrhop**2 - 2*MD**2*Mrhop**2 + Mrhop**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.c,P.s__tilde__):'((-6*cdc**2*grqq**2*MC**2 - (6*cdc**2*grqq**2*MC**4)/Mrhop**2 + 12*cdc**2*grqq**2*Mrhop**2 - 6*cdc**2*grqq**2*MS**2 + (12*cdc**2*grqq**2*MC**2*MS**2)/Mrhop**2 - (6*cdc**2*grqq**2*MS**4)/Mrhop**2 - (18*cdc*CKM2x2*ee*grqq*MC*MS*sdc)/sw - (3*CKM2x2*ee**2*MC**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) + (3*CKM2x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x2))/sw**2 - (3*CKM2x2*ee**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(Mrhop**2*sw**2) - (3*CKM2x2*ee**2*MS**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) - (18*cdc*ee*grqq*MC*MS*sdc*complexconjugate(CKM2x2))/sw)*cmath.sqrt(MC**4 - 2*MC**2*Mrhop**2 + Mrhop**4 - 2*MC**2*MS**2 - 2*Mrhop**2*MS**2 + MS**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.H,P.W__plus__):'(((5*cdc**2*grhom**4*sdc**2*vev**2)/8. - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2) - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*MW**2) + (cdc**2*grhom**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2) + (cdc**2*grhom**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2) + (cdc**2*grhom**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2) + (5*cdc**2*ee**4*sdc**2*vev**2)/(8.*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*MW**2*sw**4) + (cdc**2*ee**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2*sw**4) + (cdc**2*ee**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2*sw**4) + (cdc**2*ee**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2*sw**4) - (5*cdc**3*ee**3*grho*sdc*vev**2)/(4.*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*MW**2*sw**3) - (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw**3) - (cdc**3*ee**3*grho*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw**3) - (cdc**3*ee**3*grho*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc*ee**3*grho*sdc**3*vev**2)/(4.*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*MW**2*sw**3) + (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw**3) + (cdc*ee**3*grho*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw**3) + (cdc*ee**3*grho*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc**4*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MH**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (cdc**4*ee**2*grho**2*Mrhop**2*vev**2)/(16.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MW**2*vev**2)/(16.*Mrhop**2*sw**2) - (5*cdc**2*ee**2*grho**2*sdc**2*vev**2)/(4.*sw**2) - (5*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(4.*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grho**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) + (5*ee**2*grho**2*sdc**4*vev**2)/(8.*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*Mrhop**2*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*MW**2*sw**2) + (ee**2*grho**2*MH**4*sdc**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (ee**2*grho**2*Mrhop**2*sdc**4*vev**2)/(16.*MW**2*sw**2) + (ee**2*grho**2*MW**2*sdc**4*vev**2)/(16.*Mrhop**2*sw**2) + (5*cdc**3*ee*grho*grhom**2*sdc*vev**2)/(4.*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw) + (cdc**3*ee*grho*grhom**2*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw) - (5*cdc*ee*grho*grhom**2*sdc**3*vev**2)/(4.*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*MW**2*sw) - (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw) - (cdc*ee*grho*grhom**2*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw) - (cdc*ee*grho*grhom**2*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw))*cmath.sqrt(MH**4 - 2*MH**2*Mrhop**2 + Mrhop**4 - 2*MH**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.rho0,P.W__plus__):'((-16*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2 + (4*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/Mrhop**2 - 16*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2 + (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/MW**2 + (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(2.*Mrhop**2*MW**2) - (9*cdc**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2)/MW**2 + (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/MW**2 + (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(2.*Mrho0**2*MW**2) - 16*cdc**2*ee**2*MW**2*sdc**2*sdn**2 - (9*cdc**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2)/Mrhop**2 - (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/Mrhop**2 + (cdc**2*ee**2*MW**6*sdc**2*sdn**2)/(2.*Mrho0**2*Mrhop**2) - (8*cdc**2*cw**2*ee**2*Mrho0**2*sdc**2*sdn**2)/sw**2 + (2*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (8*cdc**2*cw**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 + (2*cdc**2*cw**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(MW**2*sw**2) + (cdc**2*cw**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdc**2*cw**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2)/(2.*MW**2*sw**2) + (2*cdc**2*cw**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MW**2*sw**2) + (cdc**2*cw**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdc**2*cw**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (9*cdc**2*cw**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2)/(2.*Mrhop**2*sw**2) - (9*cdc**2*cw**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/(2.*Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) + (cdc**2*cw**2*ee**2*MW**6*sdc**2*sdn**2)/(4.*Mrho0**2*Mrhop**2*sw**2) - (8*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2*sw**2)/cw**2 + (2*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrhop**2) - (8*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2*sw**2)/cw**2 + (2*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrho0**2) + (2*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2*sw**2)/(cw**2*MW**2) + (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrhop**2*MW**2) - (9*cdc**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*MW**2) + (2*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2*sw**2)/(cw**2*MW**2) + (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrho0**2*MW**2) - (8*cdc**2*ee**2*MW**2*sdc**2*sdn**2*sw**2)/cw**2 - (9*cdc**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*Mrhop**2) - (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*Mrho0**2) + (2*cdc**2*ee**2*MW**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrho0**2) + (2*cdc**2*ee**2*MW**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrhop**2) + (cdc**2*ee**2*MW**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrho0**2*Mrhop**2))*cmath.sqrt(Mrho0**4 - 2*Mrho0**2*Mrhop**2 + Mrhop**4 - 2*Mrho0**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2) + (3*CKM3x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x3))/sw**2 - (3*CKM3x3*ee**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(Mrhop**2*sw**2) - (3*CKM3x3*ee**2*MT**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2) + (3*CKM3x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x1))/sw**2 - (3*CKM3x1*ee**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(Mrhop**2*sw**2) - (3*CKM3x1*ee**2*MT**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.t,P.s__tilde__):'(((3*CKM3x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x2))/sw**2 - (3*CKM3x2*ee**2*MS**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2) - (3*CKM3x2*ee**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(Mrhop**2*sw**2) - (3*CKM3x2*ee**2*MT**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MT**2 - 2*MS**2*MT**2 + MT**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2) + (3*CKM1x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x3))/sw**2 - (3*CKM1x3*ee**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(Mrhop**2*sw**2) - (3*CKM1x3*ee**2*MU**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.u,P.d__tilde__):'((-6*cdc**2*grqq**2*MD**2 - (6*cdc**2*grqq**2*MD**4)/Mrhop**2 + 12*cdc**2*grqq**2*Mrhop**2 - 6*cdc**2*grqq**2*MU**2 + (12*cdc**2*grqq**2*MD**2*MU**2)/Mrhop**2 - (6*cdc**2*grqq**2*MU**4)/Mrhop**2 - (18*cdc*CKM1x1*ee*grqq*MD*MU*sdc)/sw - (3*CKM1x1*ee**2*MD**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) + (3*CKM1x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x1))/sw**2 - (3*CKM1x1*ee**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(Mrhop**2*sw**2) - (3*CKM1x1*ee**2*MU**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) - (18*cdc*ee*grqq*MD*MU*sdc*complexconjugate(CKM1x1))/sw)*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.u,P.s__tilde__):'(((3*CKM1x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x2))/sw**2 - (3*CKM1x2*ee**2*MS**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2) - (3*CKM1x2*ee**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(Mrhop**2*sw**2) - (3*CKM1x2*ee**2*MU**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MU**2 - 2*MS**2*MU**2 + MU**4))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.ve,P.e__plus__):'((-Me**2 + Mrhop**2)*(-(ee**2*Me**2*sdc**2)/(2.*sw**2) - (ee**2*Me**4*sdc**2)/(2.*Mrhop**2*sw**2) + (ee**2*Mrhop**2*sdc**2)/sw**2))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.vm,P.mu__plus__):'((-MMU**2 + Mrhop**2)*(-(ee**2*MMU**2*sdc**2)/(2.*sw**2) - (ee**2*MMU**4*sdc**2)/(2.*Mrhop**2*sw**2) + (ee**2*Mrhop**2*sdc**2)/sw**2))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.vt,P.ta__plus__):'((Mrhop**2 - MTA**2)*((ee**2*Mrhop**2*sdc**2)/sw**2 - (ee**2*MTA**2*sdc**2)/(2.*sw**2) - (ee**2*MTA**4*sdc**2)/(2.*Mrhop**2*sw**2)))/(48.*cmath.pi*abs(Mrhop)**3)',
                                            (P.W__plus__,P.Z):'((-16*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2 + (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/MW**2 - 16*cdc**2*cdn**2*ee**2*MW**2*sdc**2 + (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/MZ**2 + (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2)/(2.*MW**2*MZ**2) - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2)/MZ**2 + (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/MZ**2 + (cdc**2*cdn**2*ee**2*MW**6*sdc**2)/(2.*Mrhop**2*MZ**2) - 16*cdc**2*cdn**2*ee**2*MZ**2*sdc**2 - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MZ**2*sdc**2)/MW**2 - (9*cdc**2*cdn**2*ee**2*MW**2*MZ**2*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/MW**2 + (cdc**2*cdn**2*ee**2*MZ**6*sdc**2)/(2.*Mrhop**2*MW**2) - (8*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*sdc**2)/sw**2 + (2*cdc**2*cdn**2*cw**2*ee**2*Mrhop**4*sdc**2)/(MW**2*sw**2) - (8*cdc**2*cdn**2*cw**2*ee**2*MW**2*sdc**2)/sw**2 + (2*cdc**2*cdn**2*cw**2*ee**2*MW**4*sdc**2)/(Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*Mrhop**4*sdc**2)/(MZ**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*Mrhop**6*sdc**2)/(4.*MW**2*MZ**2*sw**2) - (9*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*MW**2*sdc**2)/(2.*MZ**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MW**4*sdc**2)/(MZ**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MW**6*sdc**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*cdc**2*cdn**2*cw**2*ee**2*MZ**2*sdc**2)/sw**2 - (9*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*MZ**2*sdc**2)/(2.*MW**2*sw**2) - (9*cdc**2*cdn**2*cw**2*ee**2*MW**2*MZ**2*sdc**2)/(2.*Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(MW**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MZ**6*sdc**2)/(4.*Mrhop**2*MW**2*sw**2) - (8*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2*sw**2)/cw**2 + (2*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2*sw**2)/(cw**2*MW**2) - (8*cdc**2*cdn**2*ee**2*MW**2*sdc**2*sw**2)/cw**2 + (2*cdc**2*cdn**2*ee**2*MW**4*sdc**2*sw**2)/(cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2*sw**2)/(cw**2*MZ**2) + (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2*sw**2)/(4.*cw**2*MW**2*MZ**2) - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2*sw**2)/(2.*cw**2*MZ**2) + (2*cdc**2*cdn**2*ee**2*MW**4*sdc**2*sw**2)/(cw**2*MZ**2) + (cdc**2*cdn**2*ee**2*MW**6*sdc**2*sw**2)/(4.*cw**2*Mrhop**2*MZ**2) - (8*cdc**2*cdn**2*ee**2*MZ**2*sdc**2*sw**2)/cw**2 - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MZ**2*sdc**2*sw**2)/(2.*cw**2*MW**2) - (9*cdc**2*cdn**2*ee**2*MW**2*MZ**2*sdc**2*sw**2)/(2.*cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*MZ**4*sdc**2*sw**2)/(cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*MZ**4*sdc**2*sw**2)/(cw**2*MW**2) + (cdc**2*cdn**2*ee**2*MZ**6*sdc**2*sw**2)/(4.*cw**2*Mrhop**2*MW**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MW**2 + MW**4 - 2*Mrhop**2*MZ**2 - 2*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(Mrhop)**3)'})

Decay_rho0 = Decay(name = 'Decay_rho0',
                   particle = P.rho0,
                   partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2*sdn**2 + ee**2*Mrho0**2*sdn**2 - (3*cw**2*ee**2*MB**2*sdn**2)/(2.*sw**2) + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (17*ee**2*MB**2*sdn**2*sw**2)/(6.*cw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.c,P.c__tilde__):'((-6*cdn**2*grqq**2*MC**2 + 6*cdn**2*grqq**2*Mrho0**2 - 11*ee**2*MC**2*sdn**2 - ee**2*Mrho0**2*sdn**2 - (3*cw**2*ee**2*MC**2*sdn**2)/(2.*sw**2) + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (18*cdn*cw*ee*grqq*MC**2*sdn)/sw - (2*cdn*ee*grqq*MC**2*sdn*sw)/cw + (8*cdn*ee*grqq*Mrho0**2*sdn*sw)/cw + (7*ee**2*MC**2*sdn**2*sw**2)/(6.*cw**2) + (17*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.d,P.d__tilde__):'((-6*cdn**2*grqq**2*MD**2 + 6*cdn**2*grqq**2*Mrho0**2 - 7*ee**2*MD**2*sdn**2 + ee**2*Mrho0**2*sdn**2 - (3*cw**2*ee**2*MD**2*sdn**2)/(2.*sw**2) + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (18*cdn*cw*ee*grqq*MD**2*sdn)/sw - (10*cdn*ee*grqq*MD**2*sdn*sw)/cw + (4*cdn*ee*grqq*Mrho0**2*sdn*sw)/cw - (17*ee**2*MD**2*sdn**2*sw**2)/(6.*cw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2*sdn**2 - ee**2*Mrho0**2*sdn**2 - (cw**2*ee**2*Me**2*sdn**2)/(2.*sw**2) + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) + (7*ee**2*Me**2*sdn**2*sw**2)/(2.*cw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.H,P.Z):'(((5*cdn**4*ee**2*grho**2*vev**2)/4. - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*vev**2)/(8.*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*vev**2)/(8.*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*vev**2)/(8.*Mrho0**2) + (15*cdn**2*ee**4*sdn**2*vev**2)/4. - (5*cdn**2*ee**2*grho**2*sdn**2*vev**2)/2. - (5*cdn**2*ee**2*grhom**2*sdn**2*vev**2)/2. + (5*cdn**2*grhom**4*sdn**2*vev**2)/8. - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2) - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*MZ**2) + (3*cdn**2*ee**4*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) + (cdn**2*grhom**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2) + (3*cdn**2*ee**4*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*grhom**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2) + (3*cdn**2*ee**4*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*grhom**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2) + (5*ee**2*grho**2*sdn**4*vev**2)/4. - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*vev**2)/(8.*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(8.*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*vev**2)/(8.*Mrho0**2) + (5*cdn**2*cw**4*ee**4*sdn**2*vev**2)/(8.*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2*sw**4) - (5*cdn**3*cw**3*ee**3*grho*sdn*vev**2)/(4.*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn*cw**3*ee**3*grho*sdn**3*vev**2)/(4.*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn**4*cw**2*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MH**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*Mrho0**2*vev**2)/(16.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MZ**2*vev**2)/(16.*Mrho0**2*sw**2) + (5*cdn**2*cw**2*ee**4*sdn**2*vev**2)/(2.*sw**2) - (5*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/(4.*sw**2) - (5*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(4.*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) + (5*cw**2*ee**2*grho**2*sdn**4*vev**2)/(8.*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*Mrho0**2*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MH**4*sdn**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cw**2*ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(16.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MZ**2*sdn**4*vev**2)/(16.*Mrho0**2*sw**2) - (15*cdn**3*cw*ee**3*grho*sdn*vev**2)/(4.*sw) + (5*cdn**3*cw*ee*grho*grhom**2*sdn*vev**2)/(4.*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (15*cdn*cw*ee**3*grho*sdn**3*vev**2)/(4.*sw) - (5*cdn*cw*ee*grho*grhom**2*sdn**3*vev**2)/(4.*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (3*cdn*cw*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (cdn*cw*ee*grho*grhom**2*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (15*cdn**3*ee**3*grho*sdn*sw*vev**2)/(4.*cw) + (5*cdn**3*ee*grho*grhom**2*sdn*sw*vev**2)/(4.*cw) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (cdn**3*ee*grho*grhom**2*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (3*cdn**3*ee**3*grho*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) + (cdn**3*ee*grho*grhom**2*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (cdn**3*ee*grho*grhom**2*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (15*cdn*ee**3*grho*sdn**3*sw*vev**2)/(4.*cw) - (5*cdn*ee*grho*grhom**2*sdn**3*sw*vev**2)/(4.*cw) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (3*cdn*ee**3*grho*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (cdn*ee*grho*grhom**2*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (3*cdn*ee**3*grho*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) - (cdn*ee*grho*grhom**2*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) + (3*cdn*ee**3*grho*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) - (cdn*ee*grho*grhom**2*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) + (5*cdn**4*ee**2*grho**2*sw**2*vev**2)/(8.*cw**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*sw**2*vev**2)/(16.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*sw**2*vev**2)/(16.*cw**2*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**2*vev**2)/(2.*cw**2) - (5*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (5*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) + (5*ee**2*grho**2*sdn**4*sw**2*vev**2)/(8.*cw**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*sw**2*vev**2)/(16.*cw**2*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2) - (5*cdn**3*ee**3*grho*sdn*sw**3*vev**2)/(4.*cw**3) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*Mrho0**2) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MH**4*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) - (cdn**3*ee**3*grho*Mrho0**2*sdn*sw**3*vev**2)/(8.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MZ**2*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn*ee**3*grho*sdn**3*sw**3*vev**2)/(4.*cw**3) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*Mrho0**2) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*MZ**2) + (cdn*ee**3*grho*MH**4*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) + (cdn*ee**3*grho*Mrho0**2*sdn**3*sw**3*vev**2)/(8.*cw**3*MZ**2) + (cdn*ee**3*grho*MZ**2*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**4*vev**2)/(8.*cw**4) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**4*vev**2)/(16.*cw**4*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2))*cmath.sqrt(MH**4 - 2*MH**2*Mrho0**2 + Mrho0**4 - 2*MH**2*MZ**2 - 2*Mrho0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2*sdn**2 - ee**2*Mrho0**2*sdn**2 - (cw**2*ee**2*MMU**2*sdn**2)/(2.*sw**2) + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) + (7*ee**2*MMU**2*sdn**2*sw**2)/(2.*cw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*Mrho0**2 + Mrho0**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.rho__plus__,P.W__minus__):'((-16*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2 + (4*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/Mrhop**2 - 16*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2 + (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/MW**2 + (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(2.*Mrhop**2*MW**2) - (9*cdc**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2)/MW**2 + (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/MW**2 + (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(2.*Mrho0**2*MW**2) - 16*cdc**2*ee**2*MW**2*sdc**2*sdn**2 - (9*cdc**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2)/Mrhop**2 - (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/Mrhop**2 + (cdc**2*ee**2*MW**6*sdc**2*sdn**2)/(2.*Mrho0**2*Mrhop**2) - (8*cdc**2*cw**2*ee**2*Mrho0**2*sdc**2*sdn**2)/sw**2 + (2*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (8*cdc**2*cw**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 + (2*cdc**2*cw**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(MW**2*sw**2) + (cdc**2*cw**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdc**2*cw**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2)/(2.*MW**2*sw**2) + (2*cdc**2*cw**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MW**2*sw**2) + (cdc**2*cw**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdc**2*cw**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (9*cdc**2*cw**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2)/(2.*Mrhop**2*sw**2) - (9*cdc**2*cw**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/(2.*Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) + (cdc**2*cw**2*ee**2*MW**6*sdc**2*sdn**2)/(4.*Mrho0**2*Mrhop**2*sw**2) - (8*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2*sw**2)/cw**2 + (2*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrhop**2) - (8*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2*sw**2)/cw**2 + (2*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrho0**2) + (2*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2*sw**2)/(cw**2*MW**2) + (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrhop**2*MW**2) - (9*cdc**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*MW**2) + (2*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2*sw**2)/(cw**2*MW**2) + (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrho0**2*MW**2) - (8*cdc**2*ee**2*MW**2*sdc**2*sdn**2*sw**2)/cw**2 - (9*cdc**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*Mrhop**2) - (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*Mrho0**2) + (2*cdc**2*ee**2*MW**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrho0**2) + (2*cdc**2*ee**2*MW**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrhop**2) + (cdc**2*ee**2*MW**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrho0**2*Mrhop**2))*cmath.sqrt(Mrho0**4 - 2*Mrho0**2*Mrhop**2 + Mrhop**4 - 2*Mrho0**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.rho__minus__,P.rho__plus__):'((34*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2 - (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(2.*Mrhop**4) - (8*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/Mrhop**2 + 24*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2 - (17*cw**2*ee**2*Mrho0**2*sdc**4*sdn**2)/sw**2 + (cw**2*ee**2*Mrho0**6*sdc**4*sdn**2)/(4.*Mrhop**4*sw**2) + (4*cw**2*ee**2*Mrho0**4*sdc**4*sdn**2)/(Mrhop**2*sw**2) - (12*cw**2*ee**2*Mrhop**2*sdc**4*sdn**2)/sw**2 - (17*cdc**4*ee**2*Mrho0**2*sdn**2*sw**2)/cw**2 + (cdc**4*ee**2*Mrho0**6*sdn**2*sw**2)/(4.*cw**2*Mrhop**4) + (4*cdc**4*ee**2*Mrho0**4*sdn**2*sw**2)/(cw**2*Mrhop**2) - (12*cdc**4*ee**2*Mrhop**2*sdn**2*sw**2)/cw**2)*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*Mrhop**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.rho__minus__,P.W__plus__):'((-16*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2 + (4*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/Mrhop**2 - 16*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2 + (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/MW**2 + (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(2.*Mrhop**2*MW**2) - (9*cdc**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2)/MW**2 + (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/MW**2 + (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(2.*Mrho0**2*MW**2) - 16*cdc**2*ee**2*MW**2*sdc**2*sdn**2 - (9*cdc**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2)/Mrhop**2 - (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/Mrhop**2 + (cdc**2*ee**2*MW**6*sdc**2*sdn**2)/(2.*Mrho0**2*Mrhop**2) - (8*cdc**2*cw**2*ee**2*Mrho0**2*sdc**2*sdn**2)/sw**2 + (2*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (8*cdc**2*cw**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 + (2*cdc**2*cw**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(MW**2*sw**2) + (cdc**2*cw**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdc**2*cw**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2)/(2.*MW**2*sw**2) + (2*cdc**2*cw**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MW**2*sw**2) + (cdc**2*cw**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdc**2*cw**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (9*cdc**2*cw**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2)/(2.*Mrhop**2*sw**2) - (9*cdc**2*cw**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/(2.*Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) + (cdc**2*cw**2*ee**2*MW**6*sdc**2*sdn**2)/(4.*Mrho0**2*Mrhop**2*sw**2) - (8*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2*sw**2)/cw**2 + (2*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrhop**2) - (8*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2*sw**2)/cw**2 + (2*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrho0**2) + (2*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2*sw**2)/(cw**2*MW**2) + (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrhop**2*MW**2) - (9*cdc**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*MW**2) + (2*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2*sw**2)/(cw**2*MW**2) + (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrho0**2*MW**2) - (8*cdc**2*ee**2*MW**2*sdc**2*sdn**2*sw**2)/cw**2 - (9*cdc**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*Mrhop**2) - (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*Mrho0**2) + (2*cdc**2*ee**2*MW**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrho0**2) + (2*cdc**2*ee**2*MW**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrhop**2) + (cdc**2*ee**2*MW**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrho0**2*Mrhop**2))*cmath.sqrt(Mrho0**4 - 2*Mrho0**2*Mrhop**2 + Mrhop**4 - 2*Mrho0**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.s,P.s__tilde__):'((6*cdn**2*grqq**2*Mrho0**2 - 6*cdn**2*grqq**2*MS**2 + ee**2*Mrho0**2*sdn**2 - 7*ee**2*MS**2*sdn**2 + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (3*cw**2*ee**2*MS**2*sdn**2)/(2.*sw**2) - (18*cdn*cw*ee*grqq*MS**2*sdn)/sw + (4*cdn*ee*grqq*Mrho0**2*sdn*sw)/cw - (10*cdn*ee*grqq*MS**2*sdn*sw)/cw + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2) - (17*ee**2*MS**2*sdn**2*sw**2)/(6.*cw**2))*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MS**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.t,P.t__tilde__):'((-(ee**2*Mrho0**2*sdn**2) - 11*ee**2*MT**2*sdn**2 + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (3*cw**2*ee**2*MT**2*sdn**2)/(2.*sw**2) + (17*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2) + (7*ee**2*MT**2*sdn**2*sw**2)/(6.*cw**2))*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MT**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.ta__minus__,P.ta__plus__):'((-(ee**2*Mrho0**2*sdn**2) - 5*ee**2*MTA**2*sdn**2 + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (cw**2*ee**2*MTA**2*sdn**2)/(2.*sw**2) + (5*ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2) + (7*ee**2*MTA**2*sdn**2*sw**2)/(2.*cw**2))*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MTA**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.u,P.u__tilde__):'((6*cdn**2*grqq**2*Mrho0**2 - 6*cdn**2*grqq**2*MU**2 - ee**2*Mrho0**2*sdn**2 - 11*ee**2*MU**2*sdn**2 + (3*cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) - (3*cw**2*ee**2*MU**2*sdn**2)/(2.*sw**2) - (18*cdn*cw*ee*grqq*MU**2*sdn)/sw + (8*cdn*ee*grqq*Mrho0**2*sdn*sw)/cw - (2*cdn*ee*grqq*MU**2*sdn*sw)/cw + (17*ee**2*Mrho0**2*sdn**2*sw**2)/(6.*cw**2) + (7*ee**2*MU**2*sdn**2*sw**2)/(6.*cw**2))*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MU**2))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.ve,P.ve__tilde__):'(Mrho0**2*(ee**2*Mrho0**2*sdn**2 + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) + (ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.vm,P.vm__tilde__):'(Mrho0**2*(ee**2*Mrho0**2*sdn**2 + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) + (ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.vt,P.vt__tilde__):'(Mrho0**2*(ee**2*Mrho0**2*sdn**2 + (cw**2*ee**2*Mrho0**2*sdn**2)/(2.*sw**2) + (ee**2*Mrho0**2*sdn**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(Mrho0)**3)',
                                     (P.W__minus__,P.W__plus__):'((34*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2 - (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(2.*MW**4) - (8*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/MW**2 + 24*cdc**2*ee**2*MW**2*sdc**2*sdn**2 - (17*cdc**4*cw**2*ee**2*Mrho0**2*sdn**2)/sw**2 + (cdc**4*cw**2*ee**2*Mrho0**6*sdn**2)/(4.*MW**4*sw**2) + (4*cdc**4*cw**2*ee**2*Mrho0**4*sdn**2)/(MW**2*sw**2) - (12*cdc**4*cw**2*ee**2*MW**2*sdn**2)/sw**2 - (17*ee**2*Mrho0**2*sdc**4*sdn**2*sw**2)/cw**2 + (ee**2*Mrho0**6*sdc**4*sdn**2*sw**2)/(4.*cw**2*MW**4) + (4*ee**2*Mrho0**4*sdc**4*sdn**2*sw**2)/(cw**2*MW**2) - (12*ee**2*MW**2*sdc**4*sdn**2*sw**2)/cw**2)*cmath.sqrt(Mrho0**4 - 4*Mrho0**2*MW**2))/(48.*cmath.pi*abs(Mrho0)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.rho__minus__,P.c):'((6*cdc**2*grqq**2*MC**2 + (6*cdc**2*grqq**2*MC**4)/Mrhop**2 - 12*cdc**2*grqq**2*Mrhop**2 + 6*cdc**2*grqq**2*MS**2 - (12*cdc**2*grqq**2*MC**2*MS**2)/Mrhop**2 + (6*cdc**2*grqq**2*MS**4)/Mrhop**2 + (18*cdc*CKM2x2*ee*grqq*MC*MS*sdc)/sw + (3*CKM2x2*ee**2*MC**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) - (3*CKM2x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM2x2))/sw**2 + (3*CKM2x2*ee**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*sdc**2*complexconjugate(CKM2x2))/(Mrhop**2*sw**2) + (3*CKM2x2*ee**2*MS**4*sdc**2*complexconjugate(CKM2x2))/(2.*Mrhop**2*sw**2) + (18*cdc*ee*grqq*MC*MS*sdc*complexconjugate(CKM2x2))/sw)*cmath.sqrt(MC**4 - 2*MC**2*Mrhop**2 + Mrhop**4 - 2*MC**2*MS**2 - 2*Mrhop**2*MS**2 + MS**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.rho__minus__,P.t):'(((-3*CKM3x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x2))/sw**2 + (3*CKM3x2*ee**2*MS**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2) + (3*CKM3x2*ee**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(Mrhop**2*sw**2) + (3*CKM3x2*ee**2*MT**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MT**2 - 2*MS**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.rho__minus__,P.u):'(((-3*CKM1x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x2))/sw**2 + (3*CKM1x2*ee**2*MS**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2) + (3*CKM1x2*ee**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(Mrhop**2*sw**2) + (3*CKM1x2*ee**2*MU**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MU**2 - 2*MS**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.c):'((6*grqq**2*MC**2*sdc**2 + 6*grqq**2*MS**2*sdc**2 + (6*grqq**2*MC**4*sdc**2)/MW**2 - (12*grqq**2*MC**2*MS**2*sdc**2)/MW**2 + (6*grqq**2*MS**4*sdc**2)/MW**2 - 12*grqq**2*MW**2*sdc**2 - (18*cdc*CKM2x2*ee*grqq*MC*MS*sdc)/sw + (3*cdc**2*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*cdc**2*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*cdc**2*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*cdc**2*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2 - (18*cdc*ee*grqq*MC*MS*sdc*complexconjugate(CKM2x2))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*cdc**2*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*cdc**2*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*cdc**2*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*cdc**2*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*cdc**2*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*cdc**2*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*cdc**2*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*cdc**2*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.rho__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2) - (3*CKM3x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x3))/sw**2 + (3*CKM3x3*ee**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*sdc**2*complexconjugate(CKM3x3))/(Mrhop**2*sw**2) + (3*CKM3x3*ee**2*MT**4*sdc**2*complexconjugate(CKM3x3))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.rho__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2) - (3*CKM3x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x1))/sw**2 + (3*CKM3x1*ee**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*sdc**2*complexconjugate(CKM3x1))/(Mrhop**2*sw**2) + (3*CKM3x1*ee**2*MT**4*sdc**2*complexconjugate(CKM3x1))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MT**2 - 2*Mrhop**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.rho__plus__,P.s):'(((-3*CKM3x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM3x2))/sw**2 + (3*CKM3x2*ee**2*MS**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2) + (3*CKM3x2*ee**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*sdc**2*complexconjugate(CKM3x2))/(Mrhop**2*sw**2) + (3*CKM3x2*ee**2*MT**4*sdc**2*complexconjugate(CKM3x2))/(2.*Mrhop**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MT**2 - 2*MS**2*MT**2 + MT**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.b):'(((3*cdc**2*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*cdc**2*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*cdc**2*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*cdc**2*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*cdc**2*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*cdc**2*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*cdc**2*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*cdc**2*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*cdc**2*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*cdc**2*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*cdc**2*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*cdc**2*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.rho__minus__,P.vt):'((-Mrhop**2 + MTA**2)*(-((ee**2*Mrhop**2*sdc**2)/sw**2) + (ee**2*MTA**2*sdc**2)/(2.*sw**2) + (ee**2*MTA**4*sdc**2)/(2.*Mrhop**2*sw**2)))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.W__minus__,P.vt):'((MTA**2 - MW**2)*((cdc**2*ee**2*MTA**2)/(2.*sw**2) + (cdc**2*ee**2*MTA**4)/(2.*MW**2*sw**2) - (cdc**2*ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.rho__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2) - (3*CKM1x3*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x3))/sw**2 + (3*CKM1x3*ee**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*sdc**2*complexconjugate(CKM1x3))/(Mrhop**2*sw**2) + (3*CKM1x3*ee**2*MU**4*sdc**2*complexconjugate(CKM1x3))/(2.*Mrhop**2*sw**2))*cmath.sqrt(MB**4 - 2*MB**2*Mrhop**2 + Mrhop**4 - 2*MB**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.rho__plus__,P.d):'((6*cdc**2*grqq**2*MD**2 + (6*cdc**2*grqq**2*MD**4)/Mrhop**2 - 12*cdc**2*grqq**2*Mrhop**2 + 6*cdc**2*grqq**2*MU**2 - (12*cdc**2*grqq**2*MD**2*MU**2)/Mrhop**2 + (6*cdc**2*grqq**2*MU**4)/Mrhop**2 + (18*cdc*CKM1x1*ee*grqq*MD*MU*sdc)/sw + (3*CKM1x1*ee**2*MD**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) - (3*CKM1x1*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x1))/sw**2 + (3*CKM1x1*ee**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*sdc**2*complexconjugate(CKM1x1))/(Mrhop**2*sw**2) + (3*CKM1x1*ee**2*MU**4*sdc**2*complexconjugate(CKM1x1))/(2.*Mrhop**2*sw**2) + (18*cdc*ee*grqq*MD*MU*sdc*complexconjugate(CKM1x1))/sw)*cmath.sqrt(MD**4 - 2*MD**2*Mrhop**2 + Mrhop**4 - 2*MD**2*MU**2 - 2*Mrhop**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.rho__plus__,P.s):'(((-3*CKM1x2*ee**2*Mrhop**2*sdc**2*complexconjugate(CKM1x2))/sw**2 + (3*CKM1x2*ee**2*MS**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2) + (3*CKM1x2*ee**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*sdc**2*complexconjugate(CKM1x2))/(Mrhop**2*sw**2) + (3*CKM1x2*ee**2*MU**4*sdc**2*complexconjugate(CKM1x2))/(2.*Mrhop**2*sw**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MS**2 + MS**4 - 2*Mrhop**2*MU**2 - 2*MS**2*MU**2 + MU**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.b):'(((3*cdc**2*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*cdc**2*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*cdc**2*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*cdc**2*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'((6*grqq**2*MD**2*sdc**2 + 6*grqq**2*MU**2*sdc**2 + (6*grqq**2*MD**4*sdc**2)/MW**2 - (12*grqq**2*MD**2*MU**2*sdc**2)/MW**2 + (6*grqq**2*MU**4*sdc**2)/MW**2 - 12*grqq**2*MW**2*sdc**2 - (18*cdc*CKM1x1*ee*grqq*MD*MU*sdc)/sw + (3*cdc**2*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*cdc**2*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*cdc**2*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*cdc**2*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2 - (18*cdc*ee*grqq*MD*MU*sdc*complexconjugate(CKM1x1))/sw)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*cdc**2*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*cdc**2*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*cdc**2*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*cdc**2*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*cdc**2*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*cdc**2*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*cdc**2*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*cdc**2*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*cdc**2*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*cdc**2*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*cdc**2*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*cdc**2*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'((-6*grqq**2*MC**2*sdc**2 - 6*grqq**2*MS**2*sdc**2 - (6*grqq**2*MC**4*sdc**2)/MW**2 + (12*grqq**2*MC**2*MS**2*sdc**2)/MW**2 - (6*grqq**2*MS**4*sdc**2)/MW**2 + 12*grqq**2*MW**2*sdc**2 + (18*cdc*CKM2x2*ee*grqq*MC*MS*sdc)/sw - (3*cdc**2*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*cdc**2*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*cdc**2*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*cdc**2*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2 + (18*cdc*ee*grqq*MC*MS*sdc*complexconjugate(CKM2x2))/sw)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.H,P.rho__plus__):'(((5*cdc**2*grhom**4*sdc**2*vev**2)/8. - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2) - (cdc**2*grhom**4*MH**2*sdc**2*vev**2)/(8.*MW**2) + (cdc**2*grhom**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2) + (cdc**2*grhom**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2) + (cdc**2*grhom**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2) + (5*cdc**2*ee**4*sdc**2*vev**2)/(8.*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**4) - (cdc**2*ee**4*MH**2*sdc**2*vev**2)/(8.*MW**2*sw**4) + (cdc**2*ee**4*MH**4*sdc**2*vev**2)/(16.*Mrhop**2*MW**2*sw**4) + (cdc**2*ee**4*Mrhop**2*sdc**2*vev**2)/(16.*MW**2*sw**4) + (cdc**2*ee**4*MW**2*sdc**2*vev**2)/(16.*Mrhop**2*sw**4) - (5*cdc**3*ee**3*grho*sdc*vev**2)/(4.*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw**3) + (cdc**3*ee**3*grho*MH**2*sdc*vev**2)/(4.*MW**2*sw**3) - (cdc**3*ee**3*grho*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw**3) - (cdc**3*ee**3*grho*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw**3) - (cdc**3*ee**3*grho*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc*ee**3*grho*sdc**3*vev**2)/(4.*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw**3) - (cdc*ee**3*grho*MH**2*sdc**3*vev**2)/(4.*MW**2*sw**3) + (cdc*ee**3*grho*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw**3) + (cdc*ee**3*grho*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw**3) + (cdc*ee**3*grho*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw**3) + (5*cdc**4*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**4*ee**2*grho**2*MH**2*vev**2)/(8.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MH**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (cdc**4*ee**2*grho**2*Mrhop**2*vev**2)/(16.*MW**2*sw**2) + (cdc**4*ee**2*grho**2*MW**2*vev**2)/(16.*Mrhop**2*sw**2) - (5*cdc**2*ee**2*grho**2*sdc**2*vev**2)/(4.*sw**2) - (5*cdc**2*ee**2*grhom**2*sdc**2*vev**2)/(4.*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*Mrhop**2*sw**2) + (cdc**2*ee**2*grho**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) + (cdc**2*ee**2*grhom**2*MH**2*sdc**2*vev**2)/(4.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*MH**4*sdc**2*vev**2)/(8.*Mrhop**2*MW**2*sw**2) - (cdc**2*ee**2*grho**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grhom**2*Mrhop**2*sdc**2*vev**2)/(8.*MW**2*sw**2) - (cdc**2*ee**2*grho**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) - (cdc**2*ee**2*grhom**2*MW**2*sdc**2*vev**2)/(8.*Mrhop**2*sw**2) + (5*ee**2*grho**2*sdc**4*vev**2)/(8.*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*Mrhop**2*sw**2) - (ee**2*grho**2*MH**2*sdc**4*vev**2)/(8.*MW**2*sw**2) + (ee**2*grho**2*MH**4*sdc**4*vev**2)/(16.*Mrhop**2*MW**2*sw**2) + (ee**2*grho**2*Mrhop**2*sdc**4*vev**2)/(16.*MW**2*sw**2) + (ee**2*grho**2*MW**2*sdc**4*vev**2)/(16.*Mrhop**2*sw**2) + (5*cdc**3*ee*grho*grhom**2*sdc*vev**2)/(4.*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*Mrhop**2*sw) - (cdc**3*ee*grho*grhom**2*MH**2*sdc*vev**2)/(4.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MH**4*sdc*vev**2)/(8.*Mrhop**2*MW**2*sw) + (cdc**3*ee*grho*grhom**2*Mrhop**2*sdc*vev**2)/(8.*MW**2*sw) + (cdc**3*ee*grho*grhom**2*MW**2*sdc*vev**2)/(8.*Mrhop**2*sw) - (5*cdc*ee*grho*grhom**2*sdc**3*vev**2)/(4.*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*Mrhop**2*sw) + (cdc*ee*grho*grhom**2*MH**2*sdc**3*vev**2)/(4.*MW**2*sw) - (cdc*ee*grho*grhom**2*MH**4*sdc**3*vev**2)/(8.*Mrhop**2*MW**2*sw) - (cdc*ee*grho*grhom**2*Mrhop**2*sdc**3*vev**2)/(8.*MW**2*sw) - (cdc*ee*grho*grhom**2*MW**2*sdc**3*vev**2)/(8.*Mrhop**2*sw))*cmath.sqrt(MH**4 - 2*MH**2*Mrhop**2 + Mrhop**4 - 2*MH**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.rho__plus__,P.Z):'((-16*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2 + (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/MW**2 - 16*cdc**2*cdn**2*ee**2*MW**2*sdc**2 + (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/MZ**2 + (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2)/(2.*MW**2*MZ**2) - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2)/MZ**2 + (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/MZ**2 + (cdc**2*cdn**2*ee**2*MW**6*sdc**2)/(2.*Mrhop**2*MZ**2) - 16*cdc**2*cdn**2*ee**2*MZ**2*sdc**2 - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MZ**2*sdc**2)/MW**2 - (9*cdc**2*cdn**2*ee**2*MW**2*MZ**2*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/MW**2 + (cdc**2*cdn**2*ee**2*MZ**6*sdc**2)/(2.*Mrhop**2*MW**2) - (8*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*sdc**2)/sw**2 + (2*cdc**2*cdn**2*cw**2*ee**2*Mrhop**4*sdc**2)/(MW**2*sw**2) - (8*cdc**2*cdn**2*cw**2*ee**2*MW**2*sdc**2)/sw**2 + (2*cdc**2*cdn**2*cw**2*ee**2*MW**4*sdc**2)/(Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*Mrhop**4*sdc**2)/(MZ**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*Mrhop**6*sdc**2)/(4.*MW**2*MZ**2*sw**2) - (9*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*MW**2*sdc**2)/(2.*MZ**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MW**4*sdc**2)/(MZ**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MW**6*sdc**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*cdc**2*cdn**2*cw**2*ee**2*MZ**2*sdc**2)/sw**2 - (9*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*MZ**2*sdc**2)/(2.*MW**2*sw**2) - (9*cdc**2*cdn**2*cw**2*ee**2*MW**2*MZ**2*sdc**2)/(2.*Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(MW**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MZ**6*sdc**2)/(4.*Mrhop**2*MW**2*sw**2) - (8*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2*sw**2)/cw**2 + (2*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2*sw**2)/(cw**2*MW**2) - (8*cdc**2*cdn**2*ee**2*MW**2*sdc**2*sw**2)/cw**2 + (2*cdc**2*cdn**2*ee**2*MW**4*sdc**2*sw**2)/(cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2*sw**2)/(cw**2*MZ**2) + (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2*sw**2)/(4.*cw**2*MW**2*MZ**2) - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2*sw**2)/(2.*cw**2*MZ**2) + (2*cdc**2*cdn**2*ee**2*MW**4*sdc**2*sw**2)/(cw**2*MZ**2) + (cdc**2*cdn**2*ee**2*MW**6*sdc**2*sw**2)/(4.*cw**2*Mrhop**2*MZ**2) - (8*cdc**2*cdn**2*ee**2*MZ**2*sdc**2*sw**2)/cw**2 - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MZ**2*sdc**2*sw**2)/(2.*cw**2*MW**2) - (9*cdc**2*cdn**2*ee**2*MW**2*MZ**2*sdc**2*sw**2)/(2.*cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*MZ**4*sdc**2*sw**2)/(cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*MZ**4*sdc**2*sw**2)/(cw**2*MW**2) + (cdc**2*cdn**2*ee**2*MZ**6*sdc**2*sw**2)/(4.*cw**2*Mrhop**2*MW**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MW**2 + MW**4 - 2*Mrhop**2*MZ**2 - 2*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.rho0,P.rho__plus__):'((-16*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2 + (4*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/Mrhop**2 - 16*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2 + (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2)/MW**2 + (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(2.*Mrhop**2*MW**2) - (9*cdc**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2)/MW**2 + (4*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2)/MW**2 + (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(2.*Mrho0**2*MW**2) - 16*cdc**2*ee**2*MW**2*sdc**2*sdn**2 - (9*cdc**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2)/Mrhop**2 - (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/Mrho0**2 + (4*cdc**2*ee**2*MW**4*sdc**2*sdn**2)/Mrhop**2 + (cdc**2*ee**2*MW**6*sdc**2*sdn**2)/(2.*Mrho0**2*Mrhop**2) - (8*cdc**2*cw**2*ee**2*Mrho0**2*sdc**2*sdn**2)/sw**2 + (2*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) - (8*cdc**2*cw**2*ee**2*Mrhop**2*sdc**2*sdn**2)/sw**2 + (2*cdc**2*cw**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*Mrho0**4*sdc**2*sdn**2)/(MW**2*sw**2) + (cdc**2*cw**2*ee**2*Mrho0**6*sdc**2*sdn**2)/(4.*Mrhop**2*MW**2*sw**2) - (9*cdc**2*cw**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2)/(2.*MW**2*sw**2) + (2*cdc**2*cw**2*ee**2*Mrhop**4*sdc**2*sdn**2)/(MW**2*sw**2) + (cdc**2*cw**2*ee**2*Mrhop**6*sdc**2*sdn**2)/(4.*Mrho0**2*MW**2*sw**2) - (8*cdc**2*cw**2*ee**2*MW**2*sdc**2*sdn**2)/sw**2 - (9*cdc**2*cw**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2)/(2.*Mrhop**2*sw**2) - (9*cdc**2*cw**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2)/(2.*Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrho0**2*sw**2) + (2*cdc**2*cw**2*ee**2*MW**4*sdc**2*sdn**2)/(Mrhop**2*sw**2) + (cdc**2*cw**2*ee**2*MW**6*sdc**2*sdn**2)/(4.*Mrho0**2*Mrhop**2*sw**2) - (8*cdc**2*ee**2*Mrho0**2*sdc**2*sdn**2*sw**2)/cw**2 + (2*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrhop**2) - (8*cdc**2*ee**2*Mrhop**2*sdc**2*sdn**2*sw**2)/cw**2 + (2*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrho0**2) + (2*cdc**2*ee**2*Mrho0**4*sdc**2*sdn**2*sw**2)/(cw**2*MW**2) + (cdc**2*ee**2*Mrho0**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrhop**2*MW**2) - (9*cdc**2*ee**2*Mrho0**2*Mrhop**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*MW**2) + (2*cdc**2*ee**2*Mrhop**4*sdc**2*sdn**2*sw**2)/(cw**2*MW**2) + (cdc**2*ee**2*Mrhop**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrho0**2*MW**2) - (8*cdc**2*ee**2*MW**2*sdc**2*sdn**2*sw**2)/cw**2 - (9*cdc**2*ee**2*Mrho0**2*MW**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*Mrhop**2) - (9*cdc**2*ee**2*Mrhop**2*MW**2*sdc**2*sdn**2*sw**2)/(2.*cw**2*Mrho0**2) + (2*cdc**2*ee**2*MW**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrho0**2) + (2*cdc**2*ee**2*MW**4*sdc**2*sdn**2*sw**2)/(cw**2*Mrhop**2) + (cdc**2*ee**2*MW**6*sdc**2*sdn**2*sw**2)/(4.*cw**2*Mrho0**2*Mrhop**2))*cmath.sqrt(Mrho0**4 - 2*Mrho0**2*Mrhop**2 + Mrhop**4 - 2*Mrho0**2*MW**2 - 2*Mrhop**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*cdc**2*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*cdc**2*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*cdc**2*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*cdc**2*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*cdc**2*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*cdc**2*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*cdc**2*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*cdc**2*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*cdc**2*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*cdc**2*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*cdc**2*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*cdc**2*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*cdc**2*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*cdc**2*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*cdc**2*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*cdc**2*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'((-6*grqq**2*MD**2*sdc**2 - 6*grqq**2*MU**2*sdc**2 - (6*grqq**2*MD**4*sdc**2)/MW**2 + (12*grqq**2*MD**2*MU**2*sdc**2)/MW**2 - (6*grqq**2*MU**4*sdc**2)/MW**2 + 12*grqq**2*MW**2*sdc**2 + (18*cdc*CKM1x1*ee*grqq*MD*MU*sdc)/sw - (3*cdc**2*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*cdc**2*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*cdc**2*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*cdc**2*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2 + (18*cdc*ee*grqq*MD*MU*sdc*complexconjugate(CKM1x1))/sw)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*cdc**2*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*cdc**2*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*cdc**2*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*cdc**2*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*cdc**2*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-(cdc**2*ee**2*Me**2)/(2.*sw**2) - (cdc**2*ee**2*Me**4)/(2.*MW**2*sw**2) + (cdc**2*ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-(cdc**2*ee**2*MMU**2)/(2.*sw**2) - (cdc**2*ee**2*MMU**4)/(2.*MW**2*sw**2) + (cdc**2*ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(cdc**2*ee**2*MTA**2)/(2.*sw**2) - (cdc**2*ee**2*MTA**4)/(2.*MW**2*sw**2) + (cdc**2*ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*cdn**2*ee**2*MB**2 + cdn**2*ee**2*MZ**2 - (3*cdn**2*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*cdn**2*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*cdn**2*ee**2*MC**2 - cdn**2*ee**2*MZ**2 - 6*grqq**2*MC**2*sdn**2 + 6*grqq**2*MZ**2*sdn**2 - (3*cdn**2*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (18*cdn*cw*ee*grqq*MC**2*sdn)/sw + (2*cdn*ee*grqq*MC**2*sdn*sw)/cw - (8*cdn*ee*grqq*MZ**2*sdn*sw)/cw + (7*cdn**2*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*cdn**2*ee**2*MD**2 + cdn**2*ee**2*MZ**2 - 6*grqq**2*MD**2*sdn**2 + 6*grqq**2*MZ**2*sdn**2 - (3*cdn**2*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (18*cdn*cw*ee*grqq*MD**2*sdn)/sw + (10*cdn*ee*grqq*MD**2*sdn*sw)/cw - (4*cdn*ee*grqq*MZ**2*sdn*sw)/cw - (17*cdn**2*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*cdn**2*ee**2*Me**2 - cdn**2*ee**2*MZ**2 - (cdn**2*cw**2*ee**2*Me**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*cdn**2*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.H,P.rho0):'(((5*cdn**4*ee**2*grho**2*vev**2)/4. - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*vev**2)/(4.*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*vev**2)/(8.*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*vev**2)/(8.*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*vev**2)/(8.*Mrho0**2) + (15*cdn**2*ee**4*sdn**2*vev**2)/4. - (5*cdn**2*ee**2*grho**2*sdn**2*vev**2)/2. - (5*cdn**2*ee**2*grhom**2*sdn**2*vev**2)/2. + (5*cdn**2*grhom**4*sdn**2*vev**2)/8. - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*Mrho0**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2) - (3*cdn**2*ee**4*MH**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(2.*MZ**2) - (cdn**2*grhom**4*MH**2*sdn**2*vev**2)/(8.*MZ**2) + (3*cdn**2*ee**4*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2) + (cdn**2*grhom**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2) + (3*cdn**2*ee**4*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2) + (cdn**2*grhom**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2) + (3*cdn**2*ee**4*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2) + (cdn**2*grhom**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2) + (5*ee**2*grho**2*sdn**4*vev**2)/4. - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*vev**2)/(4.*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*vev**2)/(8.*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(8.*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*vev**2)/(8.*Mrho0**2) + (5*cdn**2*cw**4*ee**4*sdn**2*vev**2)/(8.*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**4) - (cdn**2*cw**4*ee**4*MH**2*sdn**2*vev**2)/(8.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MH**4*sdn**2*vev**2)/(16.*Mrho0**2*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*Mrho0**2*sdn**2*vev**2)/(16.*MZ**2*sw**4) + (cdn**2*cw**4*ee**4*MZ**2*sdn**2*vev**2)/(16.*Mrho0**2*sw**4) - (5*cdn**3*cw**3*ee**3*grho*sdn*vev**2)/(4.*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw**3) + (cdn**3*cw**3*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw**3) - (cdn**3*cw**3*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn*cw**3*ee**3*grho*sdn**3*vev**2)/(4.*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw**3) - (cdn*cw**3*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw**3) + (cdn*cw**3*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw**3) + (5*cdn**4*cw**2*ee**2*grho**2*vev**2)/(8.*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**4*cw**2*ee**2*grho**2*MH**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MH**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*Mrho0**2*vev**2)/(16.*MZ**2*sw**2) + (cdn**4*cw**2*ee**2*grho**2*MZ**2*vev**2)/(16.*Mrho0**2*sw**2) + (5*cdn**2*cw**2*ee**4*sdn**2*vev**2)/(2.*sw**2) - (5*cdn**2*cw**2*ee**2*grho**2*sdn**2*vev**2)/(4.*sw**2) - (5*cdn**2*cw**2*ee**2*grhom**2*sdn**2*vev**2)/(4.*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**4*MH**2*sdn**2*vev**2)/(2.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grho**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**2*grhom**2*MH**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MH**4*sdn**2*vev**2)/(4.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MH**4*sdn**2*vev**2)/(8.*Mrho0**2*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*Mrho0**2*sdn**2*vev**2)/(4.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*Mrho0**2*sdn**2*vev**2)/(8.*MZ**2*sw**2) + (cdn**2*cw**2*ee**4*MZ**2*sdn**2*vev**2)/(4.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grho**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) - (cdn**2*cw**2*ee**2*grhom**2*MZ**2*sdn**2*vev**2)/(8.*Mrho0**2*sw**2) + (5*cw**2*ee**2*grho**2*sdn**4*vev**2)/(8.*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*Mrho0**2*sw**2) - (cw**2*ee**2*grho**2*MH**2*sdn**4*vev**2)/(8.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MH**4*sdn**4*vev**2)/(16.*Mrho0**2*MZ**2*sw**2) + (cw**2*ee**2*grho**2*Mrho0**2*sdn**4*vev**2)/(16.*MZ**2*sw**2) + (cw**2*ee**2*grho**2*MZ**2*sdn**4*vev**2)/(16.*Mrho0**2*sw**2) - (15*cdn**3*cw*ee**3*grho*sdn*vev**2)/(4.*sw) + (5*cdn**3*cw*ee*grho*grhom**2*sdn*vev**2)/(4.*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*Mrho0**2*sw) + (3*cdn**3*cw*ee**3*grho*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (cdn**3*cw*ee*grho*grhom**2*MH**2*sdn*vev**2)/(4.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MH**4*sdn*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) + (cdn**3*cw*ee*grho*grhom**2*Mrho0**2*sdn*vev**2)/(8.*MZ**2*sw) - (3*cdn**3*cw*ee**3*grho*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (cdn**3*cw*ee*grho*grhom**2*MZ**2*sdn*vev**2)/(8.*Mrho0**2*sw) + (15*cdn*cw*ee**3*grho*sdn**3*vev**2)/(4.*sw) - (5*cdn*cw*ee*grho*grhom**2*sdn**3*vev**2)/(4.*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*Mrho0**2*sw) - (3*cdn*cw*ee**3*grho*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (cdn*cw*ee*grho*grhom**2*MH**2*sdn**3*vev**2)/(4.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*MH**4*sdn**3*vev**2)/(8.*Mrho0**2*MZ**2*sw) + (3*cdn*cw*ee**3*grho*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) - (cdn*cw*ee*grho*grhom**2*Mrho0**2*sdn**3*vev**2)/(8.*MZ**2*sw) + (3*cdn*cw*ee**3*grho*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (cdn*cw*ee*grho*grhom**2*MZ**2*sdn**3*vev**2)/(8.*Mrho0**2*sw) - (15*cdn**3*ee**3*grho*sdn*sw*vev**2)/(4.*cw) + (5*cdn**3*ee*grho*grhom**2*sdn*sw*vev**2)/(4.*cw) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*Mrho0**2) + (3*cdn**3*ee**3*grho*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (cdn**3*ee*grho*grhom**2*MH**2*sdn*sw*vev**2)/(4.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (cdn**3*ee*grho*grhom**2*MH**4*sdn*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (3*cdn**3*ee**3*grho*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) + (cdn**3*ee*grho*grhom**2*Mrho0**2*sdn*sw*vev**2)/(8.*cw*MZ**2) - (3*cdn**3*ee**3*grho*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (cdn**3*ee*grho*grhom**2*MZ**2*sdn*sw*vev**2)/(8.*cw*Mrho0**2) + (15*cdn*ee**3*grho*sdn**3*sw*vev**2)/(4.*cw) - (5*cdn*ee*grho*grhom**2*sdn**3*sw*vev**2)/(4.*cw) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*Mrho0**2) - (3*cdn*ee**3*grho*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (cdn*ee*grho*grhom**2*MH**2*sdn**3*sw*vev**2)/(4.*cw*MZ**2) + (3*cdn*ee**3*grho*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) - (cdn*ee*grho*grhom**2*MH**4*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2*MZ**2) + (3*cdn*ee**3*grho*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) - (cdn*ee*grho*grhom**2*Mrho0**2*sdn**3*sw*vev**2)/(8.*cw*MZ**2) + (3*cdn*ee**3*grho*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) - (cdn*ee*grho*grhom**2*MZ**2*sdn**3*sw*vev**2)/(8.*cw*Mrho0**2) + (5*cdn**4*ee**2*grho**2*sw**2*vev**2)/(8.*cw**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**4*ee**2*grho**2*MH**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MH**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (cdn**4*ee**2*grho**2*Mrho0**2*sw**2*vev**2)/(16.*cw**2*MZ**2) + (cdn**4*ee**2*grho**2*MZ**2*sw**2*vev**2)/(16.*cw**2*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**2*vev**2)/(2.*cw**2) - (5*cdn**2*ee**2*grho**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (5*cdn**2*ee**2*grhom**2*sdn**2*sw**2*vev**2)/(4.*cw**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*Mrho0**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**2*vev**2)/(2.*cw**2*MZ**2) + (cdn**2*ee**2*grho**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**2*grhom**2*MH**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grho**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) - (cdn**2*ee**2*grhom**2*MH**4*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**2*vev**2)/(4.*cw**2*MZ**2) - (cdn**2*ee**2*grho**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) - (cdn**2*ee**2*grhom**2*Mrho0**2*sdn**2*sw**2*vev**2)/(8.*cw**2*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**2*vev**2)/(4.*cw**2*Mrho0**2) - (cdn**2*ee**2*grho**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (cdn**2*ee**2*grhom**2*MZ**2*sdn**2*sw**2*vev**2)/(8.*cw**2*Mrho0**2) + (5*ee**2*grho**2*sdn**4*sw**2*vev**2)/(8.*cw**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*Mrho0**2) - (ee**2*grho**2*MH**2*sdn**4*sw**2*vev**2)/(8.*cw**2*MZ**2) + (ee**2*grho**2*MH**4*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2*MZ**2) + (ee**2*grho**2*Mrho0**2*sdn**4*sw**2*vev**2)/(16.*cw**2*MZ**2) + (ee**2*grho**2*MZ**2*sdn**4*sw**2*vev**2)/(16.*cw**2*Mrho0**2) - (5*cdn**3*ee**3*grho*sdn*sw**3*vev**2)/(4.*cw**3) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*Mrho0**2) + (cdn**3*ee**3*grho*MH**2*sdn*sw**3*vev**2)/(4.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MH**4*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) - (cdn**3*ee**3*grho*Mrho0**2*sdn*sw**3*vev**2)/(8.*cw**3*MZ**2) - (cdn**3*ee**3*grho*MZ**2*sdn*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn*ee**3*grho*sdn**3*sw**3*vev**2)/(4.*cw**3) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*Mrho0**2) - (cdn*ee**3*grho*MH**2*sdn**3*sw**3*vev**2)/(4.*cw**3*MZ**2) + (cdn*ee**3*grho*MH**4*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2*MZ**2) + (cdn*ee**3*grho*Mrho0**2*sdn**3*sw**3*vev**2)/(8.*cw**3*MZ**2) + (cdn*ee**3*grho*MZ**2*sdn**3*sw**3*vev**2)/(8.*cw**3*Mrho0**2) + (5*cdn**2*ee**4*sdn**2*sw**4*vev**2)/(8.*cw**4) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*Mrho0**2) - (cdn**2*ee**4*MH**2*sdn**2*sw**4*vev**2)/(8.*cw**4*MZ**2) + (cdn**2*ee**4*MH**4*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2*MZ**2) + (cdn**2*ee**4*Mrho0**2*sdn**2*sw**4*vev**2)/(16.*cw**4*MZ**2) + (cdn**2*ee**4*MZ**2*sdn**2*sw**4*vev**2)/(16.*cw**4*Mrho0**2))*cmath.sqrt(MH**4 - 2*MH**2*Mrho0**2 + Mrho0**4 - 2*MH**2*MZ**2 - 2*Mrho0**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*cdn**2*ee**2*MMU**2 - cdn**2*ee**2*MZ**2 - (cdn**2*cw**2*ee**2*MMU**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*cdn**2*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.rho__plus__,P.W__minus__):'((-16*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2 + (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/MW**2 - 16*cdc**2*cdn**2*ee**2*MW**2*sdc**2 + (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/MZ**2 + (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2)/(2.*MW**2*MZ**2) - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2)/MZ**2 + (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/MZ**2 + (cdc**2*cdn**2*ee**2*MW**6*sdc**2)/(2.*Mrhop**2*MZ**2) - 16*cdc**2*cdn**2*ee**2*MZ**2*sdc**2 - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MZ**2*sdc**2)/MW**2 - (9*cdc**2*cdn**2*ee**2*MW**2*MZ**2*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/MW**2 + (cdc**2*cdn**2*ee**2*MZ**6*sdc**2)/(2.*Mrhop**2*MW**2) - (8*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*sdc**2)/sw**2 + (2*cdc**2*cdn**2*cw**2*ee**2*Mrhop**4*sdc**2)/(MW**2*sw**2) - (8*cdc**2*cdn**2*cw**2*ee**2*MW**2*sdc**2)/sw**2 + (2*cdc**2*cdn**2*cw**2*ee**2*MW**4*sdc**2)/(Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*Mrhop**4*sdc**2)/(MZ**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*Mrhop**6*sdc**2)/(4.*MW**2*MZ**2*sw**2) - (9*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*MW**2*sdc**2)/(2.*MZ**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MW**4*sdc**2)/(MZ**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MW**6*sdc**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*cdc**2*cdn**2*cw**2*ee**2*MZ**2*sdc**2)/sw**2 - (9*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*MZ**2*sdc**2)/(2.*MW**2*sw**2) - (9*cdc**2*cdn**2*cw**2*ee**2*MW**2*MZ**2*sdc**2)/(2.*Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(MW**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MZ**6*sdc**2)/(4.*Mrhop**2*MW**2*sw**2) - (8*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2*sw**2)/cw**2 + (2*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2*sw**2)/(cw**2*MW**2) - (8*cdc**2*cdn**2*ee**2*MW**2*sdc**2*sw**2)/cw**2 + (2*cdc**2*cdn**2*ee**2*MW**4*sdc**2*sw**2)/(cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2*sw**2)/(cw**2*MZ**2) + (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2*sw**2)/(4.*cw**2*MW**2*MZ**2) - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2*sw**2)/(2.*cw**2*MZ**2) + (2*cdc**2*cdn**2*ee**2*MW**4*sdc**2*sw**2)/(cw**2*MZ**2) + (cdc**2*cdn**2*ee**2*MW**6*sdc**2*sw**2)/(4.*cw**2*Mrhop**2*MZ**2) - (8*cdc**2*cdn**2*ee**2*MZ**2*sdc**2*sw**2)/cw**2 - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MZ**2*sdc**2*sw**2)/(2.*cw**2*MW**2) - (9*cdc**2*cdn**2*ee**2*MW**2*MZ**2*sdc**2*sw**2)/(2.*cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*MZ**4*sdc**2*sw**2)/(cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*MZ**4*sdc**2*sw**2)/(cw**2*MW**2) + (cdc**2*cdn**2*ee**2*MZ**6*sdc**2*sw**2)/(4.*cw**2*Mrhop**2*MW**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MW**2 + MW**4 - 2*Mrhop**2*MZ**2 - 2*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.rho__minus__,P.rho__plus__):'((24*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2 + 34*cdc**2*cdn**2*ee**2*MZ**2*sdc**2 - (8*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/Mrhop**2 - (cdc**2*cdn**2*ee**2*MZ**6*sdc**2)/(2.*Mrhop**4) - (12*cdn**2*cw**2*ee**2*Mrhop**2*sdc**4)/sw**2 - (17*cdn**2*cw**2*ee**2*MZ**2*sdc**4)/sw**2 + (4*cdn**2*cw**2*ee**2*MZ**4*sdc**4)/(Mrhop**2*sw**2) + (cdn**2*cw**2*ee**2*MZ**6*sdc**4)/(4.*Mrhop**4*sw**2) - (12*cdc**4*cdn**2*ee**2*Mrhop**2*sw**2)/cw**2 - (17*cdc**4*cdn**2*ee**2*MZ**2*sw**2)/cw**2 + (4*cdc**4*cdn**2*ee**2*MZ**4*sw**2)/(cw**2*Mrhop**2) + (cdc**4*cdn**2*ee**2*MZ**6*sw**2)/(4.*cw**2*Mrhop**4))*cmath.sqrt(-4*Mrhop**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.rho__minus__,P.W__plus__):'((-16*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2 + (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/MW**2 - 16*cdc**2*cdn**2*ee**2*MW**2*sdc**2 + (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2)/MZ**2 + (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2)/(2.*MW**2*MZ**2) - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2)/MZ**2 + (4*cdc**2*cdn**2*ee**2*MW**4*sdc**2)/MZ**2 + (cdc**2*cdn**2*ee**2*MW**6*sdc**2)/(2.*Mrhop**2*MZ**2) - 16*cdc**2*cdn**2*ee**2*MZ**2*sdc**2 - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MZ**2*sdc**2)/MW**2 - (9*cdc**2*cdn**2*ee**2*MW**2*MZ**2*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/Mrhop**2 + (4*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/MW**2 + (cdc**2*cdn**2*ee**2*MZ**6*sdc**2)/(2.*Mrhop**2*MW**2) - (8*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*sdc**2)/sw**2 + (2*cdc**2*cdn**2*cw**2*ee**2*Mrhop**4*sdc**2)/(MW**2*sw**2) - (8*cdc**2*cdn**2*cw**2*ee**2*MW**2*sdc**2)/sw**2 + (2*cdc**2*cdn**2*cw**2*ee**2*MW**4*sdc**2)/(Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*Mrhop**4*sdc**2)/(MZ**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*Mrhop**6*sdc**2)/(4.*MW**2*MZ**2*sw**2) - (9*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*MW**2*sdc**2)/(2.*MZ**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MW**4*sdc**2)/(MZ**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MW**6*sdc**2)/(4.*Mrhop**2*MZ**2*sw**2) - (8*cdc**2*cdn**2*cw**2*ee**2*MZ**2*sdc**2)/sw**2 - (9*cdc**2*cdn**2*cw**2*ee**2*Mrhop**2*MZ**2*sdc**2)/(2.*MW**2*sw**2) - (9*cdc**2*cdn**2*cw**2*ee**2*MW**2*MZ**2*sdc**2)/(2.*Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(Mrhop**2*sw**2) + (2*cdc**2*cdn**2*cw**2*ee**2*MZ**4*sdc**2)/(MW**2*sw**2) + (cdc**2*cdn**2*cw**2*ee**2*MZ**6*sdc**2)/(4.*Mrhop**2*MW**2*sw**2) - (8*cdc**2*cdn**2*ee**2*Mrhop**2*sdc**2*sw**2)/cw**2 + (2*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2*sw**2)/(cw**2*MW**2) - (8*cdc**2*cdn**2*ee**2*MW**2*sdc**2*sw**2)/cw**2 + (2*cdc**2*cdn**2*ee**2*MW**4*sdc**2*sw**2)/(cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*Mrhop**4*sdc**2*sw**2)/(cw**2*MZ**2) + (cdc**2*cdn**2*ee**2*Mrhop**6*sdc**2*sw**2)/(4.*cw**2*MW**2*MZ**2) - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MW**2*sdc**2*sw**2)/(2.*cw**2*MZ**2) + (2*cdc**2*cdn**2*ee**2*MW**4*sdc**2*sw**2)/(cw**2*MZ**2) + (cdc**2*cdn**2*ee**2*MW**6*sdc**2*sw**2)/(4.*cw**2*Mrhop**2*MZ**2) - (8*cdc**2*cdn**2*ee**2*MZ**2*sdc**2*sw**2)/cw**2 - (9*cdc**2*cdn**2*ee**2*Mrhop**2*MZ**2*sdc**2*sw**2)/(2.*cw**2*MW**2) - (9*cdc**2*cdn**2*ee**2*MW**2*MZ**2*sdc**2*sw**2)/(2.*cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*MZ**4*sdc**2*sw**2)/(cw**2*Mrhop**2) + (2*cdc**2*cdn**2*ee**2*MZ**4*sdc**2*sw**2)/(cw**2*MW**2) + (cdc**2*cdn**2*ee**2*MZ**6*sdc**2*sw**2)/(4.*cw**2*Mrhop**2*MW**2))*cmath.sqrt(Mrhop**4 - 2*Mrhop**2*MW**2 + MW**4 - 2*Mrhop**2*MZ**2 - 2*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*cdn**2*ee**2*MS**2 + cdn**2*ee**2*MZ**2 - 6*grqq**2*MS**2*sdn**2 + 6*grqq**2*MZ**2*sdn**2 - (3*cdn**2*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (18*cdn*cw*ee*grqq*MS**2*sdn)/sw + (10*cdn*ee*grqq*MS**2*sdn*sw)/cw - (4*cdn*ee*grqq*MZ**2*sdn*sw)/cw - (17*cdn**2*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*cdn**2*ee**2*MT**2 - cdn**2*ee**2*MZ**2 - (3*cdn**2*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*cdn**2*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*cdn**2*ee**2*MTA**2 - cdn**2*ee**2*MZ**2 - (cdn**2*cw**2*ee**2*MTA**2)/(2.*sw**2) + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*cdn**2*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*cdn**2*ee**2*MU**2 - cdn**2*ee**2*MZ**2 - 6*grqq**2*MU**2*sdn**2 + 6*grqq**2*MZ**2*sdn**2 - (3*cdn**2*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (18*cdn*cw*ee*grqq*MU**2*sdn)/sw + (2*cdn*ee*grqq*MU**2*sdn*sw)/cw - (8*cdn*ee*grqq*MZ**2*sdn*sw)/cw + (7*cdn**2*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*cdn**2*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(cdn**2*ee**2*MZ**2 + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(cdn**2*ee**2*MZ**2 + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(cdn**2*ee**2*MZ**2 + (cdn**2*cw**2*ee**2*MZ**2)/(2.*sw**2) + (cdn**2*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'((24*cdc**2*cdn**2*ee**2*MW**2*sdc**2 + 34*cdc**2*cdn**2*ee**2*MZ**2*sdc**2 - (8*cdc**2*cdn**2*ee**2*MZ**4*sdc**2)/MW**2 - (cdc**2*cdn**2*ee**2*MZ**6*sdc**2)/(2.*MW**4) - (12*cdc**4*cdn**2*cw**2*ee**2*MW**2)/sw**2 - (17*cdc**4*cdn**2*cw**2*ee**2*MZ**2)/sw**2 + (4*cdc**4*cdn**2*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cdc**4*cdn**2*cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2) - (12*cdn**2*ee**2*MW**2*sdc**4*sw**2)/cw**2 - (17*cdn**2*ee**2*MZ**2*sdc**4*sw**2)/cw**2 + (4*cdn**2*ee**2*MZ**4*sdc**4*sw**2)/(cw**2*MW**2) + (cdn**2*ee**2*MZ**6*sdc**4*sw**2)/(4.*cw**2*MW**4))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})



==> anc/rho_right_triplet_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./z)')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./z)')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z))')



==> anc/rho_right_triplet_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Mon 6 Jul 2015 17:30:54


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) - 2*Gamma(3,2,-1)*ProjP(-1,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

FFV6 = Lorentz(name = 'FFV6',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 4*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')

VVVV6 = Lorentz(name = 'VVVV6',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - 2*Metric(1,3)*Metric(2,4) + Metric(1,2)*Metric(3,4)')



==> anc/rho_right_triplet_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/rho_right_triplet_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Mon 6 Jul 2015 17:30:54



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
cabi = Parameter(name = 'cabi',
                 nature = 'external',
                 type = 'real',
                 value = 0.227736,
                 texname = '\\theta _c',
                 lhablock = 'CKMBLOCK',
                 lhacode = [ 1 ])

grqq = Parameter(name = 'grqq',
                 nature = 'external',
                 type = 'real',
                 value = 1.,
                 texname = '\\text{grqq}',
                 lhablock = 'RHOFERMION',
                 lhacode = [ 1 ])

grho = Parameter(name = 'grho',
                 nature = 'external',
                 type = 'real',
                 value = 1.,
                 texname = '\\text{grho}',
                 lhablock = 'RHOHIGGS',
                 lhacode = [ 1 ])

grhom = Parameter(name = 'grhom',
                  nature = 'external',
                  type = 'real',
                  value = 0.,
                  texname = '\\text{grhom}',
                  lhablock = 'RHOHIGGS',
                  lhacode = [ 2 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.00255,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.000511,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Mrho0 = Parameter(name = 'Mrho0',
                  nature = 'external',
                  type = 'real',
                  value = 2000.,
                  texname = '\\text{Mrho0}',
                  lhablock = 'MASS',
                  lhacode = [ 42 ])

Mrhop = Parameter(name = 'Mrhop',
                  nature = 'external',
                  type = 'real',
                  value = 2000.,
                  texname = '\\text{Mrhop}',
                  lhablock = 'MASS',
                  lhacode = [ 43 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.000511,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.00255,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

Wrho0 = Parameter(name = 'Wrho0',
                  nature = 'external',
                  type = 'real',
                  value = 0.,
                  texname = '\\text{Wrho0}',
                  lhablock = 'DECAY',
                  lhacode = [ 42 ])

Wrhop = Parameter(name = 'Wrhop',
                  nature = 'external',
                  type = 'real',
                  value = 0.,
                  texname = '\\text{Wrhop}',
                  lhablock = 'DECAY',
                  lhacode = [ 43 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(cabi)',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.sin(cabi)',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-cmath.sin(cabi)',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(cabi)',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{CKM3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

AAc = Parameter(name = 'AAc',
                nature = 'internal',
                type = 'real',
                value = '(gw**2*vev**2)/4.',
                texname = '\\text{AAc}')

AAn = Parameter(name = 'AAn',
                nature = 'internal',
                type = 'real',
                value = '((g1**2 + gw**2)*vev**2)/4.',
                texname = '\\text{AAn}')

BBc = Parameter(name = 'BBc',
                nature = 'internal',
                type = 'real',
                value = '(grho*gw*vev**2)/4.',
                texname = '\\text{BBc}')

BBn = Parameter(name = 'BBn',
                nature = 'internal',
                type = 'real',
                value = '(grho*vev**2*cmath.sqrt(g1**2 + gw**2))/4.',
                texname = '\\text{BBn}')

DDc = Parameter(name = 'DDc',
                nature = 'internal',
                type = 'real',
                value = 'Mrhop**2 + (grho**2*vev**2)/4.',
                texname = '\\text{DDc}')

DDn = Parameter(name = 'DDn',
                nature = 'internal',
                type = 'real',
                value = 'Mrho0**2 + (grho**2*vev**2)/4.',
                texname = '\\text{DDn}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

tdc = Parameter(name = 'tdc',
                nature = 'internal',
                type = 'real',
                value = '-(-AAc + DDc)/(2.*BBc) + cmath.sqrt(1 + (-AAc + DDc)**2/(4.*BBc**2))',
                texname = 't_{\\text{dc}}')

tdn = Parameter(name = 'tdn',
                nature = 'internal',
                type = 'real',
                value = '-(-AAn + DDn)/(2.*BBn) + cmath.sqrt(1 + (-AAn + DDn)**2/(4.*BBn**2))',
                texname = 't_{\\text{dn}}')

cdc = Parameter(name = 'cdc',
                nature = 'internal',
                type = 'real',
                value = '1/cmath.sqrt(1 + tdc**2)',
                texname = 'c_{\\text{dc}}')

cdn = Parameter(name = 'cdn',
                nature = 'internal',
                type = 'real',
                value = '1/cmath.sqrt(1 + tdn**2)',
                texname = 'c_{\\text{dn}}')

sdc = Parameter(name = 'sdc',
                nature = 'internal',
                type = 'real',
                value = 'tdc/cmath.sqrt(1 + tdc**2)',
                texname = 's_{\\text{dc}}')

sdn = Parameter(name = 'sdn',
                nature = 'internal',
                type = 'real',
                value = 'tdn/cmath.sqrt(1 + tdn**2)',
                texname = 's_{\\text{dn}}')



==> anc/rho_right_triplet_UFO/particles.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Mon 6 Jul 2015 17:30:54


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

rho0 = Particle(pdg_code = 42,
                name = 'rho0',
                antiname = 'rho0',
                spin = 3,
                color = 1,
                mass = Param.Mrho0,
                width = Param.Wrho0,
                texname = 'rho0',
                antitexname = 'rho0',
                charge = 0,
                GhostNumber = 0,
                LeptonNumber = 0,
                Y = 0)

rho__plus__ = Particle(pdg_code = 43,
                       name = 'rho+',
                       antiname = 'rho-',
                       spin = 3,
                       color = 1,
                       mass = Param.Mrhop,
                       width = Param.Wrhop,
                       texname = 'rho+',
                       antitexname = 'rho-',
                       charge = 1,
                       GhostNumber = 0,
                       LeptonNumber = 0,
                       Y = 0)

rho__minus__ = rho__plus__.anti()

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()



==> anc/rho_right_triplet_UFO/propagators.py <==
# This file was automatically created by FeynRules 1.7.69
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', s1, s2) * P('mu', id) + Mass(id) * Identity(s1, s2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(l1, l2) + Metric(l1,'mu')* P('mu', id) * P(l2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(l1, l2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/rho_right_triplet_UFO/rho_right_triplet_UFO.log <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Mon 6 Jul 2015 17:30:30


# 
# This is the logfile for the model rho right triplet

# Authors: Dave Sutherland
# Model version: 1.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 102
   * Number of flavored vertices: 158
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 158 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 19 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 118 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 14 decays written.
   * decay.py not written


==> anc/rho_right_triplet_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.0.6
# Mathematica version: 10.1.0  for Linux x86 (64-bit) (March 24, 2015)
# Date: Mon 6 Jul 2015 17:30:54


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_11})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_85})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_5})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_5})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_7,(0,0):C.GC_7,(2,2):C.GC_7})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_94})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_97})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_92})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_95})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_96})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_99})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_100})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_93})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_98})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.rho__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_15})

V_16 = Vertex(name = 'V_16',
              particles = [ P.rho__minus__, P.rho0, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_79})

V_17 = Vertex(name = 'V_17',
              particles = [ P.rho__minus__, P.rho0, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_80})

V_18 = Vertex(name = 'V_18',
              particles = [ P.rho0, P.rho0, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_84})

V_19 = Vertex(name = 'V_19',
              particles = [ P.rho0, P.rho0, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_91})

V_20 = Vertex(name = 'V_20',
              particles = [ P.rho__minus__, P.rho__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_18})

V_21 = Vertex(name = 'V_21',
              particles = [ P.rho__minus__, P.rho__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_86})

V_22 = Vertex(name = 'V_22',
              particles = [ P.a, P.a, P.rho__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_14})

V_23 = Vertex(name = 'V_23',
              particles = [ P.rho__minus__, P.rho__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_74})

V_24 = Vertex(name = 'V_24',
              particles = [ P.a, P.rho__minus__, P.rho0, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_68})

V_25 = Vertex(name = 'V_25',
              particles = [ P.rho0, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_80})

V_26 = Vertex(name = 'V_26',
              particles = [ P.rho__minus__, P.rho0, P.rho0, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_38})

V_27 = Vertex(name = 'V_27',
              particles = [ P.rho__minus__, P.rho__minus__, P.rho__plus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_30})

V_28 = Vertex(name = 'V_28',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_15})

V_29 = Vertex(name = 'V_29',
              particles = [ P.rho0, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_81})

V_30 = Vertex(name = 'V_30',
              particles = [ P.rho__plus__, P.W__minus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_20})

V_31 = Vertex(name = 'V_31',
              particles = [ P.rho__plus__, P.W__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_88})

V_32 = Vertex(name = 'V_32',
              particles = [ P.a, P.a, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_12})

V_33 = Vertex(name = 'V_33',
              particles = [ P.a, P.rho0, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_67})

V_34 = Vertex(name = 'V_34',
              particles = [ P.rho0, P.rho0, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_36})

V_35 = Vertex(name = 'V_35',
              particles = [ P.rho__plus__, P.W__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_76})

V_36 = Vertex(name = 'V_36',
              particles = [ P.rho__minus__, P.rho__plus__, P.rho__plus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_29})

V_37 = Vertex(name = 'V_37',
              particles = [ P.rho__plus__, P.rho__plus__, P.W__minus__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_26})

V_38 = Vertex(name = 'V_38',
              particles = [ P.rho__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_20})

V_39 = Vertex(name = 'V_39',
              particles = [ P.rho__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_88})

V_40 = Vertex(name = 'V_40',
              particles = [ P.a, P.a, P.rho__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_12})

V_41 = Vertex(name = 'V_41',
              particles = [ P.rho__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_75})

V_42 = Vertex(name = 'V_42',
              particles = [ P.a, P.rho__minus__, P.rho0, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_67})

V_43 = Vertex(name = 'V_43',
              particles = [ P.rho__minus__, P.rho0, P.rho0, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_37})

V_44 = Vertex(name = 'V_44',
              particles = [ P.rho__minus__, P.rho__minus__, P.rho__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_28})

V_45 = Vertex(name = 'V_45',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_19})

V_46 = Vertex(name = 'V_46',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_87})

V_47 = Vertex(name = 'V_47',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_4})

V_48 = Vertex(name = 'V_48',
              particles = [ P.a, P.rho0, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_66})

V_49 = Vertex(name = 'V_49',
              particles = [ P.rho0, P.rho0, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_35})

V_50 = Vertex(name = 'V_50',
              particles = [ P.rho__minus__, P.rho__plus__, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_26})

V_51 = Vertex(name = 'V_51',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_77})

V_52 = Vertex(name = 'V_52',
              particles = [ P.rho__plus__, P.W__minus__, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_24})

V_53 = Vertex(name = 'V_53',
              particles = [ P.rho__minus__, P.rho__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_26})

V_54 = Vertex(name = 'V_54',
              particles = [ P.rho__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_23})

V_55 = Vertex(name = 'V_55',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_21})

V_56 = Vertex(name = 'V_56',
              particles = [ P.rho0, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_83})

V_57 = Vertex(name = 'V_57',
              particles = [ P.rho0, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_90})

V_58 = Vertex(name = 'V_58',
              particles = [ P.a, P.rho__minus__, P.rho__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_63})

V_59 = Vertex(name = 'V_59',
              particles = [ P.rho__minus__, P.rho0, P.rho__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_34})

V_60 = Vertex(name = 'V_60',
              particles = [ P.a, P.rho__plus__, P.W__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_62})

V_61 = Vertex(name = 'V_61',
              particles = [ P.rho0, P.rho__plus__, P.W__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_33})

V_62 = Vertex(name = 'V_62',
              particles = [ P.a, P.rho__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_62})

V_63 = Vertex(name = 'V_63',
              particles = [ P.rho__minus__, P.rho0, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV6 ],
              couplings = {(0,0):C.GC_32})

V_64 = Vertex(name = 'V_64',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_51})

V_65 = Vertex(name = 'V_65',
              particles = [ P.rho0, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_31})

V_66 = Vertex(name = 'V_66',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_82})

V_67 = Vertex(name = 'V_67',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_89})

V_68 = Vertex(name = 'V_68',
              particles = [ P.rho__minus__, P.rho__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_27})

V_69 = Vertex(name = 'V_69',
              particles = [ P.rho__plus__, P.W__minus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_25})

V_70 = Vertex(name = 'V_70',
              particles = [ P.rho__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_25})

V_71 = Vertex(name = 'V_71',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_22})

V_72 = Vertex(name = 'V_72',
              particles = [ P.ve__tilde__, P.ve, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_78})

V_73 = Vertex(name = 'V_73',
              particles = [ P.vm__tilde__, P.vm, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_78})

V_74 = Vertex(name = 'V_74',
              particles = [ P.vt__tilde__, P.vt, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_78})

V_75 = Vertex(name = 'V_75',
              particles = [ P.e__plus__, P.ve, P.rho__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_76 = Vertex(name = 'V_76',
              particles = [ P.mu__plus__, P.vm, P.rho__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_77 = Vertex(name = 'V_77',
              particles = [ P.ta__plus__, P.vt, P.rho__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_78 = Vertex(name = 'V_78',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_39})

V_79 = Vertex(name = 'V_79',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_39})

V_80 = Vertex(name = 'V_80',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_39})

V_81 = Vertex(name = 'V_81',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_73})

V_82 = Vertex(name = 'V_82',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_73})

V_83 = Vertex(name = 'V_83',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_73})

V_84 = Vertex(name = 'V_84',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_85 = Vertex(name = 'V_85',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_86 = Vertex(name = 'V_86',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_87 = Vertex(name = 'V_87',
              particles = [ P.e__plus__, P.e__minus__, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,1):C.GC_72,(0,0):C.GC_65})

V_88 = Vertex(name = 'V_88',
              particles = [ P.mu__plus__, P.mu__minus__, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_72})

V_89 = Vertex(name = 'V_89',
              particles = [ P.ta__plus__, P.ta__minus__, P.rho0 ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_72})

V_90 = Vertex(name = 'V_90',
              particles = [ P.ve__tilde__, P.e__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_91 = Vertex(name = 'V_91',
              particles = [ P.vm__tilde__, P.mu__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_92 = Vertex(name = 'V_92',
              particles = [ P.vt__tilde__, P.ta__minus__, P.rho__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_93 = Vertex(name = 'V_93',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_39})

V_94 = Vertex(name = 'V_94',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_39})

V_95 = Vertex(name = 'V_95',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_39})

V_96 = Vertex(name = 'V_96',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_49,(0,1):C.GC_70})

V_97 = Vertex(name = 'V_97',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_49,(0,1):C.GC_70})

V_98 = Vertex(name = 'V_98',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV5 ],
              couplings = {(0,0):C.GC_49,(0,1):C.GC_70})

V_99 = Vertex(name = 'V_99',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_100 = Vertex(name = 'V_100',
               particles = [ P.c__tilde__, P.c, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_101 = Vertex(name = 'V_101',
               particles = [ P.t__tilde__, P.t, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_102 = Vertex(name = 'V_102',
               particles = [ P.u__tilde__, P.u, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3, L.FFV6 ],
               couplings = {(0,0):C.GC_64,(0,2):C.GC_71,(0,1):C.GC_10})

V_103 = Vertex(name = 'V_103',
               particles = [ P.c__tilde__, P.c, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3, L.FFV6 ],
               couplings = {(0,0):C.GC_64,(0,2):C.GC_71,(0,1):C.GC_10})

V_104 = Vertex(name = 'V_104',
               particles = [ P.t__tilde__, P.t, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV6 ],
               couplings = {(0,0):C.GC_64,(0,1):C.GC_71})

V_105 = Vertex(name = 'V_105',
               particles = [ P.u__tilde__, P.u, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_106 = Vertex(name = 'V_106',
               particles = [ P.c__tilde__, P.c, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_107 = Vertex(name = 'V_107',
               particles = [ P.t__tilde__, P.t, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_108 = Vertex(name = 'V_108',
               particles = [ P.d__tilde__, P.u, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_53,(0,1):C.GC_8})

V_109 = Vertex(name = 'V_109',
               particles = [ P.s__tilde__, P.u, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_54})

V_110 = Vertex(name = 'V_110',
               particles = [ P.b__tilde__, P.u, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_55})

V_111 = Vertex(name = 'V_111',
               particles = [ P.d__tilde__, P.c, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_56})

V_112 = Vertex(name = 'V_112',
               particles = [ P.s__tilde__, P.c, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_57,(0,1):C.GC_8})

V_113 = Vertex(name = 'V_113',
               particles = [ P.b__tilde__, P.c, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_58})

V_114 = Vertex(name = 'V_114',
               particles = [ P.d__tilde__, P.t, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_59})

V_115 = Vertex(name = 'V_115',
               particles = [ P.s__tilde__, P.t, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_60})

V_116 = Vertex(name = 'V_116',
               particles = [ P.b__tilde__, P.t, P.rho__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_61})

V_117 = Vertex(name = 'V_117',
               particles = [ P.d__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_40,(0,1):C.GC_13})

V_118 = Vertex(name = 'V_118',
               particles = [ P.s__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_41})

V_119 = Vertex(name = 'V_119',
               particles = [ P.b__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_42})

V_120 = Vertex(name = 'V_120',
               particles = [ P.d__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_43})

V_121 = Vertex(name = 'V_121',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_44,(0,1):C.GC_13})

V_122 = Vertex(name = 'V_122',
               particles = [ P.b__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_45})

V_123 = Vertex(name = 'V_123',
               particles = [ P.d__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_46})

V_124 = Vertex(name = 'V_124',
               particles = [ P.s__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_47})

V_125 = Vertex(name = 'V_125',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_48})

V_126 = Vertex(name = 'V_126',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3, L.FFV6 ],
               couplings = {(0,2):C.GC_69,(0,0):C.GC_50,(0,1):C.GC_17})

V_127 = Vertex(name = 'V_127',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3, L.FFV6 ],
               couplings = {(0,0):C.GC_50,(0,2):C.GC_69,(0,1):C.GC_17})

V_128 = Vertex(name = 'V_128',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV6 ],
               couplings = {(0,0):C.GC_50,(0,1):C.GC_69})

V_129 = Vertex(name = 'V_129',
               particles = [ P.d__tilde__, P.d, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_130 = Vertex(name = 'V_130',
               particles = [ P.s__tilde__, P.s, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_131 = Vertex(name = 'V_131',
               particles = [ P.b__tilde__, P.b, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_132 = Vertex(name = 'V_132',
               particles = [ P.d__tilde__, P.d, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
               couplings = {(0,0):C.GC_65,(0,2):C.GC_71,(0,1):C.GC_9})

V_133 = Vertex(name = 'V_133',
               particles = [ P.s__tilde__, P.s, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
               couplings = {(0,0):C.GC_65,(0,2):C.GC_71,(0,1):C.GC_9})

V_134 = Vertex(name = 'V_134',
               particles = [ P.b__tilde__, P.b, P.rho0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV4 ],
               couplings = {(0,0):C.GC_65,(0,1):C.GC_71})

V_135 = Vertex(name = 'V_135',
               particles = [ P.d__tilde__, P.d, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_136 = Vertex(name = 'V_136',
               particles = [ P.s__tilde__, P.s, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_137 = Vertex(name = 'V_137',
               particles = [ P.b__tilde__, P.b, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_6})

V_138 = Vertex(name = 'V_138',
               particles = [ P.u__tilde__, P.d, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_102,(0,1):C.GC_8})

V_139 = Vertex(name = 'V_139',
               particles = [ P.c__tilde__, P.d, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_108})

V_140 = Vertex(name = 'V_140',
               particles = [ P.t__tilde__, P.d, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_114})

V_141 = Vertex(name = 'V_141',
               particles = [ P.u__tilde__, P.s, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_104})

V_142 = Vertex(name = 'V_142',
               particles = [ P.c__tilde__, P.s, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_110,(0,1):C.GC_8})

V_143 = Vertex(name = 'V_143',
               particles = [ P.t__tilde__, P.s, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_116})

V_144 = Vertex(name = 'V_144',
               particles = [ P.u__tilde__, P.b, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_106})

V_145 = Vertex(name = 'V_145',
               particles = [ P.c__tilde__, P.b, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_112})

V_146 = Vertex(name = 'V_146',
               particles = [ P.t__tilde__, P.b, P.rho__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_118})

V_147 = Vertex(name = 'V_147',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_101,(0,1):C.GC_13})

V_148 = Vertex(name = 'V_148',
               particles = [ P.c__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_107})

V_149 = Vertex(name = 'V_149',
               particles = [ P.t__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_113})

V_150 = Vertex(name = 'V_150',
               particles = [ P.u__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_103})

V_151 = Vertex(name = 'V_151',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_109,(0,1):C.GC_13})

V_152 = Vertex(name = 'V_152',
               particles = [ P.t__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_115})

V_153 = Vertex(name = 'V_153',
               particles = [ P.u__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_105})

V_154 = Vertex(name = 'V_154',
               particles = [ P.c__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_111})

V_155 = Vertex(name = 'V_155',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_117})

V_156 = Vertex(name = 'V_156',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
               couplings = {(0,0):C.GC_49,(0,2):C.GC_69,(0,1):C.GC_16})

V_157 = Vertex(name = 'V_157',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
               couplings = {(0,0):C.GC_49,(0,2):C.GC_69,(0,1):C.GC_16})

V_158 = Vertex(name = 'V_158',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV4 ],
               couplings = {(0,0):C.GC_49,(0,1):C.GC_69})



==> anc/rho_right_triplet_UFO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    


==> anc/rlta16.out <==
# print PVals
0.5 0.05 0.9939
1.25 0.1 0.6909
2.5 0.18 0.9997
1.75 0.26 1.0
1.35 0.02 0.9997
0.75 0.17 0.6776
0.65 0.27 0.6773
1.15 0.02 0.9997
0.65 0.2 0.7057
2.0 0.23 1.0
1.65 0.14 0.9096
1.25 0.17 0.9321
0.85 0.18 0.7169
0.35 0.02 0.9997
1.65 0.17 0.9908
1.0 0.09 0.7758
1.65 0.09 0.7005
0.85 0.26 0.8029
1.5 0.21 0.9992
0.75 0.14 0.694
1.15 0.16 0.8594
0.5 0.16 0.8906
2.0 0.04 0.9951
2.0 0.18 0.9994
1.15 0.06 0.9567
2.5 0.19 0.9999
1.15 0.23 0.9846
0.5 0.18 0.8767
0.85 0.27 0.8165
2.5 0.05 0.9803
2.0 0.06 0.9402
1.75 0.14 0.9282
0.35 0.23 0.9826
2.0 0.16 0.9928
2.5 0.15 0.9907
2.25 0.07 0.8548
0.25 0.21 0.9981
1.15 0.27 0.9945
0.65 0.14 0.763
0.5 0.21 0.8606
0.75 0.08 0.9016
1.0 0.15 0.7425
1.15 0.25 0.9916
1.85 0.21 0.9999
1.5 0.22 0.9998
0.85 0.2 0.7393
0.5 0.07 0.9789
2.0 0.24 1.0
2.25 0.04 0.9944
2.5 0.24 1.0
1.25 0.14 0.8016
1.35 0.16 0.9271
0.75 0.19 0.6719
1.0 0.26 0.9468
1.85 0.11 0.7213
1.85 0.27 1.0
0.75 0.12 0.7351
1.75 0.24 1.0
0.35 0.2 0.9848
1.0 0.11 0.685
0.25 0.11 0.9973
0.65 0.18 0.7112
1.0 0.22 0.9098
1.35 0.13 0.7794
2.0 0.05 0.98
2.0 0.07 0.8574
2.5 0.06 0.9385
0.25 0.26 0.9977
1.75 0.21 1.0
0.5 0.12 0.9206
2.0 0.14 0.9465
1.0 0.14 0.7031
0.5 0.09 0.9566
2.0 0.02 0.9997
0.25 0.14 0.9988
1.0 0.06 0.9616
0.25 0.07 0.9989
1.85 0.12 0.7902
1.35 0.14 0.8383
1.25 0.23 0.9961
1.15 0.26 0.9929
0.25 0.02 0.9998
1.25 0.25 0.9986
2.25 0.21 1.0
1.85 0.05 0.9821
1.85 0.18 0.9978
0.35 0.06 0.997
2.5 0.13 0.9166
1.85 0.15 0.969
2.5 0.27 1.0
1.25 0.22 0.9936
0.35 0.1 0.99
0.35 0.12 0.9864
1.0 0.08 0.8468
1.65 0.16 0.9809
1.25 0.09 0.7396
0.25 0.05 0.9995
1.85 0.04 0.9951
1.0 0.19 0.8567
1.75 0.1 0.6651
0.35 0.14 0.9875
0.5 0.15 0.8991
0.5 0.25 0.8579
0.5 0.17 0.8764
0.75 0.21 0.6879
2.0 0.22 1.0
1.0 0.16 0.7685
1.0 0.23 0.9199
1.15 0.12 0.6835
1.65 0.07 0.8696
0.85 0.16 0.694
2.25 0.22 1.0
0.35 0.18 0.9872
1.0 0.21 0.8897
0.65 0.05 0.9921
2.5 0.07 0.8611
0.5 0.04 0.9978
1.25 0.27 0.9991
0.5 0.11 0.9369
1.5 0.19 0.9957
0.85 0.13 0.6781
1.0 0.12 0.6727
0.65 0.17 0.716
2.0 0.11 0.725
1.5 0.11 0.6888
0.85 0.08 0.8758
2.25 0.19 1.0
0.85 0.25 0.806
2.25 0.24 1.0
0.85 0.14 0.6791
1.0 0.07 0.912
1.75 0.02 0.9997
1.35 0.19 0.987
0.35 0.04 0.9985
0.5 0.27 0.8495
1.75 0.25 1.0
0.5 0.13 0.9109
2.0 0.21 0.9999
0.65 0.08 0.9292
0.75 0.16 0.6855
1.15 0.2 0.9597
1.65 0.19 0.9994
1.5 0.05 0.9837
1.15 0.17 0.8921
0.85 0.1 0.7603
0.25 0.09 0.9986
0.35 0.22 0.9841
1.75 0.08 0.7781
1.85 0.19 0.9999
0.75 0.18 0.6688
1.65 0.25 1.0
0.75 0.15 0.6843
0.75 0.24 0.6949
2.25 0.11 0.732
1.35 0.26 0.9993
1.25 0.19 0.9754
1.25 0.06 0.9512
1.85 0.24 1.0
0.75 0.1 0.8135
1.75 0.2 0.9996
2.0 0.09 0.6896
1.5 0.27 1.0
1.65 0.26 1.0
1.5 0.24 0.9997
0.25 0.18 0.9974
1.5 0.09 0.7094
2.25 0.09 0.6832
1.5 0.1 0.6737
0.5 0.1 0.9441
1.65 0.22 0.9999
2.0 0.27 1.0
0.25 0.1 0.9978
1.85 0.09 0.6949
1.85 0.08 0.7617
0.85 0.06 0.9651
1.0 0.27 0.957
0.75 0.13 0.714
2.25 0.2 1.0
2.5 0.23 1.0
2.5 0.12 0.838
2.0 0.25 1.0
2.0 0.26 1.0
1.15 0.05 0.9836
1.25 0.04 0.9947
1.15 0.08 0.8295
2.25 0.16 0.996
0.85 0.11 0.7226
0.35 0.15 0.987
1.25 0.07 0.8979
0.25 0.23 0.9971
0.85 0.21 0.7635
1.75 0.12 0.7787
2.25 0.05 0.9814
1.65 0.06 0.9423
0.65 0.15 0.737
1.15 0.09 0.7412
1.65 0.27 1.0
1.25 0.02 0.9998
0.65 0.22 0.6898
1.75 0.06 0.946
2.0 0.19 0.9999
1.5 0.18 0.9925
1.65 0.23 0.9998
0.35 0.16 0.9855
2.0 0.08 0.7662
2.25 0.15 0.986
1.15 0.18 0.9233
1.65 0.18 0.9959
0.65 0.04 0.9968
0.85 0.07 0.9293
0.65 0.1 0.8592
1.0 0.25 0.9426
1.15 0.07 0.9004
0.85 0.09 0.8075
0.25 0.08 0.9989
2.25 0.27 1.0
0.65 0.09 0.8988
1.35 0.11 0.6896
0.5 0.23 0.8659
1.65 0.2 0.999
2.5 0.1 0.6878
1.15 0.15 0.8181
2.5 0.25 1.0
2.25 0.12 0.8307
0.85 0.12 0.6923
1.5 0.06 0.9486
1.65 0.04 0.9944
0.5 0.24 0.8571
1.85 0.02 0.9996
0.65 0.07 0.9603
0.75 0.11 0.7694
1.15 0.22 0.9783
0.35 0.19 0.9843
1.0 0.1 0.7181
0.25 0.16 0.9979
1.5 0.15 0.9298
1.15 0.13 0.7263
0.25 0.2 0.998
1.65 0.05 0.9818
1.35 0.18 0.9769
1.5 0.23 0.9997
2.25 0.13 0.9113
1.65 0.08 0.7737
1.35 0.04 0.9959
1.65 0.21 0.9999
2.25 0.1 0.6826
1.65 0.12 0.7719
1.85 0.16 0.9857
2.5 0.14 0.9702
0.25 0.19 0.9976
0.5 0.06 0.9889
2.5 0.04 0.9959
0.25 0.17 0.9975
1.5 0.25 1.0
1.85 0.22 1.0
0.35 0.08 0.9925
0.65 0.21 0.693
1.75 0.11 0.7032
1.35 0.25 0.9996
2.0 0.2 1.0
1.65 0.1 0.6793
2.5 0.21 1.0
1.25 0.15 0.8603
2.5 0.17 0.9995
1.5 0.12 0.748
2.0 0.15 0.98
0.75 0.22 0.6925
1.5 0.02 0.9995
1.25 0.12 0.7036
1.15 0.1 0.7004
1.5 0.14 0.8818
0.35 0.17 0.9852
0.35 0.07 0.9955
0.25 0.04 0.9993
0.5 0.2 0.8649
0.85 0.17 0.7079
1.35 0.07 0.8845
0.35 0.21 0.9815
1.25 0.24 0.9968
1.35 0.1 0.6768
0.75 0.02 0.9995
0.75 0.06 0.9735
1.35 0.08 0.7995
2.5 0.16 0.9978
0.65 0.26 0.6788
0.25 0.13 0.9983
0.85 0.22 0.7615
1.25 0.13 0.7516
0.85 0.23 0.7815
1.25 0.11 0.6797
1.85 0.25 1.0
1.75 0.18 0.9975
2.25 0.02 0.9999
0.75 0.04 0.9971
1.15 0.11 0.6724
1.5 0.13 0.8149
0.5 0.02 0.9998
1.85 0.23 1.0
1.75 0.16 0.9854
0.65 0.12 0.8048
1.25 0.08 0.8071
0.65 0.11 0.8323
1.35 0.05 0.9837
1.35 0.2 0.9926
1.25 0.21 0.9887
1.35 0.24 0.9992
1.65 0.15 0.9563
2.0 0.1 0.6795
0.35 0.11 0.988
1.15 0.14 0.7665
2.25 0.08 0.7571
0.5 0.08 0.969
0.65 0.16 0.7301
0.85 0.24 0.7919
2.0 0.17 0.9973
0.35 0.09 0.9925
1.0 0.2 0.8777
1.85 0.2 1.0
0.75 0.27 0.7082
1.25 0.26 0.9987
1.0 0.02 0.9996
0.75 0.05 0.9907
0.35 0.13 0.9858
1.25 0.2 0.9824
2.25 0.23 1.0
2.25 0.14 0.959
0.25 0.27 0.9979
2.25 0.06 0.9398
0.5 0.22 0.8634
1.75 0.05 0.9817
1.25 0.16 0.8988
1.65 0.13 0.8437
1.85 0.13 0.8743
1.75 0.15 0.9616
1.75 0.04 0.9957
2.25 0.18 0.9999
0.35 0.24 0.9837
1.25 0.18 0.9565
1.35 0.23 0.9989
1.0 0.24 0.9348
0.25 0.06 0.9994
0.25 0.12 0.9975
0.75 0.07 0.9403
1.85 0.07 0.8688
1.85 0.06 0.9401
1.35 0.12 0.7264
1.35 0.22 0.9978
1.75 0.22 1.0
2.0 0.12 0.8091
1.35 0.21 0.9956
1.75 0.07 0.8677
2.5 0.22 1.0
1.25 0.05 0.9837
1.65 0.02 0.9997
0.85 0.19 0.736
1.5 0.26 1.0
1.15 0.04 0.9957
1.0 0.18 0.8276
0.35 0.25 0.9822
1.85 0.1 0.6803
0.85 0.04 0.9961
0.65 0.24 0.6798
1.65 0.11 0.6965
1.5 0.2 0.9975
0.75 0.2 0.6823
0.25 0.15 0.9971
1.35 0.27 0.9998
0.65 0.02 1.0
1.0 0.13 0.696
1.75 0.23 1.0
1.75 0.17 0.9934
0.65 0.19 0.7039
0.25 0.24 0.9976
1.75 0.27 1.0
1.0 0.17 0.7966
1.65 0.24 1.0
1.5 0.04 0.995
1.5 0.16 0.9594
0.65 0.23 0.6901
2.0 0.13 0.8853
0.65 0.25 0.677
2.25 0.17 0.999
1.5 0.17 0.9819
2.5 0.2 1.0
2.25 0.25 1.0
1.35 0.06 0.9488
0.5 0.26 0.8534
2.5 0.08 0.7536
1.15 0.21 0.9678
0.75 0.09 0.8608
1.15 0.19 0.9443
0.65 0.06 0.9802
2.25 0.26 1.0
1.0 0.04 0.9965
1.75 0.09 0.688
1.75 0.13 0.8577
0.75 0.25 0.703
1.0 0.05 0.9882
1.85 0.17 0.9957
0.35 0.26 0.9805
0.35 0.27 0.9798
0.65 0.13 0.7822
0.85 0.05 0.9889
1.35 0.17 0.9589
1.35 0.15 0.8912
0.85 0.02 0.9998
2.5 0.02 0.9996
2.5 0.09 0.6855
1.35 0.09 0.7129
0.75 0.26 0.7029
0.25 0.22 0.998
0.75 0.23 0.6945
2.5 0.11 0.7368
1.85 0.26 1.0
0.35 0.05 0.9973
0.25 0.25 0.9978
0.85 0.15 0.6734
1.5 0.07 0.8811
1.5 0.08 0.7839
1.85 0.14 0.9377
1.75 0.19 0.9993
2.5 0.26 1.0
0.5 0.19 0.875
1.15 0.24 0.9861
0.5 0.14 0.9046

